Charting the Complex Structure Landscape of F-theory

We explore the landscape of F-theory compactifications on Calabi--Yau fourfolds whose complex structure moduli space is the thrice-punctured sphere. As a first part, we enumerate all such Calabi--Yau fourfolds under the additional requirement that it has a large complex structure and conifold point at two of the punctures. We find 14 monodromy tuples by demanding the monodromy around infinity to be quasi-unipotent. As second part, we study the four different types of phases arising at infinity. For each we consider a working example where we determine the leading periods and other physical couplings. We also included a notebook that sets up the period vectors for any of these models.

==> anc/CY3_periods.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    303460,       7076]
NotebookOptionsPosition[    282690,       6763]
NotebookOutlinePosition[    283130,       6780]
CellTagsIndexPosition[    283087,       6777]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this notebook we study the 14 Calabi-Yau threefolds with hypergeometric \
periods. The purpose of this notebook is to give helpful code to readers \
interested in exploring any of these examples. 

This notebook is complementary to the fourfold notebooks. The threefold \
setting is more widely explored in the physics literature, and as such \
provides a good stepping stone for the reader interested in learning about \
these moduli spaces. The difference between dealing with threefold and \
fourfold moduli spaces is quite small though, as for instance most code we \
use is the same. \
\>", "Text",
 CellChangeTimes->{{3.909584016746641*^9, 3.909584090978857*^9}, {
  3.910085531568721*^9, 3.910085616501601*^9}, {3.910085650151451*^9, 
  3.9100856880041323`*^9}, {3.9100857578091393`*^9, 3.910085981942977*^9}, {
  3.91034868750802*^9, 
  3.910348829730693*^9}},ExpressionUUID->"1319320d-b09e-4670-b539-\
4eb982afe157"],

Cell[CellGroupData[{

Cell["Main stuff", "Chapter",
 CellChangeTimes->{{3.910194104557781*^9, 
  3.910194111846546*^9}},ExpressionUUID->"90603948-4715-446a-851b-\
3f7323415d5c"],

Cell["Here we pick the model we want to take:", "Text",
 CellChangeTimes->{{3.920962984347814*^9, 
  3.9209629872510843`*^9}},ExpressionUUID->"bc3bd09f-239c-427e-bac7-\
731f6fb2f7eb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "1"}], ";"}]], "Input",
 CellLabel->
  "In[102]:=",ExpressionUUID->"40192f09-6cd2-4624-8031-b463917385e9"],

Cell[CellGroupData[{

Cell["Data for all examples", "Subsection",
 CellChangeTimes->{{3.910085550397045*^9, 3.9100855593115892`*^9}, {
  3.910086009296083*^9, 3.9100860120177937`*^9}, {3.910090188059621*^9, 
  3.91009018853512*^9}, {3.910184257086176*^9, 
  3.9101842622164497`*^9}},ExpressionUUID->"def58707-ea01-41d3-914f-\
a7c678a85396"],

Cell["\<\
Here we collect the prerequisite data for all 14 examples. We list:

(1) the exponents for the singularity at infinity,
(2) the topological data of the mirror CY3. 

The first fixes the differential equation, i.e. the Picard-Fuchs equation. \
The second fixes the transition matrix at large complex structure, rotating \
us from the local Frobenius basis to the integral basis.\
\>", "Text",
 CellChangeTimes->{{3.910085560217939*^9, 3.910085561993484*^9}, {
  3.910085984586615*^9, 3.910086185588067*^9}, {3.910086432655414*^9, 
  3.910086467155892*^9}, {3.910098243390706*^9, 
  3.910098243626224*^9}},ExpressionUUID->"9e231b29-536e-4883-9d51-\
1fd7f6b3e981"],

Cell["The exponents are given by", "Text",
 CellChangeTimes->{{3.910086471886386*^9, 
  3.9100864761060534`*^9}},ExpressionUUID->"16f3b894-745e-46fa-ba81-\
01fd14038d59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"explist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["9", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", 
       FractionBox["3", "8"], ",", 
       FractionBox["5", "8"], ",", 
       FractionBox["7", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "12"], ",", 
       FractionBox["5", "12"], ",", 
       FractionBox["7", "12"], ",", 
       FractionBox["11", "12"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["3", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["5", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910086477084468*^9, 3.910086478047676*^9}, {
   3.910086530855403*^9, 3.910086533118825*^9}, 3.91008691949853*^9, {
   3.91009821920781*^9, 3.910098233261413*^9}, {3.910182847889208*^9, 
   3.9101829062009706`*^9}, {3.910182937717901*^9, 3.910183002309355*^9}, {
   3.910183113138404*^9, 3.910183236338173*^9}, {3.910183386307262*^9, 
   3.910183428654492*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"f95ffa1f-452d-40d8-a9ad-de950be2bd7b"],

Cell["The position for the conifold point is taken to be", "Text",
 CellChangeTimes->{{3.910086921786212*^9, 3.9100869305612707`*^9}, {
  3.910342970771017*^9, 
  3.910342971748032*^9}},ExpressionUUID->"2c6b28a0-c4c4-4ff6-aa92-\
562550490a02"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]", "[", "alist_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "EulerGamma"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"PolyGamma", "[", "a", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "alist"}], "}"}]}], "]"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Mu]list", "=", 
  RowBox[{"\[Mu]", "/@", "explist"}]}]}], "Input",
 CellChangeTimes->{{3.909154358637136*^9, 3.909154360877552*^9}, {
  3.909154544410658*^9, 3.909154592493532*^9}, {3.909496775137867*^9, 
  3.909496825135317*^9}, {3.909496976602992*^9, 3.9094970094350243`*^9}, {
  3.90949728443217*^9, 3.909497332946376*^9}, {3.909497444770659*^9, 
  3.90949746008654*^9}, {3.909498725736394*^9, 3.909498726229492*^9}, {
  3.910098237107449*^9, 3.910098238335086*^9}, {3.910183435235773*^9, 
  3.9101834353472567`*^9}},
 CellLabel->
  "In[104]:=",ExpressionUUID->"e885028e-2b05-4a5f-a821-368f3f5cf1c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3125", ",", "800000", ",", "256", ",", "729", ",", "432", ",", "1024", ",",
    "65536", ",", "11664", ",", "2985984", ",", "4096", ",", "1728", ",", 
   "27648", ",", "186624", ",", "6912"}], "}"}]], "Output",
 CellChangeTimes->{
  3.910183435822669*^9, 3.910190008449638*^9, 3.910193738929274*^9, 
   3.910194075901188*^9, {3.91019464207978*^9, 3.910194673057032*^9}, 
   3.910254890560253*^9, 3.910256949018786*^9, 3.9102574985155983`*^9, 
   3.910261069919986*^9, 3.91026177883782*^9, 3.910262509539487*^9, {
   3.9102625442026443`*^9, 3.910262594558461*^9}, {3.910262628867857*^9, 
   3.910262704010721*^9}, {3.910262844389667*^9, 3.910262865535787*^9}, 
   3.9102630818094187`*^9, 3.91026402962101*^9, 3.910264263825531*^9, 
   3.910264831125101*^9, 3.910265588098858*^9, 3.910265636021596*^9, 
   3.910266001928752*^9, 3.9102665579064417`*^9, 3.910266676619899*^9, 
   3.910266788897176*^9, 3.910266903442131*^9, 3.910277846015728*^9, 
   3.910278433724924*^9, 3.910279010657804*^9, 3.910281657153337*^9, 
   3.910281715947062*^9, {3.910281749280933*^9, 3.910281796195889*^9}, 
   3.910281843069025*^9, 3.910281897670965*^9, 3.9102824268862247`*^9, 
   3.9102825831797037`*^9, 3.910284956598014*^9, 3.910285156873201*^9, 
   3.910285492374707*^9, 3.9102858893858223`*^9, 3.910286623663423*^9, 
   3.9102875145513163`*^9, 3.910288529022106*^9, 3.910288686343855*^9, {
   3.910289000494231*^9, 3.9102890257294273`*^9}, 3.910289152386672*^9, 
   3.910289183038247*^9, 3.910289868427544*^9, 3.91029384287344*^9, 
   3.9102938939478617`*^9, 3.910294954613007*^9, 3.91029499158362*^9, 
   3.910295023729607*^9, {3.910295252658201*^9, 3.910295275181786*^9}, 
   3.910342952559309*^9, 3.910344633178903*^9, 3.910344686197297*^9, {
   3.910344838543964*^9, 3.910344893621141*^9}, {3.9103452319701777`*^9, 
   3.910345267987629*^9}, 3.9103470351414423`*^9, 3.9103471312232237`*^9, 
   3.910347526495747*^9, 3.9103485422802963`*^9, 3.910348580860264*^9, {
   3.9106878610049334`*^9, 3.910687875323019*^9}, 3.910703645432848*^9, 
   3.9109556642130337`*^9, {3.91115092057887*^9, 3.911150922096764*^9}, 
   3.9111513058440332`*^9, 3.911151380253398*^9, 3.911152372365808*^9, {
   3.911168458991276*^9, 3.911168462849411*^9}, 3.9111690285878973`*^9, 
   3.911200722773675*^9, 3.911202319176548*^9, 3.911202503362273*^9, 
   3.911487234142931*^9, 3.915720476454279*^9, 3.915724860164435*^9, 
   3.915730772209097*^9, 3.916940010272835*^9, 3.91694006154932*^9, 
   3.919878410100338*^9, 3.920962998969225*^9, 3.9209632269417143`*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"ed6423d6-83f3-4aa8-a251-451d4ab3e6db"]
}, Open  ]],

Cell["The intersection numbers are given by", "Text",
 CellChangeTimes->{{3.910086500300455*^9, 
  3.910086505440639*^9}},ExpressionUUID->"f3e3a27d-a0ab-4bef-9efc-\
58c7ed9e682d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"intlist", "=", 
  RowBox[{"{", 
   RowBox[{
   "5", ",", "1", ",", "16", ",", "9", ",", "12", ",", "8", ",", "2", ",", 
    "3", ",", "1", ",", "6", ",", "4", ",", "2", ",", "1", ",", "4"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"intlist", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["2", "4"], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "\[Pi]"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "\[Pi]"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], " ", "\[Pi]"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "4", "]"}], "]"}], " ", "\[Pi]"}], "]"}]}], "//", 
      "FullSimplify"}], ")"}], "&"}], "/@", "explist"}]}]}], "Input",
 CellChangeTimes->{{3.9100865471113663`*^9, 3.9100865521840467`*^9}, 
   3.9100982563657713`*^9, {3.910183269767164*^9, 3.910183370931246*^9}, {
   3.9101834090441313`*^9, 3.910183409146945*^9}, {3.910703641279025*^9, 
   3.910703660811153*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"4a27f676-e4c5-4fc3-b122-253f5cc9c668"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "16", ",", "9", ",", "12", ",", "8", ",", "2", ",", "3",
    ",", "1", ",", "6", ",", "4", ",", "2", ",", "1", ",", "4"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910703649681691*^9, 3.9107036611260023`*^9}, 
   3.910955665393016*^9, {3.911150920583514*^9, 3.911150922101959*^9}, 
   3.911151305849061*^9, 3.91115138025803*^9, 3.911152372370926*^9, 
   3.911169028596567*^9, 3.911200722778561*^9, 3.911202319182938*^9, 
   3.911202503368568*^9, 3.9114872341477547`*^9, 3.915720476470173*^9, 
   3.915724860181881*^9, 3.915730772228159*^9, 3.916940010277858*^9, 
   3.916940061554658*^9, 3.9198784101055603`*^9, 3.92096299897504*^9, 
   3.920963226946013*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"e29b45aa-9fb2-4084-88fe-2561129dac30"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "5", ",", "1", ",", "16", ",", "9", ",", "12", ",", "8", ",", "2", ",", "3",
    ",", "1", ",", "4", ",", "6", ",", "2", ",", "1", ",", "4"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910703649681691*^9, 3.9107036611260023`*^9}, 
   3.910955665393016*^9, {3.911150920583514*^9, 3.911150922101959*^9}, 
   3.911151305849061*^9, 3.91115138025803*^9, 3.911152372370926*^9, 
   3.911169028596567*^9, 3.911200722778561*^9, 3.911202319182938*^9, 
   3.911202503368568*^9, 3.9114872341477547`*^9, 3.915720476470173*^9, 
   3.915724860181881*^9, 3.915730772228159*^9, 3.916940010277858*^9, 
   3.916940061554658*^9, 3.9198784101055603`*^9, 3.92096299897504*^9, 
   3.920963226954426*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"c70447da-a9d2-43ce-acec-95c903059169"]
}, Open  ]],

Cell["Let us combine these two in one list:", "Text",
 CellChangeTimes->{{3.9100865867844954`*^9, 3.9100865968037863`*^9}, 
   3.9100901324827127`*^9},ExpressionUUID->"95fcb561-d2c6-4f56-9448-\
20fedb7a14de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"expintlist", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"explist", ",", "intlist"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{"expintlist", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<exponents\>\"", ",", "\"\<intersection number\>\""}], 
     "}"}]}], "]"}], "//", "Grid"}]}], "Input",
 CellChangeTimes->{{3.910086600429447*^9, 3.9100866627610826`*^9}, {
  3.91008669721025*^9, 3.910086723055229*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"206a5556-735c-4d59-9519-804e4a57e584"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"exponents\"\>", "\<\"intersection number\"\>"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], "5"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["9", "10"]}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], "16"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], "9"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], "12"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"]}], "}"}], "8"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", 
       FractionBox["3", "8"], ",", 
       FractionBox["5", "8"], ",", 
       FractionBox["7", "8"]}], "}"}], "2"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"]}], "}"}], "3"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "12"], ",", 
       FractionBox["5", "12"], ",", 
       FractionBox["7", "12"], ",", 
       FractionBox["11", "12"]}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"]}], "}"}], "4"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["3", "4"]}], "}"}], "6"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["5", "6"]}], "}"}], "2"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}], "1"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"]}], "}"}], "4"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.9100866974435987`*^9, 3.910086723406631*^9}, 
   3.910086999947135*^9, 3.9100982599825697`*^9, 3.910183440674531*^9, 
   3.9101900084635077`*^9, 3.910193738941486*^9, 3.910194075914895*^9, {
   3.910194642092041*^9, 3.910194673068475*^9}, 3.9102548905735826`*^9, 
   3.910256949032835*^9, 3.910257498530301*^9, 3.910261069936657*^9, 
   3.9102617788498363`*^9, 3.910262509551711*^9, {3.910262544215946*^9, 
   3.910262594571059*^9}, {3.910262628879416*^9, 3.910262704020768*^9}, {
   3.910262844399827*^9, 3.910262865548011*^9}, 3.910263081822918*^9, 
   3.91026402963216*^9, 3.910264263836084*^9, 3.910264831136094*^9, 
   3.910265588111046*^9, 3.9102656360337067`*^9, 3.910266001940651*^9, 
   3.910266557918797*^9, 3.9102666766327457`*^9, 3.910266788910132*^9, 
   3.910266903454301*^9, 3.910277846030794*^9, 3.910278433739904*^9, 
   3.9102790106710587`*^9, 3.910281657168023*^9, 3.910281715960607*^9, {
   3.910281749294482*^9, 3.910281796209812*^9}, 3.9102818430825644`*^9, 
   3.9102818976849003`*^9, 3.9102824269000177`*^9, 3.9102825831940536`*^9, 
   3.9102849566167107`*^9, 3.910285156888747*^9, 3.910285492389737*^9, 
   3.910285889401474*^9, 3.9102866236795673`*^9, 3.9102875145673847`*^9, 
   3.91028852903913*^9, 3.910288686360568*^9, {3.9102890005103407`*^9, 
   3.910289025746541*^9}, 3.9102891524028254`*^9, 3.910289183054847*^9, 
   3.910289868441087*^9, 3.910293842883376*^9, 3.9102938939579687`*^9, 
   3.910294954623975*^9, 3.910294991596304*^9, 3.910295023739911*^9, {
   3.910295252668859*^9, 3.9102952751923513`*^9}, 3.91034295256981*^9, 
   3.910344633189712*^9, 3.91034468620856*^9, {3.910344838554955*^9, 
   3.910344893631513*^9}, {3.91034523198444*^9, 3.9103452679989357`*^9}, 
   3.910347035153534*^9, 3.910347131234528*^9, 3.910347526507609*^9, 
   3.9103485422934637`*^9, 3.910348580874016*^9, {3.9106878610177917`*^9, 
   3.910687875333334*^9}, 3.910955667300597*^9, {3.911150920605225*^9, 
   3.9111509221140537`*^9}, 3.911151305862155*^9, 3.911151380271806*^9, 
   3.91115237238533*^9, 3.911169028606633*^9, 3.911200722794427*^9, 
   3.911202319202093*^9, 3.91120250338877*^9, 3.911487234171506*^9, 
   3.915720476593062*^9, 3.9157248602219753`*^9, 3.915730772264517*^9, 
   3.916940010300515*^9, 3.9169400615713043`*^9, 3.9198784101186867`*^9, 
   3.9209629989983892`*^9, 3.920963226958788*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"fa0939f2-9eac-4e3b-9060-bf8890e9fad3"]
}, Open  ]],

Cell["\<\
The other topological data may be obtained from this data by identities \
involving PolyGamma\[CloseCurlyQuote]s: the second and third Chern classes are\
\>", "Text",
 CellChangeTimes->{{3.910086506309705*^9, 3.910086517727037*^9}, {
  3.910342989294742*^9, 
  3.91034303434074*^9}},ExpressionUUID->"59c80b0d-c18b-404c-a9a1-\
09f380c3a72b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"c2list", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"data", "[", 
       RowBox[{"[", "2", "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "]"}], "2"]}], "+", 
        RowBox[{"3", 
         SuperscriptBox[
          RowBox[{"Csc", "[", 
           RowBox[{"\[Pi]", " ", 
            RowBox[{"data", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "]"}], "2"]}]}], 
       ")"}]}], "//", "FullSimplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"data", ",", "expintlist"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"c3list", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"data", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "6"], 
      RowBox[{"(", 
       RowBox[{"8", "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"Zeta", "[", "3", "]"}]], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"PolyGamma", "[", 
            RowBox[{"2", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"data", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}]}], "//",
      "Round"}], ",", 
    RowBox[{"{", 
     RowBox[{"data", ",", "expintlist"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9100866458979273`*^9, 3.9100866909962797`*^9}, {
   3.910086854153975*^9, 3.9100869075596943`*^9}, {3.910087005067232*^9, 
   3.9100870056395283`*^9}, {3.910090149318994*^9, 3.910090155845441*^9}, {
   3.91009828445336*^9, 3.9100982846651506`*^9}, {3.910098339636404*^9, 
   3.910098342224262*^9}, {3.9101835254539747`*^9, 3.91018352595758*^9}, {
   3.910343036544057*^9, 3.910343037686977*^9}, 3.9109556719405193`*^9, {
   3.911202787397777*^9, 3.911202833974552*^9}, {3.911202864475184*^9, 
   3.911202879989726*^9}},
 CellLabel->
  "In[110]:=",ExpressionUUID->"4598ac53-93b0-4f2d-b350-6b5dc5e1f6b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "50", ",", "34", ",", "64", ",", "54", ",", "60", ",", "56", ",", "44", ",",
    "42", ",", "46", ",", "40", ",", "48", ",", "32", ",", "22", ",", "52"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.910343037951943*^9, 3.9103446332498426`*^9, 3.910344686213381*^9, {
   3.910344838559457*^9, 3.910344893695434*^9}, {3.91034523199404*^9, 
   3.9103452680632343`*^9}, 3.910347035205247*^9, 3.910347131286727*^9, 
   3.9103475265748*^9, 3.910348542362816*^9, 3.9103485809444513`*^9, {
   3.9106878610771646`*^9, 3.9106878753948174`*^9}, 3.910955672369944*^9, {
   3.9111509206644783`*^9, 3.911150922119488*^9}, 3.911151305928836*^9, 
   3.9111513803388433`*^9, 3.911152372450261*^9, 3.911169028674593*^9, 
   3.9112007228603354`*^9, 3.911202319275189*^9, 3.911202503467551*^9, {
   3.911202830037924*^9, 3.911202834341981*^9}, {3.9112028656391573`*^9, 
   3.911202880466271*^9}, 3.9114872341915894`*^9, 3.915720476622814*^9, 
   3.915724860247308*^9, 3.9157307722893343`*^9, 3.916940010320016*^9, 
   3.9169400615841637`*^9, 3.91987841013138*^9, 3.920962999012178*^9, 
   3.9209632269709387`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"aac0300d-8f3b-4c2d-8106-bf309378f5c8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "200"}], ",", 
   RowBox[{"-", "288"}], ",", 
   RowBox[{"-", "128"}], ",", 
   RowBox[{"-", "144"}], ",", 
   RowBox[{"-", "144"}], ",", 
   RowBox[{"-", "176"}], ",", 
   RowBox[{"-", "296"}], ",", 
   RowBox[{"-", "204"}], ",", 
   RowBox[{"-", "484"}], ",", 
   RowBox[{"-", "144"}], ",", 
   RowBox[{"-", "156"}], ",", 
   RowBox[{"-", "156"}], ",", 
   RowBox[{"-", "120"}], ",", 
   RowBox[{"-", "256"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.910343037951943*^9, 3.9103446332498426`*^9, 3.910344686213381*^9, {
   3.910344838559457*^9, 3.910344893695434*^9}, {3.91034523199404*^9, 
   3.9103452680632343`*^9}, 3.910347035205247*^9, 3.910347131286727*^9, 
   3.9103475265748*^9, 3.910348542362816*^9, 3.9103485809444513`*^9, {
   3.9106878610771646`*^9, 3.9106878753948174`*^9}, 3.910955672369944*^9, {
   3.9111509206644783`*^9, 3.911150922119488*^9}, 3.911151305928836*^9, 
   3.9111513803388433`*^9, 3.911152372450261*^9, 3.911169028674593*^9, 
   3.9112007228603354`*^9, 3.911202319275189*^9, 3.911202503467551*^9, {
   3.911202830037924*^9, 3.911202834341981*^9}, {3.9112028656391573`*^9, 
   3.911202880466271*^9}, 3.9114872341915894`*^9, 3.915720476622814*^9, 
   3.915724860247308*^9, 3.9157307722893343`*^9, 3.916940010320016*^9, 
   3.9169400615841637`*^9, 3.91987841013138*^9, 3.920962999012178*^9, 
   3.920963226981757*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"784c0fea-4bdf-4ae8-b3c4-ec9ce436d0c7"]
}, Open  ]],

Cell["Finally, let us collect all data together:", "Text",
 CellChangeTimes->{{3.9100869088004436`*^9, 3.9100869133878517`*^9}, {
  3.910343044201621*^9, 
  3.9103430491264668`*^9}},ExpressionUUID->"7a1cf784-500c-488f-a90b-\
9087c8822eaa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
     "explist", ",", "\[Mu]list", ",", "intlist", ",", "c2list", ",", 
      "c3list"}], "}"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labels", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<exponents\>\"", ",", "\"\<\[Mu]\>\"", ",", "\"\<\[Kappa]\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(2\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(3\)]\)\>\""}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{"data", ",", "labels"}], "]"}], "//", "Grid"}]}], "Input",
 CellChangeTimes->{{3.910087061223843*^9, 3.910087077851*^9}, {
  3.9100871488236017`*^9, 3.91008721932649*^9}, {3.9100908613920937`*^9, 
  3.910090867626205*^9}, {3.910098347198997*^9, 3.910098351380121*^9}, {
  3.910183492712563*^9, 3.910183496599128*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"efebfe02-15cd-48fe-a6be-fc94214d947a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"exponents\"\>", "\<\"\[Mu]\"\>", "\<\"\[Kappa]\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(3\\)]\\)\"\>"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], "3125", "5", "50", 
     RowBox[{"-", "200"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["9", "10"]}], "}"}], "800000", "1", "34", 
     RowBox[{"-", "288"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], "256", "16", "64", 
     RowBox[{"-", "128"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], "729", "9", "54", 
     RowBox[{"-", "144"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], "432", "12", "60", 
     RowBox[{"-", "144"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"]}], "}"}], "1024", "8", "56", 
     RowBox[{"-", "176"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", 
       FractionBox["3", "8"], ",", 
       FractionBox["5", "8"], ",", 
       FractionBox["7", "8"]}], "}"}], "65536", "2", "44", 
     RowBox[{"-", "296"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"]}], "}"}], "11664", "3", "42", 
     RowBox[{"-", "204"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "12"], ",", 
       FractionBox["5", "12"], ",", 
       FractionBox["7", "12"], ",", 
       FractionBox["11", "12"]}], "}"}], "2985984", "1", "46", 
     RowBox[{"-", "484"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"]}], "}"}], "4096", "4", "40", 
     RowBox[{"-", "144"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["3", "4"]}], "}"}], "1728", "6", "48", 
     RowBox[{"-", "156"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["5", "6"]}], "}"}], "27648", "2", "32", 
     RowBox[{"-", "156"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}], "186624", "1", "22", 
     RowBox[{"-", "120"}]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"]}], "}"}], "6912", "4", "52", 
     RowBox[{"-", "256"}]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.910087200693494*^9, 3.9100872210047283`*^9}, 
   3.910090158045022*^9, 3.910090868020607*^9, 3.910098278633511*^9, {
   3.910098343878273*^9, 3.910098351730885*^9}, 3.910183445905294*^9, {
   3.910183493435752*^9, 3.9101834968909817`*^9}, 3.9101835272891693`*^9, 
   3.9101900085334272`*^9, 3.910193739013761*^9, 3.910194075929081*^9, {
   3.910194642158897*^9, 3.910194673136197*^9}, 3.910254890621646*^9, 
   3.910256949104651*^9, 3.910257498590824*^9, 3.9102610700077267`*^9, 
   3.9102617789185467`*^9, 3.9102625095658293`*^9, {3.91026254422124*^9, 
   3.9102625945858192`*^9}, {3.9102626288921547`*^9, 3.910262704087894*^9}, {
   3.910262844415017*^9, 3.910262865560946*^9}, 3.9102630818405952`*^9, 
   3.9102640296673107`*^9, 3.910264263906817*^9, 3.91026483118998*^9, 
   3.910265588179646*^9, 3.910265636089999*^9, 3.910266001998453*^9, 
   3.9102665579777107`*^9, 3.9102666766973667`*^9, 3.9102667889700212`*^9, 
   3.910266903513369*^9, 3.9102778460990143`*^9, 3.910278433811824*^9, 
   3.9102790107509623`*^9, 3.910281657247561*^9, 3.910281716031094*^9, {
   3.9102817493687057`*^9, 3.910281796277688*^9}, 3.910281843158265*^9, 
   3.910281897760111*^9, 3.910282426976211*^9, 3.9102825832702723`*^9, 
   3.910284956689762*^9, 3.910285156969594*^9, 3.910285492466267*^9, 
   3.910285889466111*^9, 3.910286623753457*^9, 3.910287514638029*^9, 
   3.910288529116354*^9, 3.9102886864371777`*^9, {3.910289000586235*^9, 
   3.9102890258177567`*^9}, 3.910289152476241*^9, 3.910289183125574*^9, 
   3.910289868509881*^9, 3.910293842957211*^9, 3.910293894014348*^9, 
   3.910294954694386*^9, 3.9102949916638527`*^9, 3.910295023800557*^9, {
   3.910295252735324*^9, 3.910295275257762*^9}, 3.910342952637385*^9, 
   3.910344633262321*^9, 3.9103446862236757`*^9, {3.910344838569028*^9, 
   3.91034489370092*^9}, {3.910345231999832*^9, 3.910345268068058*^9}, 
   3.910347035210842*^9, 3.9103471312921057`*^9, 3.910347526580352*^9, 
   3.9103485423691673`*^9, 3.9103485809510183`*^9, {3.910687861090955*^9, 
   3.9106878754062557`*^9}, 3.9109556735028257`*^9, {3.911150920694721*^9, 
   3.911150922132845*^9}, 3.9111513059431953`*^9, 3.9111513803466167`*^9, 
   3.911152372458604*^9, 3.911169028684064*^9, 3.911200722867107*^9, 
   3.911202319285163*^9, 3.9112025034805403`*^9, 3.911487234198825*^9, 
   3.915720476652886*^9, 3.9157248602771378`*^9, 3.9157307723223763`*^9, 
   3.916940010339904*^9, 3.916940061601095*^9, 3.919878410149953*^9, 
   3.920962999028163*^9, 3.920963226986499*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"a04d1579-6088-4f82-b4f8-f2908dcb9759"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example", "Subsection",
 CellChangeTimes->{{3.9100907866082287`*^9, 
  3.910090790254094*^9}},ExpressionUUID->"524f61f7-773a-4f78-83b7-\
3cede7055893"],

Cell["Load in the data specific to this example.", "Text",
 CellChangeTimes->{{3.910090798695003*^9, 3.910090818503631*^9}, {
  3.920962983603368*^9, 
  3.920962991708803*^9}},ExpressionUUID->"da08ee24-27b0-4f7b-b5ee-\
e8cc1e760471"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"exampledata", "=", 
   RowBox[{"data", "[", 
    RowBox[{"[", "n", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"labels", ",", "exampledata"}], "}"}], "//", "Grid"}]}], "Input",
 CellChangeTimes->{{3.9100908247806253`*^9, 3.910090888838245*^9}, {
   3.9100918870237837`*^9, 3.9100918888324337`*^9}, {3.910185548794709*^9, 
   3.9101855489130793`*^9}, {3.910186941471911*^9, 3.910186941575745*^9}, {
   3.910193736623605*^9, 3.9101937367159452`*^9}, {3.91019463455399*^9, 
   3.910194669904764*^9}, {3.910254888135434*^9, 3.910254888247736*^9}, {
   3.910256946721652*^9, 3.910256946852642*^9}, {3.910257495667286*^9, 
   3.910257496315772*^9}, {3.910261776024206*^9, 3.9102617761208763`*^9}, {
   3.910262507481887*^9, 3.9102625075688267`*^9}, {3.9102625420167313`*^9, 
   3.910262589496448*^9}, {3.91026262612193*^9, 3.910262701756872*^9}, {
   3.910262839808084*^9, 3.910262863163787*^9}, {3.910263079680235*^9, 
   3.910263079736792*^9}, {3.9102640272698298`*^9, 3.910264027528351*^9}, {
   3.91026426159448*^9, 3.910264261680458*^9}, {3.910264829194558*^9, 
   3.91026482926819*^9}, {3.910265585421421*^9, 3.9102655854856443`*^9}, {
   3.91026563279169*^9, 3.9102656328891983`*^9}, {3.910265999668747*^9, 
   3.910265999740205*^9}, {3.9102665558242188`*^9, 3.910266555912162*^9}, {
   3.9102666733738403`*^9, 3.9102666734331427`*^9}, {3.910266785845016*^9, 
   3.910266785893178*^9}, {3.910266879583255*^9, 3.910266898762322*^9}, 
   3.910277843565896*^9, {3.910278089156807*^9, 3.910278089332801*^9}, {
   3.910278425170269*^9, 3.910278425229817*^9}, {3.9102790089820967`*^9, 
   3.910279009040716*^9}, {3.910281653386538*^9, 3.910281653429721*^9}, {
   3.910281712542602*^9, 3.9102817126060667`*^9}, {3.910281746939499*^9, 
   3.910281791898036*^9}, {3.910281841596739*^9, 3.910281841668943*^9}, {
   3.910281891571618*^9, 3.910281895448469*^9}, {3.910282423046406*^9, 
   3.910282423071992*^9}, {3.910282581470908*^9, 3.9102825815481453`*^9}, {
   3.910285154033491*^9, 3.9102851549157743`*^9}, {3.910285489270605*^9, 
   3.9102854893631268`*^9}, {3.910285888079954*^9, 3.910285888137645*^9}, {
   3.9102866216765738`*^9, 3.910286621741836*^9}, 3.910287512493599*^9, 
   3.910288527759927*^9, {3.910288684452076*^9, 3.910288684524753*^9}, {
   3.910288998955862*^9, 3.910289021163598*^9}, {3.91028915006973*^9, 
   3.910289181264368*^9}, {3.910293841153501*^9, 3.910293841646503*^9}, {
   3.910293892483033*^9, 3.910293892722611*^9}, 3.9102949512514877`*^9, {
   3.910294990242688*^9, 3.910294990353436*^9}, {3.9102950222664022`*^9, 
   3.910295022434091*^9}, {3.910295251026772*^9, 3.91029527423181*^9}, {
   3.910342945071785*^9, 3.910342945814568*^9}, {3.91034462828054*^9, 
   3.910344630620638*^9}, {3.910344683022892*^9, 3.910344683086597*^9}, {
   3.910344836358276*^9, 3.91034489161067*^9}, {3.910345229324222*^9, 
   3.910345281003872*^9}, {3.910347033052836*^9, 3.910347033438452*^9}, {
   3.910347129056329*^9, 3.910347129120407*^9}, {3.910347524137703*^9, 
   3.910347524183687*^9}, {3.9103485406541443`*^9, 3.910348540737653*^9}, {
   3.9103485791360188`*^9, 3.910348579236245*^9}, {3.9106878579219646`*^9, 
   3.910687873066921*^9}, {3.911150918880818*^9, 3.911150919002445*^9}, {
   3.911151303860857*^9, 3.911151303972289*^9}, {3.911151376746872*^9, 
   3.911151376851413*^9}, {3.911152358569233*^9, 3.9111523672818193`*^9}, {
   3.9112007184999113`*^9, 3.911200719495398*^9}, {3.9112023138890038`*^9, 
   3.911202313972495*^9}, {3.911202500224399*^9, 3.911202500331225*^9}, {
   3.915720481183514*^9, 3.915720481258773*^9}, {3.915724848742042*^9, 
   3.9157248489537783`*^9}, {3.915730766965711*^9, 3.915730767015243*^9}, {
   3.9169400150035057`*^9, 3.916940020607885*^9}, {3.919878407257918*^9, 
   3.919878407420698*^9}, {3.920962977309408*^9, 3.920962979252824*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"4e4502ea-1a97-43cf-a247-0238d0f5ed3c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"exponents\"\>", "\<\"\[Mu]\"\>", "\<\"\[Kappa]\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(3\\)]\\)\"\>"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], "3125", "5", "50", 
     RowBox[{"-", "200"}]}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.9100908418950768`*^9, 3.910090889094853*^9, 3.910098445170977*^9, 
   3.9101855514527063`*^9, {3.9101869420921183`*^9, 3.910186946663261*^9}, 
   3.910190010130045*^9, 3.9101937390249653`*^9, 3.91019407594302*^9, {
   3.9101946349866533`*^9, 3.910194673146043*^9}, 3.910254890633314*^9, 
   3.910256949116938*^9, 3.910257498604257*^9, 3.910261070019959*^9, 
   3.9102617789281597`*^9, 3.910262509578076*^9, {3.910262544231566*^9, 
   3.910262594596517*^9}, {3.9102626288947*^9, 3.91026270409641*^9}, {
   3.910262844425288*^9, 3.910262865572974*^9}, 3.910263081852713*^9, 
   3.9102640296763887`*^9, 3.910264263915731*^9, 3.910264831198811*^9, 
   3.9102655881891623`*^9, 3.910265636100128*^9, 3.91026600200835*^9, 
   3.910266557989259*^9, {3.910266673909527*^9, 3.910266676707992*^9}, {
   3.910266786266016*^9, 3.910266788980646*^9}, {3.910266880117557*^9, 
   3.910266903524644*^9}, 3.910277846111507*^9, 3.9102784338223658`*^9, 
   3.910279010763527*^9, {3.910281653969015*^9, 3.9102816572594337`*^9}, {
   3.910281713259428*^9, 3.910281716042322*^9}, {3.910281749380889*^9, 
   3.910281796290209*^9}, 3.9102818431715803`*^9, {3.910281891968081*^9, 
   3.910281897772944*^9}, 3.910282426988069*^9, 3.910282583283358*^9, 
   3.910284956702929*^9, 3.910285156984375*^9, {3.9102854899202347`*^9, 
   3.910285492479547*^9}, 3.910285889480302*^9, 3.9102866237688713`*^9, {
   3.9102875128395853`*^9, 3.910287514652487*^9}, 3.910288529132044*^9, 
   3.910288686452525*^9, {3.910289000601398*^9, 3.910289025833871*^9}, 
   3.910289152491571*^9, 3.910289183141939*^9, 3.910289868518857*^9, 
   3.910293842966207*^9, 3.910293894022532*^9, {3.910294952717246*^9, 
   3.910294954704864*^9}, 3.910294991672934*^9, 3.910295023809733*^9, {
   3.910295252745085*^9, 3.910295275267164*^9}, 3.910342946562518*^9, 
   3.910343188343173*^9, 3.9103446332740498`*^9, 3.910344686228878*^9, {
   3.910344838573874*^9, 3.910344893709309*^9}, {3.910345232009101*^9, 
   3.910345282183783*^9}, 3.910347035220613*^9, 3.910347131301519*^9, 
   3.910347526590247*^9, 3.910348542380828*^9, 3.910348580963228*^9, {
   3.910687861101441*^9, 3.910687875414291*^9}, 3.910955677242229*^9, 
   3.911150922139449*^9, 3.911151305952964*^9, {3.911151377221841*^9, 
   3.91115138035579*^9}, {3.91115235981476*^9, 3.911152372467843*^9}, 
   3.911169028692239*^9, 3.911200722877239*^9, {3.91120231485172*^9, 
   3.911202319296918*^9}, 3.911202503496306*^9, 3.9114872465420923`*^9, {
   3.915720481723333*^9, 3.915720484250841*^9}, {3.915724849748279*^9, 
   3.915724860301326*^9}, {3.915730767678174*^9, 3.915730772345428*^9}, {
   3.916940015497246*^9, 3.91694002672972*^9}, 3.9169400639835997`*^9, 
   3.919878411270953*^9, 3.920962999053136*^9, 3.920963226996792*^9},
 CellLabel->
  "Out[116]=",ExpressionUUID->"a2fde914-1f5b-4afe-a031-046dac46614f"]
}, Open  ]],

Cell["Define shorthands for data", "Text",
 CellChangeTimes->{{3.910091889937954*^9, 3.9100919035628767`*^9}, {
  3.9100919413316717`*^9, 
  3.910091942670486*^9}},ExpressionUUID->"b9734d34-455c-49d4-81af-\
0f521a616265"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "exps", ",", "\[Mu]val", ",", "\[Kappa]val", ",", "c2val", ",", "c3val"}],
     "}"}], "=", "exampledata"}], ";"}]], "Input",
 CellChangeTimes->{{3.91009190462634*^9, 3.910091936805168*^9}, 
   3.910098451483482*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"26ec0b3d-ef37-4e1b-8762-c024410c823e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Picard-Fuchs equation", "Subsection",
 CellChangeTimes->{{3.9079235164960127`*^9, 3.907923560244235*^9}, {
  3.907932084776422*^9, 
  3.907932102436419*^9}},ExpressionUUID->"22711e18-cd37-4199-b8ab-\
953a4da25b84"],

Cell["\<\
Here we set up the differential equation for the periods, known as the \
Picard-Fuchs equation. The general form of this Picard-Fuchs operator reads\
\>", "Text",
 CellChangeTimes->{{3.9079321037307262`*^9, 
  3.907932135913905*^9}},ExpressionUUID->"afe21211-5819-48ec-b785-\
904d553ac8f3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"PFgen", "[", "alist_", "]"}], ":=", 
   RowBox[{
    RowBox[{"theta", "^", "4"}], "-", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "alist", "]"}], " ", "x", " ", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"theta", "+", "a"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "alist"}], "}"}]}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"PFgen", "[", "exps", "]"}]}], "Input",
 CellChangeTimes->{{3.907923597512931*^9, 3.9079236559842997`*^9}, {
  3.907923989028974*^9, 3.9079240005450974`*^9}, {3.907924083359028*^9, 
  3.907924084044537*^9}, {3.907924159077416*^9, 3.907924159218383*^9}, {
  3.907932167146282*^9, 3.907932171393478*^9}, {3.908011924510046*^9, 
  3.908011924739802*^9}, {3.908012141129243*^9, 3.908012141494422*^9}, {
  3.9100909312594976`*^9, 3.910090931439761*^9}, {3.910090969462023*^9, 
  3.910090980053309*^9}, {3.910098459139838*^9, 3.910098459668592*^9}, {
  3.91148739924977*^9, 3.9114874185630302`*^9}, {3.911487559797414*^9, 
  3.911487612682884*^9}, {3.911489108619816*^9, 3.911489109226285*^9}, {
  3.9209631846396627`*^9, 3.920963216249888*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"c67974da-70e6-49dc-8560-7987281d1e0c"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["theta", "4"], "-", 
  RowBox[{"3125", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "5"], "+", "theta"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["2", "5"], "+", "theta"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["3", "5"], "+", "theta"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["4", "5"], "+", "theta"}], ")"}], " ", "x"}]}]], "Output",
 CellChangeTimes->{{3.920963216608513*^9, 3.920963227003192*^9}},
 CellLabel->
  "Out[119]=",ExpressionUUID->"3662f3b6-2f5f-498e-be7e-4ad785686219"]
}, Open  ]],

Cell[TextData[{
 "where \[Theta] denotes the differential x ",
 Cell[BoxData[
  FormBox[
   FractionBox["d", "dx"], TraditionalForm]],ExpressionUUID->
  "1ae3a91e-fb0e-4933-93c2-0c3c8eeaef35"],
 " and we have exponents ",
 Cell[BoxData[
  FormBox[
   RowBox[{"alist", "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["a", "1"], ",", "...", ",", 
      SubscriptBox["a", "5"]}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "3aa3a714-6b9d-41b4-8657-26436bf14b7d"],
 " for the solution of infinity. In functional form it reads:"
}], "Text",
 CellChangeTimes->{{3.907923575855719*^9, 3.9079235858380547`*^9}, {
  3.907932143489422*^9, 3.907932219923792*^9}, {3.9100909469799137`*^9, 
  3.91009098760701*^9}},ExpressionUUID->"a1025514-436e-417f-a872-\
b873ead19e3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "x"}], "]"}], "x"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "[", "alist_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pf", ",", "\[Theta]coefs", ",", "\[Theta]fs", ",", "diffeq"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pf", "=", 
      RowBox[{"PFgen", "[", "alist", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]coefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pf", ",", "theta"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]fs", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], ",", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"f", "[", "x", "]"}], "]"}], ",", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], ",", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], ",", " ", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], "]"}]}], 
       "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"diffeq", "=", 
      RowBox[{"\[Theta]fs", ".", "\[Theta]coefs"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.910090988499919*^9, 3.910090991026516*^9}, {
  3.910098468689356*^9, 3.9100984688780937`*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"e729de66-41c4-45b2-8ee4-881871c2798a"],

Cell["For our example:", "Text",
 CellChangeTimes->{{3.907924288778985*^9, 3.907924326011361*^9}, {
  3.910091006309375*^9, 
  3.9100910081129827`*^9}},ExpressionUUID->"5a12317f-ca5c-492f-a03f-\
1cfda3e8efb8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pf", "=", 
   RowBox[{"PF", "[", "exps", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a\[Infinity]", "=", "exps"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aC", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aLCS", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.907924326951046*^9, 3.907924327880477*^9}, {
  3.907924362140276*^9, 3.907924374090721*^9}, {3.9100910104800777`*^9, 
  3.91009101362332*^9}, {3.9100918770488462`*^9, 3.910091882050638*^9}, {
  3.910091948756188*^9, 3.9100919839186974`*^9}, {3.9100985629204283`*^9, 
  3.9100985645524673`*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"d4689ce5-00ab-4c50-a9c5-786327df2be4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "120"}], " ", "x", " ", 
   RowBox[{"f", "[", "x", "]"}]}], "-", 
  RowBox[{"1250", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "-", 
  RowBox[{"4375", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "-", 
  RowBox[{"6250", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"3125", " ", "x"}]}], ")"}], " ", "x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "4", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.910091984178446*^9, 3.910098471978922*^9, 3.9100985648010406`*^9, 
   3.910185553466*^9, 3.9101869573381968`*^9, 3.9101900120383787`*^9, 
   3.9101937390470343`*^9, 3.910194075970004*^9, {3.9101946421910048`*^9, 
   3.910194673168324*^9}, 3.910254890656357*^9, 3.910256949145843*^9, 
   3.910257498634879*^9, 3.910261070046404*^9, 3.9102617789457684`*^9, 
   3.910262509604512*^9, {3.910262544247889*^9, 3.910262594613585*^9}, {
   3.9102626289155397`*^9, 3.9102627041109858`*^9}, {3.910262844442992*^9, 
   3.910262865593924*^9}, 3.910263081870077*^9, 3.910264029695279*^9, 
   3.9102642639319153`*^9, 3.910264831217574*^9, 3.910265588209217*^9, 
   3.910265636117776*^9, 3.910266002031831*^9, 3.910266558010165*^9, 
   3.910266676727211*^9, 3.910266788999343*^9, 3.910266903543638*^9, 
   3.910277846136117*^9, 3.910278433846733*^9, 3.910279010794984*^9, 
   3.910281657281785*^9, 3.9102817160609903`*^9, {3.910281749402021*^9, 
   3.910281796312677*^9}, 3.910281843196023*^9, 3.910281897796194*^9, 
   3.910282427017766*^9, 3.910282583310718*^9, 3.91028495672819*^9, 
   3.9102851570135517`*^9, 3.910285492502664*^9, 3.910285889507943*^9, 
   3.9102866237998333`*^9, 3.910287514682578*^9, 3.910288529158646*^9, 
   3.9102886864839077`*^9, {3.910289000630621*^9, 3.9102890258628483`*^9}, 
   3.910289152521174*^9, 3.910289183172155*^9, 3.910289868548998*^9, 
   3.910293842981935*^9, 3.910293894045576*^9, 3.910294954723089*^9, 
   3.9102949916896048`*^9, 3.9102950238329906`*^9, {3.910295252764934*^9, 
   3.91029527528424*^9}, 3.910343236053056*^9, 3.910344633296929*^9, 
   3.91034468624338*^9, {3.910344838592731*^9, 3.910344893726478*^9}, {
   3.9103452320291977`*^9, 3.910345268095545*^9}, 3.910347035241036*^9, 
   3.910347131317268*^9, 3.910347526611553*^9, 3.910348542401534*^9, 
   3.910348580988392*^9, {3.910687861125432*^9, 3.910687875432789*^9}, 
   3.9109556820875797`*^9, 3.9111509221697903`*^9, 3.911151305972741*^9, 
   3.911151380377445*^9, 3.9111523724908953`*^9, 3.911169028711027*^9, 
   3.9112007229010878`*^9, 3.9112023193298283`*^9, 3.911202503523821*^9, 
   3.911487250033984*^9, 3.915720486586693*^9, 3.915724860591466*^9, 
   3.915730772654009*^9, 3.9169400293332453`*^9, 3.916940068710834*^9, 
   3.9198784147800093`*^9, {3.9209632217848682`*^9, 3.920963227015789*^9}},
 CellLabel->
  "Out[122]=",ExpressionUUID->"e052d8d8-1063-4c50-901d-d3e069a15e2e"]
}, Open  ]],

Cell["Local equations at other singularities", "Text",
 CellChangeTimes->{{3.9100919818793707`*^9, 
  3.910091997632091*^9}},ExpressionUUID->"1cbdab9e-2f51-467a-b3bf-\
e4d8d637b111"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pf\[Infinity]", "=", 
    RowBox[{
     RowBox[{"pf", "/.", 
      RowBox[{"{", 
       RowBox[{"f", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "x", "}"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"1", "/", "x"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", 
       RowBox[{"1", "/", "x"}]}], "}"}]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"at", " ", "singular", " ", "point", " ", "at", " ", "infinity"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pfC", "=", 
    RowBox[{
     RowBox[{"pf", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"x", "+", 
         RowBox[{"1", "/", "\[Mu]val"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"x", "-", 
           RowBox[{"1", "/", "\[Mu]val"}]}], "]"}]}], "]"}]}], "}"}]}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"at", " ", "conifold", " ", "point"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.910091995480071*^9, 3.9100920052204103`*^9}, 
   3.910098507506982*^9, {3.9100985403505487`*^9, 3.910098571128323*^9}},
 CellLabel->
  "In[126]:=",ExpressionUUID->"0c06791d-498e-4f0f-abcc-6e3f89a86b10"]
}, Closed]],

Cell[CellGroupData[{

Cell["Local Frobenius ansatz", "Subsection",
 CellChangeTimes->{{3.910090767636099*^9, 3.910090778011909*^9}, {
  3.910178584026939*^9, 
  3.910178584672724*^9}},ExpressionUUID->"4a7c47c3-603c-49e4-a944-\
9fac7bbaadfb"],

Cell["\<\
Here we build the set of local Frobenius solutions for all singular points. \
The function \[OpenCurlyDoubleQuote]FrobeniusAnsatz\[CloseCurlyDoubleQuote] \
is used for all singularities; its input are the exponents of the singularity \
and the order of the expansion.\
\>", "Text",
 CellChangeTimes->{{3.910178621165111*^9, 3.9101787451318083`*^9}, {
  3.910180040660261*^9, 
  3.910180054841675*^9}},ExpressionUUID->"3f730686-4fbf-405a-a1f2-\
b0878caaf1e4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FrobeniusAnsatz", "[", 
   RowBox[{"exps_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"expsnodupl", ",", "powerseries", ",", "ansatz"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"expsnodupl", "=", 
      RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"powerseries", "=", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "exp"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"i", ",", "1"}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["a", "exp"], "[", 
               RowBox[{"i", ",", 
                RowBox[{"j", "+", 
                 RowBox[{"Floor", "[", "exp", "]"}]}]}], "]"}], 
              SuperscriptBox["x", "j"]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"ord", "-", 
                RowBox[{"Floor", "[", "exp", "]"}]}]}], "}"}]}], "]"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"exp", ",", "expsnodupl"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Count", "[", 
           RowBox[{"exps", ",", "exp"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ansatz", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"subset", "[", 
            RowBox[{"[", 
             RowBox[{"i", "-", "j", "+", "1"}], "]"}], "]"}], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"i", "-", "1"}], ",", 
             RowBox[{"j", "-", "1"}]}], "]"}], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Log", "[", "x", "]"}], 
             RowBox[{"j", "-", "1"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
             RowBox[{"i", "-", "1"}]]]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"subset", ",", "powerseries"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "subset", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "ansatz"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.91009227067212*^9, 3.910092361706812*^9}, {
   3.910092861830235*^9, 3.910092923268614*^9}, {3.9100929733864326`*^9, 
   3.9100932188643093`*^9}, {3.910093269493003*^9, 3.910093461988832*^9}, {
   3.910093546632536*^9, 3.910093564113736*^9}, {3.910093596203334*^9, 
   3.91009360777318*^9}, {3.910093647771468*^9, 3.910093765016095*^9}, {
   3.9100939012080584`*^9, 3.9100939336494226`*^9}, {3.910093963990559*^9, 
   3.910094027923746*^9}, {3.9100940898531647`*^9, 3.910094163216076*^9}, {
   3.910094264448596*^9, 3.910094268668377*^9}, {3.910094913277504*^9, 
   3.910094927975953*^9}, {3.91009540793058*^9, 3.91009541340513*^9}, {
   3.9100957766770353`*^9, 3.910095869494261*^9}, {3.910096210181826*^9, 
   3.91009621094866*^9}, {3.910096291527544*^9, 3.910096319291483*^9}, {
   3.91009638580785*^9, 3.910096398430496*^9}, {3.910096705201623*^9, 
   3.9100967145859537`*^9}, {3.910099522880108*^9, 3.910099528697969*^9}, {
   3.910099877996583*^9, 3.910099878162521*^9}, {3.910170477156342*^9, 
   3.910170477955621*^9}, {3.910170618502001*^9, 3.910170618588615*^9}, {
   3.910171105227582*^9, 3.91017118590385*^9}, {3.910171603983974*^9, 
   3.910171760648779*^9}, {3.910178041450878*^9, 3.9101780572197323`*^9}, {
   3.910178197189618*^9, 3.910178197283134*^9}, {3.9101784387823763`*^9, 
   3.9101785264305687`*^9}, 3.910178619921548*^9, 3.91019017515994*^9},
 CellLabel->
  "In[128]:=",ExpressionUUID->"ed61fc9d-00ef-459d-bae0-1cdff73d3973"],

Cell["Ansatz for large complex structure:", "Text",
 CellChangeTimes->{{3.910178528313849*^9, 3.910178531778678*^9}, {
   3.910343280116304*^9, 3.910343289069632*^9}, 
   3.910343331589324*^9},ExpressionUUID->"ca45c2f3-6472-4dc9-9032-\
101056a639cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ansatzLCS", "=", 
  RowBox[{"FrobeniusAnsatz", "[", 
   RowBox[{"aLCS", ",", "ord"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.910178532491097*^9, 3.910178538177312*^9}, 
   3.9209630811113367`*^9},
 CellLabel->
  "In[130]:=",ExpressionUUID->"b0bc7237-0d5f-4782-9626-a985e7fe7626"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "3"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x", " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x", " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"3", ",", "3"}], "]"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "3"}], "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "3"}], "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "3"}], "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "3"]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.910178538523134*^9, 3.910185554828816*^9, 3.9101869573578653`*^9, 
   3.910190012843234*^9, 3.910193739063623*^9, 3.9101940759925203`*^9, {
   3.9101946422075863`*^9, 3.910194673185979*^9}, 3.910254890675791*^9, 
   3.910256949164811*^9, 3.91025749865443*^9, 3.9102610700626907`*^9, 
   3.91026177896245*^9, 3.9102625096214542`*^9, {3.910262544255501*^9, 
   3.910262594629446*^9}, {3.910262628935163*^9, 3.910262704125893*^9}, {
   3.910262844457185*^9, 3.9102628656089973`*^9}, 3.910263081884923*^9, 
   3.910264029709515*^9, 3.9102642639466753`*^9, 3.910264831230661*^9, 
   3.910265588224292*^9, 3.910265636132093*^9, 3.910266002050508*^9, 
   3.910266558027515*^9, 3.9102666767433033`*^9, 3.910266789014637*^9, 
   3.910266903557866*^9, 3.9102778461525793`*^9, 3.910278433864418*^9, 
   3.9102790108143578`*^9, 3.9102816573002157`*^9, 3.910281716078643*^9, {
   3.9102817494195433`*^9, 3.9102817963288927`*^9}, 3.910281843215849*^9, 
   3.910281897814526*^9, 3.910282427035225*^9, 3.910282583327231*^9, 
   3.910284956747559*^9, 3.910285157035143*^9, 3.9102854925237217`*^9, 
   3.910285889529326*^9, 3.910286623821789*^9, 3.9102875147038383`*^9, 
   3.910288529182003*^9, 3.910288686504826*^9, {3.910289000652596*^9, 
   3.9102890258848124`*^9}, 3.9102891525441093`*^9, 3.9102891831954412`*^9, 
   3.910289868565836*^9, 3.910293842998043*^9, 3.910293894062993*^9, 
   3.910294954738205*^9, 3.910294991706502*^9, 3.910295023850916*^9, {
   3.910295252779777*^9, 3.910295275299533*^9}, 3.910343290781764*^9, 
   3.910344633311468*^9, 3.910344686257175*^9, 3.910344805444702*^9, {
   3.910344838610977*^9, 3.910344893739531*^9}, {3.910345232046277*^9, 
   3.910345268109746*^9}, 3.910347035256523*^9, 3.910347131332202*^9, 
   3.910347526627615*^9, 3.910348542417761*^9, 3.910348581005769*^9, {
   3.9106878611440363`*^9, 3.910687875446599*^9}, 3.9109556873237762`*^9, 
   3.911150922194108*^9, 3.911151305988144*^9, 3.9111513803960543`*^9, 
   3.9111523725057297`*^9, 3.911169028725275*^9, 3.9112007229194727`*^9, 
   3.9112023193518257`*^9, 3.911202503542158*^9, 3.91572048836992*^9, 
   3.915724860621221*^9, 3.915730772683592*^9, 3.9169400305811243`*^9, 
   3.9169400718421717`*^9, 3.919878415715826*^9, 3.920963010439*^9, 
   3.920963227037055*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"b60fccf6-ba2f-4480-b2fc-67355dea770e"]
}, Open  ]],

Cell["Ansatz for conifold point:", "Text",
 CellChangeTimes->{{3.91017853976337*^9, 3.9101785436183167`*^9}, {
  3.9103432948769608`*^9, 
  3.910343299093996*^9}},ExpressionUUID->"2dff548e-b936-481d-8d66-\
4845a299b33f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "set", " ", "possible", " ", "orders", " ", "to", " ", "zero", " ", "at", 
    " ", "conifold", " ", "point", " ", "by", " ", "taking", " ", "linear", 
    " ", "combinations"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repC", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"1", ",", "2"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], "[", 
         RowBox[{"2", ",", "2"}], "]"}], "->", "0"}]}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"note", ":", " ", 
      RowBox[{"we", " ", "do", " ", "not", " ", "set", " ", 
       RowBox[{
        SubscriptBox["a", "1"], "[", 
        RowBox[{"1", ",", "2"}], "]"}]}]}], "=", 
     RowBox[{
      RowBox[{"0", " ", "--"}], " ", "needed", " ", "for", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", "solution", " ", "later"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ansatzC", "=", 
    RowBox[{
     RowBox[{"FrobeniusAnsatz", "[", 
      RowBox[{"aC", ",", "ord"}], "]"}], "/.", "repC"}]}]}]}]], "Input",
 CellChangeTimes->{{3.910178544470923*^9, 3.910178570874346*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"f96880a7-8cb6-4c41-a54a-30812cda0e93"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "3"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SubscriptBox["a", "1"], "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{
          SubscriptBox["a", "1"], "[", 
          RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "x", " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SubscriptBox["a", "1"], "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{
             SubscriptBox["a", "1"], "[", 
             RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", "1"], "[", 
         RowBox[{"2", ",", "3"}], "]"}]}], 
       RowBox[{"2", " ", "\[Pi]"}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", "2"], "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910178558863131*^9, 3.910178571192686*^9}, 
   3.9101805756464*^9, 3.910185554835517*^9, 3.910186957372652*^9, 
   3.9101900128482513`*^9, 3.910193739068596*^9, 3.910194076010338*^9, {
   3.91019464221996*^9, 3.910194673199007*^9}, 3.910254890681117*^9, 
   3.910256949177565*^9, 3.910257498669258*^9, 3.9102610700749826`*^9, 
   3.910261778967657*^9, 3.910262509635292*^9, {3.9102625442668667`*^9, 
   3.910262594641417*^9}, {3.9102626289430857`*^9, 3.910262704133988*^9}, {
   3.9102628444605093`*^9, 3.910262865617854*^9}, 3.9102630818886147`*^9, 
   3.9102640297136183`*^9, 3.910264263950179*^9, 3.910264831240015*^9, 
   3.9102655882297487`*^9, 3.910265636141986*^9, 3.910266002062677*^9, 
   3.910266558039065*^9, 3.910266676748176*^9, 3.910266789020122*^9, 
   3.910266903562858*^9, 3.910277846165354*^9, 3.910278433876976*^9, 
   3.910279010820009*^9, 3.91028165731321*^9, 3.910281716090209*^9, {
   3.910281749425646*^9, 3.9102817963414783`*^9}, 3.91028184322147*^9, 
   3.910281897820847*^9, 3.910282427048099*^9, 3.910282583339183*^9, 
   3.910284956761693*^9, 3.910285157050406*^9, 3.910285492537738*^9, 
   3.910285889538015*^9, 3.910286623839467*^9, 3.9102875147224483`*^9, 
   3.910288529192337*^9, 3.9102886865225*^9, {3.9102890006698112`*^9, 
   3.91028902590274*^9}, 3.910289152561893*^9, 3.910289183213252*^9, 
   3.910289868576174*^9, 3.910293843003319*^9, 3.910293894072584*^9, 
   3.9102949547430773`*^9, 3.910294991713149*^9, 3.910295023861285*^9, {
   3.910295252784824*^9, 3.9102952753057404`*^9}, 3.910343306306469*^9, 
   3.910344633322863*^9, 3.910344686269368*^9, 3.910344807903611*^9, {
   3.910344838621398*^9, 3.9103448937436867`*^9}, {3.910345232055785*^9, 
   3.910345268113542*^9}, 3.910347035260807*^9, 3.910347131337907*^9, 
   3.910347526637601*^9, 3.910348542431382*^9, 3.910348581018244*^9, {
   3.910687861153343*^9, 3.9106878754494753`*^9}, 3.910955687332119*^9, 
   3.9111509222077713`*^9, 3.9111513059945993`*^9, 3.911151380406436*^9, 
   3.911152372516663*^9, 3.911169028731264*^9, 3.911200722930629*^9, 
   3.91120231936593*^9, 3.911202503556525*^9, 3.915720488400449*^9, 
   3.915724860647011*^9, 3.9157307727031918`*^9, 3.916940030588087*^9, 
   3.916940071852953*^9, 3.919878415722074*^9, 3.92096301051928*^9, 
   3.920963227045836*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"82f98522-676b-40b0-bb7a-d97503d389fe"]
}, Open  ]],

Cell["Ansatz for point at infinity:", "Text",
 CellChangeTimes->{{3.910178549697688*^9, 3.910178553926444*^9}, 
   3.9103433289575253`*^9},ExpressionUUID->"f5b1cf55-0b61-4d27-bb71-\
3878e4f934d6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ansatz\[Infinity]", "=", 
  RowBox[{"FrobeniusAnsatz", "[", 
   RowBox[{"a\[Infinity]", ",", "ord"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9101785547948017`*^9, 3.910178557177887*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"246c93ce-4fc7-481f-ac85-b362ecc66599"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "5"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["1", "5"]], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["1", "5"]], "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["1", "5"]], "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"2", "/", "5"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["2", "5"]], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["2", "5"]], "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["2", "5"]], "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"3", "/", "5"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["3", "5"]], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["3", "5"]], "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["3", "5"]], "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"4", "/", "5"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["4", "5"]], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["4", "5"]], "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["4", "5"]], "[", 
         RowBox[{"1", ",", "3"}], "]"}]}]}], ")"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9101785576430483`*^9, 3.910178575524922*^9}, 
   3.910185554847929*^9, 3.910186957379718*^9, 3.910190012858884*^9, 
   3.910193739078931*^9, 3.9101940760166073`*^9, {3.910194642226162*^9, 
   3.91019467320395*^9}, 3.9102548906934547`*^9, 3.910256949183103*^9, 
   3.9102574986763563`*^9, 3.910261070079433*^9, 3.9102617789718027`*^9, 
   3.910262509639167*^9, {3.9102625442796707`*^9, 3.910262594645421*^9}, {
   3.910262628946504*^9, 3.910262704137209*^9}, {3.910262844470147*^9, 
   3.910262865621633*^9}, 3.910263081891879*^9, 3.9102640297228603`*^9, 
   3.910264263954792*^9, 3.9102648312441177`*^9, 3.910265588239953*^9, 
   3.910265636146352*^9, 3.910266002066752*^9, 3.91026655804359*^9, 
   3.91026667675317*^9, 3.910266789025063*^9, 3.910266903574354*^9, 
   3.910277846171241*^9, 3.910278433882552*^9, 3.910279010832204*^9, 
   3.910281657320372*^9, 3.910281716098823*^9, {3.9102817494383307`*^9, 
   3.910281796347487*^9}, 3.910281843233572*^9, 3.91028189783326*^9, 
   3.910282427054041*^9, 3.9102825833452053`*^9, 3.9102849567695436`*^9, 
   3.910285157058354*^9, 3.9102854925476*^9, 3.9102858895526953`*^9, 
   3.910286623848694*^9, 3.910287514732369*^9, 3.9102885292098017`*^9, 
   3.9102886865333567`*^9, {3.910289000679707*^9, 3.910289025912601*^9}, 
   3.910289152572227*^9, 3.910289183223453*^9, 3.910289868580619*^9, 
   3.910293843014696*^9, 3.910293894078739*^9, 3.9102949547532253`*^9, 
   3.910294991723077*^9, 3.910295023867237*^9, {3.910295252794544*^9, 
   3.9102952753160152`*^9}, 3.9103433088078213`*^9, 3.910344633327145*^9, 
   3.910344686278846*^9, {3.9103448102615643`*^9, 3.910344893752077*^9}, {
   3.910345232060479*^9, 3.910345268122156*^9}, 3.9103470352669086`*^9, 
   3.910347131347677*^9, 3.910347526647191*^9, 3.910348542436377*^9, 
   3.910348581023192*^9, {3.910687861157524*^9, 3.9106878754531527`*^9}, 
   3.910955687347768*^9, 3.911150922215789*^9, 3.911151306004478*^9, 
   3.911151380414153*^9, 3.911152372522369*^9, 3.911169028739687*^9, 
   3.9112007229375*^9, 3.911202319375683*^9, 3.911202503564273*^9, 
   3.915720488431896*^9, 3.915724860663892*^9, 3.915730772727107*^9, 
   3.91694003060185*^9, 3.916940071867167*^9, 3.919878415732868*^9, 
   3.920963010596445*^9, 3.920963227056994*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"d33a78cd-b1db-4547-ae1a-6ba54be12ce6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Local Frobenius solution", "Subsection",
 CellChangeTimes->{{3.91017858804709*^9, 
  3.9101785948933277`*^9}},ExpressionUUID->"40dfca38-8595-4397-81bf-\
63148f4e6de9"],

Cell["\<\
Here we solve for the coefficients in the above Frobenius \
Ans\[ADoubleDot]tze. We do so by plugging each ansatz into the Picard-Fuchs \
equation and solving order-by-order in the expansion. This is performed by \
the function \
\[OpenCurlyDoubleQuote]FrobeniusSolution\[CloseCurlyDoubleQuote], which takes \
as input
- the Picard-Fuchs equation, centered around the singularity of interest
- the Ans\[ADoubleDot]tze for all periods
- the order of the expansion, i.e. how many coefficients we solve for\
\>", "Text",
 CellChangeTimes->{{3.910093444289578*^9, 3.910093449319807*^9}, {
  3.910093499164248*^9, 3.910093500943129*^9}, {3.910098594266808*^9, 
  3.91009859680719*^9}, {3.91018006857944*^9, 3.910180242920059*^9}, {
  3.9103433445487967`*^9, 
  3.910343346833253*^9}},ExpressionUUID->"a1495e35-ef90-48b2-99c1-\
a2f2af683ac7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pflocal_", ",", "ansatze_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sols", ",", "rep", ",", "eq", ",", "exp", ",", "sol"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sols", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "take", " ", "function", " ", "from", " ", "ansatz", " ", "list", 
           " ", "and", " ", "plug", " ", "into", " ", "PF", " ", "equation"}],
           " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"rep", "=", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"f", "->", 
               RowBox[{"Function", "[", 
                RowBox[{
                 RowBox[{"{", "x", "}"}], ",", 
                 RowBox[{"Evaluate", "[", "func", "]"}]}], "]"}]}], "}"}], "/.",
              "sols"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{"pflocal", "/.", "rep"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
            "rescale", " ", "PF", " ", "equation", " ", "appropriately"}], 
            " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"exp", "=", 
            RowBox[{"Exponent", "[", 
             RowBox[{"eq", ",", "x", ",", "Min"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{
             SuperscriptBox["x", 
              RowBox[{"-", "exp"}]], "eq"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
            "read", " ", "out", " ", "coefficients", " ", "up", " ", "to", 
             " ", "requested", " ", "order"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{"CoefficientList", "[", 
             RowBox[{"eq", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{"eq", "[", 
             RowBox[{"[", 
              RowBox[{";;", "ord"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
           
           RowBox[{"sol", "=", 
            RowBox[{"Solve", "[", 
             RowBox[{"eq", "==", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"update", " ", "solution", " ", "list"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"sols", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{"sols", ",", "sol"}], "]"}], "//", "Flatten"}], "//", 
             "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"func", ",", "funcs"}], "}"}]}], "]"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"funcs", ",", "ansatze"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sols", "//", "Flatten"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"solLCSlead", "=", 
  RowBox[{"FrobeniusSolution", "[", 
   RowBox[{"pf", ",", "ansatzLCS", ",", "ord"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solClead", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pfC", ",", "ansatzC", ",", 
     RowBox[{"ord", "-", "2"}]}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "two", " ", "lower", " ", "because", " ", "we", " ", "set", " ", "two", 
    " ", "orders", " ", "to", " ", "zero", " ", "by", " ", "hand"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"sol\[Infinity]lead", "=", 
  RowBox[{"FrobeniusSolution", "[", 
   RowBox[{"pf\[Infinity]", ",", "ansatz\[Infinity]", ",", "ord"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.910093451455453*^9, 3.91009352753763*^9}, {
   3.910094317957131*^9, 3.9100943820160913`*^9}, {3.9100944472683783`*^9, 
   3.910094471556486*^9}, {3.910094762936872*^9, 3.9100947721287737`*^9}, {
   3.910094897449493*^9, 3.9100949099545727`*^9}, {3.9100949609490356`*^9, 
   3.910094968483398*^9}, {3.9100950120603247`*^9, 3.91009513848176*^9}, {
   3.9100953806735897`*^9, 3.910095394946121*^9}, {3.910095450799292*^9, 
   3.910095647007517*^9}, {3.910095920110569*^9, 3.9100959926996107`*^9}, {
   3.91009608035474*^9, 3.910096081562367*^9}, {3.910096127202139*^9, 
   3.910096181911365*^9}, {3.910096718251562*^9, 3.9100967213768177`*^9}, {
   3.9100968548311443`*^9, 3.910096908644168*^9}, {3.910097449601039*^9, 
   3.910097452525483*^9}, {3.91009892114432*^9, 3.910098921297364*^9}, {
   3.9100989711515512`*^9, 3.9100990051309547`*^9}, {3.910099078179508*^9, 
   3.910099078313506*^9}, {3.910099130101815*^9, 3.910099136489069*^9}, {
   3.910099172126136*^9, 3.9100992399670467`*^9}, {3.910099424291526*^9, 
   3.9100994348949633`*^9}, {3.910099558587571*^9, 3.910099592996173*^9}, {
   3.910100483693521*^9, 3.910100485263871*^9}, {3.910100518614842*^9, 
   3.910100534506442*^9}, {3.910117355293487*^9, 3.910117437988699*^9}, {
   3.910117483973871*^9, 3.910117489934066*^9}, {3.910121981055068*^9, 
   3.910121991111876*^9}, {3.910122095757197*^9, 3.91012209589611*^9}, {
   3.9101223355920258`*^9, 3.910122345255117*^9}, {3.910177965785748*^9, 
   3.910177970047967*^9}, {3.91017806539784*^9, 3.910178066219089*^9}, 
   3.910180204949028*^9, {3.910180473967207*^9, 3.910180490551202*^9}, {
   3.910190114234219*^9, 3.9101901181760273`*^9}, {3.9103433641675663`*^9, 
   3.910343372348509*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"9f337e28-bfe6-4f1e-8b53-f3f4147ed8b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "120"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "113400"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "168168000"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "770"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "810225"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["3745679000", "3"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "1150"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["4208175", "2"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["33929044000", "9"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"-", "6900"}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["9895125", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["46661619875", "9"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9100995933371058`*^9, 3.9101004856278343`*^9, {3.910100519344357*^9, 
   3.910100542592578*^9}, {3.910121984932238*^9, 3.9101219916403227`*^9}, 
   3.910122096465398*^9, {3.910122336363627*^9, 3.910122345887021*^9}, 
   3.910171787305059*^9, 3.910177904927569*^9, {3.9101779662881308`*^9, 
   3.910177971984315*^9}, 3.910178067522073*^9, 3.9101782004978027`*^9, 
   3.9101785973061733`*^9, 3.9101802454221888`*^9, 3.910185555936843*^9, 
   3.910186957399253*^9, 3.910190014049198*^9, 3.9101901188618193`*^9, 
   3.910193739095109*^9, 3.91019407603537*^9, {3.910194642243433*^9, 
   3.9101946732219954`*^9}, 3.9102548907137623`*^9, 3.910256949202767*^9, 
   3.91025749869975*^9, 3.910261070101953*^9, 3.910261778995644*^9, 
   3.910262509655925*^9, {3.910262544301694*^9, 3.910262594661725*^9}, {
   3.91026262896126*^9, 3.910262704152608*^9}, {3.9102628444866953`*^9, 
   3.910262865636973*^9}, 3.910263081911458*^9, 3.9102640297420893`*^9, 
   3.910264263976425*^9, 3.9102648312603807`*^9, 3.9102655882565937`*^9, 
   3.9102656361628437`*^9, 3.910266002083802*^9, 3.910266558061322*^9, 
   3.910266676775951*^9, 3.910266789048251*^9, 3.910266903591799*^9, 
   3.9102778461926727`*^9, 3.91027843391599*^9, 3.91027901085065*^9, 
   3.9102816573402767`*^9, 3.910281716116601*^9, {3.910281749459402*^9, 
   3.9102817963656*^9}, 3.910281843252852*^9, 3.9102818978508244`*^9, 
   3.910282427072609*^9, 3.910282583369809*^9, 3.910284956792885*^9, 
   3.910285157078204*^9, 3.910285492567566*^9, 3.910285889574534*^9, 
   3.9102866238696527`*^9, 3.9102875147537937`*^9, 3.9102885292327147`*^9, 
   3.910288686561405*^9, {3.910289000702221*^9, 3.910289025935132*^9}, 
   3.9102891525996428`*^9, 3.910289183250864*^9, 3.910289868602825*^9, 
   3.910293843032103*^9, 3.9102938940991287`*^9, 3.910294954770289*^9, 
   3.910294991739739*^9, 3.910295023886094*^9, {3.9102952528114233`*^9, 
   3.910295275334065*^9}, 3.9103433739424963`*^9, 3.910344633344408*^9, 
   3.910344686296204*^9, {3.910344838642799*^9, 3.910344893769198*^9}, {
   3.910345232078047*^9, 3.910345268139482*^9}, 3.91034703528966*^9, 
   3.910347131364276*^9, 3.9103475266638203`*^9, 3.910348542454907*^9, 
   3.910348581040097*^9, {3.9106878611864147`*^9, 3.910687875473034*^9}, 
   3.910955688313229*^9, 3.911150922247197*^9, 3.9111513060262136`*^9, 
   3.9111513804338083`*^9, 3.9111523725411797`*^9, 3.911169028755307*^9, 
   3.911200722956011*^9, 3.911202319398065*^9, 3.911202503586499*^9, 
   3.91572048970156*^9, 3.9157248606931753`*^9, 3.9157307727584047`*^9, 
   3.916940031748724*^9, 3.916940072775511*^9, 3.919878420278599*^9, 
   3.920963011964601*^9, 3.920963227073913*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"3598935f-5095-4105-9dba-670cbadafb03"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"-", "97656250"}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "1"], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["625", "12"]}], " ", 
     RowBox[{"(", 
      RowBox[{"59375", "+", 
       RowBox[{"74", " ", 
        RowBox[{
         SubscriptBox["a", "1"], "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "1"], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["4375", "2"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "2"], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["23125", "6"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9100995933371058`*^9, 3.9101004856278343`*^9, {3.910100519344357*^9, 
   3.910100542592578*^9}, {3.910121984932238*^9, 3.9101219916403227`*^9}, 
   3.910122096465398*^9, {3.910122336363627*^9, 3.910122345887021*^9}, 
   3.910171787305059*^9, 3.910177904927569*^9, {3.9101779662881308`*^9, 
   3.910177971984315*^9}, 3.910178067522073*^9, 3.9101782004978027`*^9, 
   3.9101785973061733`*^9, 3.9101802454221888`*^9, 3.910185555936843*^9, 
   3.910186957399253*^9, 3.910190014049198*^9, 3.9101901188618193`*^9, 
   3.910193739095109*^9, 3.91019407603537*^9, {3.910194642243433*^9, 
   3.9101946732219954`*^9}, 3.9102548907137623`*^9, 3.910256949202767*^9, 
   3.91025749869975*^9, 3.910261070101953*^9, 3.910261778995644*^9, 
   3.910262509655925*^9, {3.910262544301694*^9, 3.910262594661725*^9}, {
   3.91026262896126*^9, 3.910262704152608*^9}, {3.9102628444866953`*^9, 
   3.910262865636973*^9}, 3.910263081911458*^9, 3.9102640297420893`*^9, 
   3.910264263976425*^9, 3.9102648312603807`*^9, 3.9102655882565937`*^9, 
   3.9102656361628437`*^9, 3.910266002083802*^9, 3.910266558061322*^9, 
   3.910266676775951*^9, 3.910266789048251*^9, 3.910266903591799*^9, 
   3.9102778461926727`*^9, 3.91027843391599*^9, 3.91027901085065*^9, 
   3.9102816573402767`*^9, 3.910281716116601*^9, {3.910281749459402*^9, 
   3.9102817963656*^9}, 3.910281843252852*^9, 3.9102818978508244`*^9, 
   3.910282427072609*^9, 3.910282583369809*^9, 3.910284956792885*^9, 
   3.910285157078204*^9, 3.910285492567566*^9, 3.910285889574534*^9, 
   3.9102866238696527`*^9, 3.9102875147537937`*^9, 3.9102885292327147`*^9, 
   3.910288686561405*^9, {3.910289000702221*^9, 3.910289025935132*^9}, 
   3.9102891525996428`*^9, 3.910289183250864*^9, 3.910289868602825*^9, 
   3.910293843032103*^9, 3.9102938940991287`*^9, 3.910294954770289*^9, 
   3.910294991739739*^9, 3.910295023886094*^9, {3.9102952528114233`*^9, 
   3.910295275334065*^9}, 3.9103433739424963`*^9, 3.910344633344408*^9, 
   3.910344686296204*^9, {3.910344838642799*^9, 3.910344893769198*^9}, {
   3.910345232078047*^9, 3.910345268139482*^9}, 3.91034703528966*^9, 
   3.910347131364276*^9, 3.9103475266638203`*^9, 3.910348542454907*^9, 
   3.910348581040097*^9, {3.9106878611864147`*^9, 3.910687875473034*^9}, 
   3.910955688313229*^9, 3.911150922247197*^9, 3.9111513060262136`*^9, 
   3.9111513804338083`*^9, 3.9111523725411797`*^9, 3.911169028755307*^9, 
   3.911200722956011*^9, 3.911202319398065*^9, 3.911202503586499*^9, 
   3.91572048970156*^9, 3.9157248606931753`*^9, 3.9157307727584047`*^9, 
   3.916940031748724*^9, 3.916940072775511*^9, 3.919878420278599*^9, 
   3.920963011964601*^9, 3.920963227079822*^9},
 CellLabel->
  "Out[137]=",ExpressionUUID->"05536a23-a52d-4dba-af60-9b149f02286d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "5"]], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["1", "375000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "5"]], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["3", "13671875000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "5"]], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["14641", "466552734375000000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["2", "5"]], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["2", "140625"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["2", "5"]], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["2401", "1740234375000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["2", "5"]], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["343", "1636505126953125"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["3", "5"]], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["27", "875000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["3", "5"]], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["64", "18798828125"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["3", "5"]], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["57122", "104862213134765625"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["4", "5"]], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["16", "328125"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["4", "5"]], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["1458", "244384765625"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["4", "5"]], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["9261", "9273529052734375"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9100995933371058`*^9, 3.9101004856278343`*^9, {3.910100519344357*^9, 
   3.910100542592578*^9}, {3.910121984932238*^9, 3.9101219916403227`*^9}, 
   3.910122096465398*^9, {3.910122336363627*^9, 3.910122345887021*^9}, 
   3.910171787305059*^9, 3.910177904927569*^9, {3.9101779662881308`*^9, 
   3.910177971984315*^9}, 3.910178067522073*^9, 3.9101782004978027`*^9, 
   3.9101785973061733`*^9, 3.9101802454221888`*^9, 3.910185555936843*^9, 
   3.910186957399253*^9, 3.910190014049198*^9, 3.9101901188618193`*^9, 
   3.910193739095109*^9, 3.91019407603537*^9, {3.910194642243433*^9, 
   3.9101946732219954`*^9}, 3.9102548907137623`*^9, 3.910256949202767*^9, 
   3.91025749869975*^9, 3.910261070101953*^9, 3.910261778995644*^9, 
   3.910262509655925*^9, {3.910262544301694*^9, 3.910262594661725*^9}, {
   3.91026262896126*^9, 3.910262704152608*^9}, {3.9102628444866953`*^9, 
   3.910262865636973*^9}, 3.910263081911458*^9, 3.9102640297420893`*^9, 
   3.910264263976425*^9, 3.9102648312603807`*^9, 3.9102655882565937`*^9, 
   3.9102656361628437`*^9, 3.910266002083802*^9, 3.910266558061322*^9, 
   3.910266676775951*^9, 3.910266789048251*^9, 3.910266903591799*^9, 
   3.9102778461926727`*^9, 3.91027843391599*^9, 3.91027901085065*^9, 
   3.9102816573402767`*^9, 3.910281716116601*^9, {3.910281749459402*^9, 
   3.9102817963656*^9}, 3.910281843252852*^9, 3.9102818978508244`*^9, 
   3.910282427072609*^9, 3.910282583369809*^9, 3.910284956792885*^9, 
   3.910285157078204*^9, 3.910285492567566*^9, 3.910285889574534*^9, 
   3.9102866238696527`*^9, 3.9102875147537937`*^9, 3.9102885292327147`*^9, 
   3.910288686561405*^9, {3.910289000702221*^9, 3.910289025935132*^9}, 
   3.9102891525996428`*^9, 3.910289183250864*^9, 3.910289868602825*^9, 
   3.910293843032103*^9, 3.9102938940991287`*^9, 3.910294954770289*^9, 
   3.910294991739739*^9, 3.910295023886094*^9, {3.9102952528114233`*^9, 
   3.910295275334065*^9}, 3.9103433739424963`*^9, 3.910344633344408*^9, 
   3.910344686296204*^9, {3.910344838642799*^9, 3.910344893769198*^9}, {
   3.910345232078047*^9, 3.910345268139482*^9}, 3.91034703528966*^9, 
   3.910347131364276*^9, 3.9103475266638203`*^9, 3.910348542454907*^9, 
   3.910348581040097*^9, {3.9106878611864147`*^9, 3.910687875473034*^9}, 
   3.910955688313229*^9, 3.911150922247197*^9, 3.9111513060262136`*^9, 
   3.9111513804338083`*^9, 3.9111523725411797`*^9, 3.911169028755307*^9, 
   3.911200722956011*^9, 3.911202319398065*^9, 3.911202503586499*^9, 
   3.91572048970156*^9, 3.9157248606931753`*^9, 3.9157307727584047`*^9, 
   3.916940031748724*^9, 3.916940072775511*^9, 3.919878420278599*^9, 
   3.920963011964601*^9, 3.9209632270979967`*^9},
 CellLabel->
  "Out[138]=",ExpressionUUID->"9f45eae0-0b4b-4bb7-9f67-6ab485d338dd"]
}, Open  ]],

Cell[TextData[{
 "Two comments about the conifold solution are in order. \n\n- The first is \
that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "1"], "[", 
    RowBox[{"1", ",", "2"}], "]"}], TraditionalForm]],ExpressionUUID->
  "6fef5eab-71d3-472f-a87b-4029cc505c99"],
 " is an arbitrary coefficient in the period ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"x", "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "1"], "[", 
       RowBox[{"1", ",", "2"}], "]"}], 
      SuperscriptBox["x", "2"]}], "+"}], "..."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "01f17b74-f4b3-4128-a5ef-aa85ebe0f2cf"],
 "; however, in the logarithmic period it appears as (",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"x", "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "1"], "[", 
       RowBox[{"1", ",", "2"}], "]"}], 
      SuperscriptBox["x", "2"]}], "+"}], "..."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a9bc3e74-8b76-4ed4-8386-c6b6130b8c92"],
 ")Log[x]+...., where it needs to take a particular value. To this end, let \
us record it as:"
}], "Text",
 CellChangeTimes->{{3.910178262407383*^9, 3.910178275663086*^9}, {
   3.910180253795897*^9, 3.910180266912771*^9}, {3.910180297909519*^9, 
   3.910180390649646*^9}, {3.91018050048932*^9, 3.910180500554779*^9}, 
   3.910180722527554*^9},ExpressionUUID->"4418faf4-4004-4a3e-9cb6-\
65fedf2626f6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"repC2", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "1"], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "->", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", "1"], "[", 
       RowBox[{"1", ",", "2"}], "]"}], "/.", "solClead"}], ")"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.910178276599283*^9, 3.9101783182285547`*^9}, {
   3.910178609161508*^9, 3.910178612811934*^9}, 3.910180392897595*^9, {
   3.9101804535123587`*^9, 3.9101804953416157`*^9}, {3.910180564531266*^9, 
   3.9101805734095583`*^9}, 3.910190124461514*^9},
 CellLabel->
  "In[139]:=",ExpressionUUID->"6be2346a-27b1-4d82-916c-7dd918febd92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubscriptBox["a", "1"], "[", 
    RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
   RowBox[{"-", 
    FractionBox["4375", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.910190124772909*^9, 3.9101937391243467`*^9, 3.910194076061636*^9, {
   3.9101946424154673`*^9, 3.910194673251102*^9}, 3.910254890744973*^9, 
   3.9102569492327957`*^9, 3.910257498728318*^9, 3.910261070127996*^9, 
   3.910261779022601*^9, 3.910262509685203*^9, {3.910262544465745*^9, 
   3.910262594712903*^9}, {3.910262629011984*^9, 3.910262704235661*^9}, {
   3.910262844516193*^9, 3.910262865722362*^9}, 3.9102630819646*^9, 
   3.910264029768993*^9, 3.910264264006146*^9, 3.910264831290771*^9, 
   3.910265588433972*^9, 3.910265636241764*^9, 3.910266002114152*^9, 
   3.9102665581002274`*^9, 3.910266676963986*^9, 3.910266789127215*^9, 
   3.910266903680938*^9, 3.910277846223654*^9, 3.910278433948097*^9, 
   3.910279010882451*^9, 3.9102816575119877`*^9, 3.910281716197098*^9, {
   3.9102817495107527`*^9, 3.910281796397336*^9}, 3.910281843288113*^9, 
   3.910281897884243*^9, 3.910282427105641*^9, 3.910282583398501*^9, 
   3.910284956832569*^9, 3.910285157111868*^9, 3.910285492742017*^9, 
   3.9102858896097593`*^9, 3.910286623910822*^9, 3.9102875148459263`*^9, 
   3.9102885292691097`*^9, 3.910288686595414*^9, {3.910289000879212*^9, 
   3.910289025971157*^9}, 3.91028915284696*^9, 3.910289183286129*^9, 
   3.9102898686276197`*^9, 3.910293843200856*^9, 3.9102938941247168`*^9, 
   3.910294954801073*^9, 3.910294991770568*^9, 3.910295023971859*^9, {
   3.9102952528653097`*^9, 3.9102952753651943`*^9}, 3.91034344129488*^9, 
   3.910344633371419*^9, 3.9103446864631853`*^9, {3.910344838719178*^9, 
   3.910344893797524*^9}, {3.910345232162017*^9, 3.910345268227251*^9}, 
   3.910347035319991*^9, 3.9103471313942327`*^9, 3.910347526702095*^9, 
   3.910348542483693*^9, 3.910348581071764*^9, {3.910687861213049*^9, 
   3.910687875522213*^9}, 3.910955688364119*^9, 3.911150922280911*^9, 
   3.911151306054681*^9, 3.911151380605598*^9, 3.9111523725726*^9, 
   3.9111690287888403`*^9, 3.911200723123958*^9, 3.911202319489176*^9, 
   3.9112025036587667`*^9, 3.915720489912129*^9, 3.915724860789501*^9, 
   3.9157307728255463`*^9, 3.916940031932684*^9, 3.916940073006791*^9, 
   3.919878420325327*^9, 3.9209630120740767`*^9, 3.920963227102693*^9},
 CellLabel->
  "Out[139]=",ExpressionUUID->"76fcdb76-3d04-41a6-9601-06fde55b028c"]
}, Open  ]],

Cell[TextData[{
 "- The second comment is that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "1"], "[", 
    RowBox[{"2", ",", "3"}], "]"}], TraditionalForm]],ExpressionUUID->
  "93f5c33a-3174-4f1a-9892-c77f04ce352c"],
 " is not solved for at the moment. The reason is that we only took \
\[OpenCurlyDoubleQuote]ord-2\[CloseCurlyDoubleQuote] constraints, where the \
solution for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "1"], "[", 
    RowBox[{"1", ",", "2"}], "]"}], TraditionalForm]],ExpressionUUID->
  "9eb14749-605c-4463-9f8a-94ae965c6042"],
 " took up the place of ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "1"], "[", 
    RowBox[{"2", ",", "3"}], "]"}], TraditionalForm]],ExpressionUUID->
  "a1c53f71-3b18-4212-9986-9c50da8adb00"],
 ". By using \[OpenCurlyDoubleQuote]repC2\[CloseCurlyDoubleQuote] -- i.e. \
substituting the value for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "1"], "[", 
    RowBox[{"1", ",", "2"}], "]"}], TraditionalForm]],ExpressionUUID->
  "7e3114dc-e6fd-4474-88ea-996f7e6b42c0"],
 " -- in all future computations, this issue is resolved; the constraint for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "1"], "[", 
    RowBox[{"1", ",", "2"}], "]"}], TraditionalForm]],ExpressionUUID->
  "0b30cea4-dd97-423b-baa5-bd8a330b6f29"],
 " vanishes identically, so our code automatically takes the next constraint \
for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["a", "1"], "[", 
    RowBox[{"2", ",", "3"}], "]"}], TraditionalForm]],ExpressionUUID->
  "98f944bb-2ba5-4693-b8ed-7b050daa9094"],
 " instead. This is precisely what we do below.\n\nNote: if this notebook is \
rewritten, one still needs to compute \[OpenCurlyDoubleQuote]solClead\
\[CloseCurlyDoubleQuote] first to get this replacement rule \
\[OpenCurlyDoubleQuote]repC2\[CloseCurlyDoubleQuote] for ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["a", "1"], "[", 
   RowBox[{"1", ",", "2"}], "]"}]],
  CellChangeTimes->{
   3.910190124772909*^9, 3.9101937391243467`*^9, 3.910194076061636*^9, {
    3.9101946424154673`*^9, 3.910194673251102*^9}, 3.910254890744973*^9, 
    3.9102569492327957`*^9, 3.910257498728318*^9, 3.910261070127996*^9, 
    3.910261779022601*^9, 3.910262509685203*^9, {3.910262544465745*^9, 
    3.910262594712903*^9}, {3.910262629011984*^9, 3.910262704235661*^9}, {
    3.910262844516193*^9, 3.910262865722362*^9}, 3.9102630819646*^9, 
    3.910264029768993*^9, 3.910264264006146*^9, 3.910264831290771*^9, 
    3.910265588433972*^9, 3.910265636241764*^9, 3.910266002114152*^9, 
    3.9102665581002274`*^9, 3.910266676963986*^9, 3.910266789127215*^9, 
    3.910266903680938*^9, 3.910277846223654*^9, 3.910278433948097*^9, 
    3.910279010882451*^9, 3.9102816575119877`*^9, 3.910281716197098*^9, {
    3.9102817495107527`*^9, 3.910281796397336*^9}, 3.910281843288113*^9, 
    3.910281897884243*^9, 3.910282427105641*^9, 3.910282583398501*^9, 
    3.910284956832569*^9, 3.910285157111868*^9, 3.910285492742017*^9, 
    3.9102858896097593`*^9, 3.910286623910822*^9, 3.9102875148459263`*^9, 
    3.9102885292691097`*^9, 3.910288686595414*^9, {3.910289000879212*^9, 
    3.910289025971157*^9}, 3.91028915284696*^9, 3.910289183286129*^9, 
    3.9102898686276197`*^9, 3.910293843200856*^9, 3.9102938941247168`*^9, 
    3.910294954801073*^9, 3.910294991770568*^9, 3.910295023971859*^9, {
    3.9102952528653097`*^9, 3.9102952753651943`*^9}, 3.91034344129488*^9},
  ExpressionUUID->"b658ef5b-fec4-4e03-bae0-60654a6fd4f2"],
 "; otherwise one does not solve for all coefficients of the conifold \
ansatz."
}], "Text",
 CellChangeTimes->{{3.910180394449198*^9, 3.910180449302104*^9}, {
  3.910180502490264*^9, 3.910180726789564*^9}, {3.910343414993642*^9, 
  3.9103436151723223`*^9}},ExpressionUUID->"b0bf22bb-d141-4d38-b66f-\
f16fbbead53e"]
}, Closed]],

Cell[CellGroupData[{

Cell["High-order local solutions", "Subsection",
 CellChangeTimes->{{3.910096429830606*^9, 
  3.910096441854866*^9}},ExpressionUUID->"e77c78ca-a5ba-42e6-9c6b-\
5f02b56d8dfe"],

Cell["\<\
Here we use the above functions \[OpenCurlyDoubleQuote]FrobeniusAnsatz\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]FrobeniusSolution\
\[CloseCurlyDoubleQuote] to solve for the periods up to large orders \
(100-ish). \
\>", "Text",
 CellChangeTimes->{{3.9101807476339006`*^9, 3.910180872827347*^9}, {
  3.9103436176321697`*^9, 3.910343629127853*^9}, {3.910343685302559*^9, 
  3.9103437053131723`*^9}},ExpressionUUID->"d06537fa-ab6d-40ec-8041-\
f3fb0da64b21"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ordh", "=", "100"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "higher", " ", "is", " ", "possible", " ", "but", " ", "unnecessary", " ", 
    "for", " ", "our", " ", "purposes"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.908189127345934*^9, 3.9081891274603653`*^9}, {
   3.9100964441104383`*^9, 3.91009644779702*^9}, {3.910096494395876*^9, 
   3.910096526487617*^9}, {3.910096669501186*^9, 3.910096669584421*^9}, {
   3.9100968180910187`*^9, 3.910096818156083*^9}, 3.9100970123063917`*^9, {
   3.9100975332706842`*^9, 3.910097556432213*^9}, {3.910097607472226*^9, 
   3.9100976075636272`*^9}, {3.9100986243440943`*^9, 3.9100986245920763`*^9}, 
   3.910099619589044*^9, {3.910171854077911*^9, 3.910171854119464*^9}, {
   3.910177808498129*^9, 3.910177809659423*^9}, 3.9101778671688623`*^9, {
   3.91017838291783*^9, 3.910178412006936*^9}, {3.910343706465209*^9, 
   3.9103437335301743`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"5a1fd577-c3ac-4e2a-add3-eb5b73332195"],

Cell["Apply to LCS point", "Text",
 CellChangeTimes->{{3.908188828084893*^9, 
  3.908188833614621*^9}},ExpressionUUID->"3512397b-57fe-4053-91e8-\
630190f41e36"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ansatzeLCS", "=", 
   RowBox[{"FrobeniusAnsatz", "[", 
    RowBox[{"aLCS", ",", "ordh"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solsLCS", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pf", ",", "ansatzeLCS", ",", "ordh"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCSfrob", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ansatzeLCS", "/.", "solsLCS"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.908188834473847*^9, 3.9081888783028584`*^9}, {
   3.910096453370092*^9, 3.910096524241493*^9}, {3.910096736611599*^9, 
   3.9100968017163363`*^9}, 3.910096958143512*^9, 3.910096990693482*^9, {
   3.910184841083119*^9, 3.910184841408922*^9}, {3.9101878188892317`*^9, 
   3.910187819582672*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"03e84620-684f-4f98-a8b1-a60bbb86a1fb"],

Cell["Apply to conifold point", "Text",
 CellChangeTimes->{{3.908120988471581*^9, 3.908121003698926*^9}, {
   3.908142654306538*^9, 3.908142656176239*^9}, {3.908142736806843*^9, 
   3.908142737728383*^9}, 3.908142799832858*^9, {3.908177757602553*^9, 
   3.908177771852076*^9}},ExpressionUUID->"3bc0c5b2-8b83-4edd-a638-\
6dcb7905bff2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ansatzeC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FrobeniusAnsatz", "[", 
      RowBox[{"aC", ",", "ordh"}], "]"}], "/.", "repC"}], "/.", "repC2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solsC", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pfC", ",", "ansatzeC", ",", 
     RowBox[{"ordh", "-", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piCfrob", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ansatzeC", "/.", "solsC"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9100965645966787`*^9, 3.9100965759691257`*^9}, {
   3.9100966167889347`*^9, 3.910096622255168*^9}, {3.9100966550492697`*^9, 
   3.910096656125576*^9}, {3.9100967741114683`*^9, 3.910096775790485*^9}, {
   3.9100975282358837`*^9, 3.9100975391259117`*^9}, 3.910098661150859*^9, {
   3.910099605577524*^9, 3.910099607590613*^9}, {3.910171840522771*^9, 
   3.910171840559545*^9}, {3.910177882370245*^9, 3.910177883207217*^9}, {
   3.910178217652913*^9, 3.910178219155414*^9}, {3.910178324677125*^9, 
   3.9101783547042427`*^9}, {3.91018456761926*^9, 3.91018456893439*^9}, {
   3.91018460490991*^9, 3.9101846205134487`*^9}, {3.910187820595231*^9, 
   3.910187821372559*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"376932d4-bc2c-4a54-a542-ce4d10a76f79"],

Cell["Apply to point at infinity", "Text",
 CellChangeTimes->{{3.908120988471581*^9, 3.908121003698926*^9}, {
   3.908142654306538*^9, 3.908142656176239*^9}, {3.908142736806843*^9, 
   3.908142737728383*^9}, 3.908142799832858*^9, {3.908142831210424*^9, 
   3.9081428388090563`*^9}, {3.908177988623143*^9, 
   3.908177993776506*^9}},ExpressionUUID->"64c616a8-1a0b-4b91-9550-\
783708f7902a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ansatze\[Infinity]", "=", 
   RowBox[{"FrobeniusAnsatz", "[", 
    RowBox[{"a\[Infinity]", ",", "ordh"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols\[Infinity]", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pf\[Infinity]", ",", "ansatze\[Infinity]", ",", "ordh"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]frob", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ansatze\[Infinity]", "/.", "sols\[Infinity]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.910097486801441*^9, 3.910097519645956*^9}, {
  3.910184609163226*^9, 3.910184636578774*^9}, {3.910187822396206*^9, 
  3.910187823350436*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"3277edbe-dee6-4c97-b886-00255e54ac41"],

Cell["\<\
Note: for conifold points using the \[OpenCurlyDoubleQuote]repC\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]repC2\
\[CloseCurlyDoubleQuote] is crucial for efficiency, as this fixes all \
arbitrary  parameters to specific values.\
\>", "Text",
 CellChangeTimes->{{3.910343630807357*^9, 
  3.910343659887704*^9}},ExpressionUUID->"26b7cf09-294c-4d44-a484-\
8105ed09fe26"]
}, Closed]],

Cell[CellGroupData[{

Cell["Integral symplectic basis", "Subsection",
 CellChangeTimes->{{3.873193699097569*^9, 
  3.873193705268569*^9}},ExpressionUUID->"de23b78c-4e56-47ac-97ad-\
7ca6e38750f9"],

Cell["\<\
Next we rotate to an integral symplectic basis. We can realize this basis by \
using mirror symmetry and computing these periods from the topological data \
of the mirror CY:\
\>", "Text",
 CellChangeTimes->{{3.872633411810019*^9, 3.8726334161710157`*^9}, {
  3.873193653279673*^9, 
  3.873193686701393*^9}},ExpressionUUID->"cba57643-3ba9-4d93-b755-\
1b6e8a55f38d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TransitionMatrix", "[", 
    RowBox[{"\[Kappa]_", ",", "c2_", ",", "c3_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["c2", "24"], ",", 
       RowBox[{"-", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "/", "2"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"-", "\[Kappa]"}], "/", "2"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "c3", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "3"]], ",", 
       FractionBox["c2", "24"], ",", "0", ",", 
       FractionBox["\[Kappa]", "6"]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCS", "=", 
   RowBox[{
    RowBox[{"TransitionMatrix", "[", 
     RowBox[{"\[Kappa]val", ",", "c2val", ",", "c3val"}], "]"}], ".", 
    "piLCSfrob"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910186877761128*^9, 3.9101868984753523`*^9}, {
   3.910186933316266*^9, 3.910186937958976*^9}, {3.910187230834168*^9, 
   3.910187233306817*^9}, {3.91019020229661*^9, 3.9101902049067287`*^9}, {
   3.91019401545506*^9, 3.910194018247398*^9}, {3.910955694561427*^9, 
   3.910955705175647*^9}, 3.9109557901414337`*^9},
 CellLabel->
  "In[150]:=",ExpressionUUID->"181da268-dd7f-443a-9bfc-8ebaf77763cd"]
}, Closed]],

Cell[CellGroupData[{

Cell["Continuation matrix", "Subsection",
 CellChangeTimes->{{3.8728134301649017`*^9, 
  3.872813440466175*^9}},ExpressionUUID->"c489422c-40a6-434f-9d11-\
4873d937f4a7"],

Cell["\<\
This function computes transition matrices from one basis of periods to \
another by expanding around the midpoint:\
\>", "Text",
 CellChangeTimes->{{3.909497725864509*^9, 
  3.9094977501076508`*^9}},ExpressionUUID->"709894b0-d1f1-4292-b90d-\
54bd1ffab2ea"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "function", " ", "that", " ", "computes", " ", "transition", " ", "matrix",
     " ", "from", " ", "local", " ", "basis", " ", "to", " ", "integral", " ",
     "basis", " ", "via", " ", "a", " ", "midpoint", " ", "match"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContinuationMatrix", "[", 
   RowBox[{"piloc_", ",", "piint_", ",", "midpoint_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "mat", ",", "pilocmid", ",", "piintmid", ",", "pilocmidcoefs", ",", 
      "piintmidcoefs", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"ansatz", " ", "for", " ", "transition", " ", "matrix"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i", ",", "j"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "4"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"periods", " ", "expanded", " ", "around", " ", "midpoint"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"pilocmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piloc", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piint", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"coefficients", " ", "at", " ", "midpoint"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pilocmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pilocmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"piintmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"solution", " ", "for", " ", "transition", " ", "matrix"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"mat", ".", "pilocmidcoefs"}], "==", "piintmidcoefs"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mat", "/.", "sol"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9081886919785633`*^9, 3.9081887061898947`*^9}, {
  3.908188764490778*^9, 3.908188765432639*^9}, {3.9101808899550877`*^9, 
  3.910180901726326*^9}, {3.9101872352549763`*^9, 3.910187236767723*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"fa4a8f33-42c8-4c02-9916-d4164d3a8f2a"],

Cell["Continuation from LCS to conifold", "Text",
 CellChangeTimes->{{3.90826205693817*^9, 3.908262061875955*^9}, {
  3.908262130128055*^9, 
  3.90826213311718*^9}},ExpressionUUID->"d972bf10-b08d-4e79-ba1d-\
d694b5468832"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TCtoint", "=", 
   RowBox[{
    RowBox[{"ContinuationMatrix", "[", 
     RowBox[{
      RowBox[{"piCfrob", "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "-", 
          RowBox[{"1", "/", "\[Mu]val"}]}]}], "}"}]}], ",", "piLCS", ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Mu]val"}], ")"}]}]}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piCloc", "=", 
   RowBox[{"TCtoint", ".", "piCfrob"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piC", "=", 
   RowBox[{"piCloc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"x", "-", 
       RowBox[{"1", "/", "\[Mu]val"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.873195668655612*^9, 3.8731957487718487`*^9}, {
   3.8731962459608917`*^9, 3.8731962708381844`*^9}, {3.8731963056037292`*^9, 
   3.873196407122843*^9}, {3.873196445642839*^9, 3.873196471631837*^9}, {
   3.87319655814495*^9, 3.873196591725319*^9}, {3.873196873005968*^9, 
   3.873196927076836*^9}, {3.873196983223398*^9, 3.873197006395262*^9}, {
   3.8731970528215513`*^9, 3.8731970727543697`*^9}, {3.873197122916585*^9, 
   3.873197160699133*^9}, {3.873197214050249*^9, 3.873197221632616*^9}, {
   3.873197252799781*^9, 3.87319728405123*^9}, {3.873200532332583*^9, 
   3.873200844320463*^9}, {3.8732050550943823`*^9, 3.873205108438705*^9}, {
   3.8732052363272533`*^9, 3.873205247504533*^9}, {3.8732054877935877`*^9, 
   3.8732054896378317`*^9}, {3.8732060674891977`*^9, 3.873206109665258*^9}, {
   3.873206329382819*^9, 3.873206400403071*^9}, {3.8732076087286587`*^9, 
   3.8732076170846033`*^9}, {3.873207766430852*^9, 3.873207771561906*^9}, 
   3.8732095542049294`*^9, {3.873293846361784*^9, 3.87329385033792*^9}, {
   3.873293880863223*^9, 3.8732938812517357`*^9}, {3.873294088784952*^9, 
   3.873294091418679*^9}, {3.873294324431876*^9, 3.873294332378108*^9}, 
   3.873296615395097*^9, {3.908188712094266*^9, 3.908188754579446*^9}, {
   3.908188795977635*^9, 3.9081888012448177`*^9}, 3.908189101078416*^9, {
   3.908546808325142*^9, 3.90854683096371*^9}, {3.910184939629052*^9, 
   3.910184993432343*^9}, {3.91018503955506*^9, 3.910185124155353*^9}, {
   3.910187242885248*^9, 3.910187263712048*^9}, {3.910187828446528*^9, 
   3.9101878636978073`*^9}, {3.910348279531815*^9, 3.9103482850654297`*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"29748b89-bf53-4fec-872d-0cdfe302858f"],

Cell["Check the result", "Text",
 CellChangeTimes->{{3.9101850935957747`*^9, 
  3.910185099041827*^9}},ExpressionUUID->"5c0d8bec-b861-404c-980d-\
7b421fc5a591"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TCtoint", "//", "N"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piC", "-", "piLCS"}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", 
  "Chop"}]}], "Input",
 CellChangeTimes->{{3.910185099895541*^9, 3.910185106866981*^9}, {
  3.910190389633933*^9, 3.910190392740178*^9}, {3.910348291068095*^9, 
  3.910348292019918*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"0b588f2b-8650-423e-9b96-2e29cbad9ee6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.0707258684301557`", 
      RowBox[{
       RowBox[{"-", "1347.1478868859335`"}], "+", 
       RowBox[{"556.0644870446696`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1112.1289740893392`", " ", "\[ImaginaryI]"}]}], 
      "56489.37108959421`"},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.2935739845041085`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"471.14592226108533`", " ", "\[ImaginaryI]"}]}], "0.`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"271408.0079771997`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"6.195016277149575`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.6467869922520543`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3176.889739695569`"}], "+", 
       RowBox[{"235.57296113054267`", " ", "\[ImaginaryI]"}]}], "0.`", 
      RowBox[{
       RowBox[{"-", "1.3758787055549894`*^6"}], "+", 
       RowBox[{"135704.00398859984`", " ", "\[ImaginaryI]"}]}]},
     {"0.`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"1112.1289740893392`", " ", "\[ImaginaryI]"}]}], "0.`", "0.`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.910185107236122*^9, 3.910185128823283*^9}, {
   3.9101872461524687`*^9, 3.9101872659556847`*^9}, 3.910187867254425*^9, 
   3.9101880835443487`*^9, 3.910190211093153*^9, {3.9101903900876207`*^9, 
   3.9101903931358*^9}, 3.910193740711458*^9, 3.9101940260931187`*^9, 
   3.910194077591066*^9, {3.910194654232562*^9, 3.910194674931828*^9}, 
   3.910254892545809*^9, 3.910256950965839*^9, 3.9102575005532*^9, 
   3.910261071844123*^9, 3.910261780662054*^9, 3.910262511420368*^9, {
   3.910262553637177*^9, 3.910262597436613*^9}, {3.910262631726212*^9, 
   3.910262708627041*^9}, {3.910262846216385*^9, 3.910262870873313*^9}, 
   3.910263084740697*^9, 3.910264031496685*^9, 3.9102642658755293`*^9, 
   3.910264833034629*^9, 3.9102655979465647`*^9, 3.9102656405044527`*^9, 
   3.910266003852952*^9, 3.910266559831365*^9, 3.910266686348899*^9, 
   3.910266793372137*^9, 3.91026690890691*^9, 3.910277847939816*^9, 
   3.9102784359538727`*^9, 3.910279012665921*^9, 3.910281667123684*^9, 
   3.910281720389504*^9, {3.9102817523627977`*^9, 3.9102817981048098`*^9}, 
   3.9102818450320168`*^9, 3.910281899591289*^9, 3.9102824289876757`*^9, 
   3.9102825852366037`*^9, 3.91028495875893*^9, 3.910285158846278*^9, 
   3.910285501982504*^9, 3.9102858911799183`*^9, 3.910286625508905*^9, 
   3.910287519328854*^9, 3.910288530862462*^9, 3.910288688185145*^9, {
   3.910289010157242*^9, 3.9102890278720627`*^9}, {3.910289162155662*^9, 
   3.9102891849892817`*^9}, 3.91028987029324*^9, 3.910293852444306*^9, 
   3.910293895783457*^9, 3.910294956461521*^9, 3.910294993506053*^9, 
   3.91029502905998*^9, {3.91029525561007*^9, 3.910295277006411*^9}, 
   3.9103437421618433`*^9, 3.910344635100177*^9, 3.910344695745699*^9, {
   3.910344842862351*^9, 3.910344895662286*^9}, {3.910345236557453*^9, 
   3.910345273364091*^9}, 3.910347037129114*^9, 3.910347133140484*^9, 
   3.910347528535962*^9, 3.910348292436549*^9, 3.910348544233822*^9, 
   3.910348582763667*^9, {3.9106878628795843`*^9, 3.910687878199115*^9}, 
   3.910955793407962*^9, 3.911150924096912*^9, 3.911151307820816*^9, 
   3.911151389983761*^9, 3.911152374339369*^9, 3.9111690305118217`*^9, 
   3.9112007323590317`*^9, 3.911202324250836*^9, 3.911202506964994*^9, 
   3.915720500639789*^9, 3.915724864880921*^9, 3.915730775733803*^9, 
   3.91694004233457*^9, 3.9169400831873703`*^9, 3.919878425401132*^9, 
   3.920963034975726*^9, 3.920963228796237*^9},
 CellLabel->
  "Out[157]//MatrixForm=",ExpressionUUID->"96741910-c71d-44f5-b5f3-\
b8e0e785a5a4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.910185107236122*^9, 3.910185128823283*^9}, {
   3.9101872461524687`*^9, 3.9101872659556847`*^9}, 3.910187867254425*^9, 
   3.9101880835443487`*^9, 3.910190211093153*^9, {3.9101903900876207`*^9, 
   3.9101903931358*^9}, 3.910193740711458*^9, 3.9101940260931187`*^9, 
   3.910194077591066*^9, {3.910194654232562*^9, 3.910194674931828*^9}, 
   3.910254892545809*^9, 3.910256950965839*^9, 3.9102575005532*^9, 
   3.910261071844123*^9, 3.910261780662054*^9, 3.910262511420368*^9, {
   3.910262553637177*^9, 3.910262597436613*^9}, {3.910262631726212*^9, 
   3.910262708627041*^9}, {3.910262846216385*^9, 3.910262870873313*^9}, 
   3.910263084740697*^9, 3.910264031496685*^9, 3.9102642658755293`*^9, 
   3.910264833034629*^9, 3.9102655979465647`*^9, 3.9102656405044527`*^9, 
   3.910266003852952*^9, 3.910266559831365*^9, 3.910266686348899*^9, 
   3.910266793372137*^9, 3.91026690890691*^9, 3.910277847939816*^9, 
   3.9102784359538727`*^9, 3.910279012665921*^9, 3.910281667123684*^9, 
   3.910281720389504*^9, {3.9102817523627977`*^9, 3.9102817981048098`*^9}, 
   3.9102818450320168`*^9, 3.910281899591289*^9, 3.9102824289876757`*^9, 
   3.9102825852366037`*^9, 3.91028495875893*^9, 3.910285158846278*^9, 
   3.910285501982504*^9, 3.9102858911799183`*^9, 3.910286625508905*^9, 
   3.910287519328854*^9, 3.910288530862462*^9, 3.910288688185145*^9, {
   3.910289010157242*^9, 3.9102890278720627`*^9}, {3.910289162155662*^9, 
   3.9102891849892817`*^9}, 3.91028987029324*^9, 3.910293852444306*^9, 
   3.910293895783457*^9, 3.910294956461521*^9, 3.910294993506053*^9, 
   3.91029502905998*^9, {3.91029525561007*^9, 3.910295277006411*^9}, 
   3.9103437421618433`*^9, 3.910344635100177*^9, 3.910344695745699*^9, {
   3.910344842862351*^9, 3.910344895662286*^9}, {3.910345236557453*^9, 
   3.910345273364091*^9}, 3.910347037129114*^9, 3.910347133140484*^9, 
   3.910347528535962*^9, 3.910348292436549*^9, 3.910348544233822*^9, 
   3.910348582763667*^9, {3.9106878628795843`*^9, 3.910687878199115*^9}, 
   3.910955793407962*^9, 3.911150924096912*^9, 3.911151307820816*^9, 
   3.911151389983761*^9, 3.911152374339369*^9, 3.9111690305118217`*^9, 
   3.9112007323590317`*^9, 3.911202324250836*^9, 3.911202506964994*^9, 
   3.915720500639789*^9, 3.915724864880921*^9, 3.915730775733803*^9, 
   3.91694004233457*^9, 3.9169400831873703`*^9, 3.919878425401132*^9, 
   3.920963034975726*^9, 3.920963228832775*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"4c9921a8-60fc-4fca-b24e-647cf5d8af30"]
}, Open  ]],

Cell["Continuation from conifold to point at infinity", "Text",
 CellChangeTimes->{{3.910187187151774*^9, 
  3.9101871946505527`*^9}},ExpressionUUID->"49c93ad5-85ff-424f-ba55-\
3ce629279268"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T\[Infinity]toint", "=", 
    RowBox[{"ContinuationMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pi\[Infinity]frob", "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{"1", "/", "x"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "/", "\[Mu]val"}]}], " ", "}"}]}], ",", 
      RowBox[{"piC", "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "/", "\[Mu]val"}]}], " ", "}"}]}], ",", 
      RowBox[{"3", " ", "/", "2"}]}], "]"}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]loc", "=", 
   RowBox[{"T\[Infinity]toint", ".", "pi\[Infinity]frob"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]", "=", 
   RowBox[{"pi\[Infinity]loc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"1", "/", "x"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910187204733678*^9, 3.910187213150104*^9}, {
   3.9101872488629513`*^9, 3.9101873738278522`*^9}, {3.910187871789255*^9, 
   3.910187894181507*^9}, {3.910190422500852*^9, 3.910190434089116*^9}, {
   3.910348295702935*^9, 3.910348303996634*^9}, 3.910955863150421*^9},
 CellLabel->
  "In[159]:=",ExpressionUUID->"aa121445-e427-4560-9f54-23703a697894"],

Cell["Check the result", "Text",
 CellChangeTimes->{{3.910190215200781*^9, 
  3.910190220718931*^9}},ExpressionUUID->"442ebc81-18a1-4248-a6c5-\
2b9ce6306b74"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"T\[Infinity]toint", "//", "N"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pi\[Infinity]", "-", "piC"}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"5", "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", 
  "Chop"}]}], "Input",
 CellChangeTimes->{{3.910190221504614*^9, 3.910190258113632*^9}, {
  3.910190315560918*^9, 3.910190321550253*^9}, {3.910190437871768*^9, 
  3.9101904752358294`*^9}, {3.91034830916752*^9, 3.910348312582198*^9}},
 CellLabel->
  "In[162]:=",ExpressionUUID->"93b41caf-60d9-4478-959a-74925ca1fdf9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.40432019255309737`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.29375581482114166`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.027874178161589137`"}], "-", 
       RowBox[{"0.0857878992402128`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0019009119935775678`"}], "+", 
       RowBox[{"0.0058504055482526875`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0000706813826575904`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.000051353030438960307`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.4251274089663242`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.04742238437060912`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.0032340246478857002`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00007431880382138646`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"1.4628441989950083`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.2125637044831621`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.038521166810846094`"}], "+", 
       RowBox[{"0.02371119218530456`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.002626995765501884`"}], "-", 
       RowBox[{"0.0016170123239428501`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0002557276448270007`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00003715940191069323`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5875116296422833`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.1715757984804256`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.011700811096505375`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00010270606087792061`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.910190226900115*^9, 3.91019025851353*^9}, {
   3.910190316112335*^9, 3.910190321868052*^9}, {3.910190442318749*^9, 
   3.910190475625152*^9}, 3.9101937408165283`*^9, 3.9101940295602627`*^9, 
   3.910194077678279*^9, {3.910194654410037*^9, 3.910194675041431*^9}, 
   3.9102548927175627`*^9, 3.9102569511188993`*^9, 3.910257500685383*^9, 
   3.910261071988277*^9, 3.9102617807654037`*^9, 3.910262511546027*^9, {
   3.910262553843318*^9, 3.910262597592122*^9}, {3.910262631907238*^9, 
   3.910262708829728*^9}, {3.91026284636239*^9, 3.910262871054122*^9}, 
   3.91026308492737*^9, 3.910264031646186*^9, 3.910264266008765*^9, 
   3.910264833188882*^9, 3.91026559817071*^9, 3.910265640682832*^9, 
   3.910266004007676*^9, 3.9102665599832087`*^9, 3.91026668655476*^9, 
   3.910266793523457*^9, 3.910266909112007*^9, 3.910277848088891*^9, 
   3.910278436055949*^9, 3.910279012819462*^9, 3.910281667302915*^9, 
   3.910281720540586*^9, {3.910281752526309*^9, 3.910281798255472*^9}, 
   3.9102818451671267`*^9, 3.910281899706107*^9, 3.910282429165535*^9, 
   3.91028258537554*^9, 3.910284958885789*^9, 3.910285159001602*^9, 
   3.9102855021942453`*^9, 3.910285891290378*^9, 3.9102866256232643`*^9, 
   3.91028751952176*^9, 3.910288530970558*^9, 3.9102886882855463`*^9, {
   3.910289010368168*^9, 3.910289028068387*^9}, {3.9102891623594847`*^9, 
   3.910289185157219*^9}, 3.910289870381888*^9, 3.910293852617682*^9, 
   3.910293895915197*^9, 3.910294956571856*^9, 3.910294993633593*^9, 
   3.9102950292507772`*^9, {3.910295255777607*^9, 3.9102952771408663`*^9}, 
   3.910343742264221*^9, 3.910344635257482*^9, 3.910344695939856*^9, {
   3.910344843001753*^9, 3.910344895849613*^9}, {3.9103452367437572`*^9, 
   3.910345273558732*^9}, 3.910347037270646*^9, 3.910347133304161*^9, 
   3.9103475286827087`*^9, 3.910348312984613*^9, 3.910348544390459*^9, 
   3.910348582908454*^9, {3.910687862977982*^9, 3.910687878305682*^9}, 
   3.91095579350974*^9, 3.9109558703594503`*^9, 3.911150924210923*^9, 
   3.911151307948633*^9, 3.9111513901633673`*^9, 3.911152374495015*^9, 
   3.911169030645462*^9, 3.911200732552907*^9, 3.911202324440961*^9, 
   3.911202507166561*^9, 3.91572050082904*^9, 3.9157248650363483`*^9, 
   3.915730775922955*^9, 3.916940042500463*^9, 3.9169400833382053`*^9, 
   3.919878425551941*^9, 3.920963054443857*^9, 3.9209632289298677`*^9},
 CellLabel->
  "Out[162]//MatrixForm=",ExpressionUUID->"e325b8ee-6237-4e2a-89fe-\
e1d82553b66c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.910190226900115*^9, 3.91019025851353*^9}, {
   3.910190316112335*^9, 3.910190321868052*^9}, {3.910190442318749*^9, 
   3.910190475625152*^9}, 3.9101937408165283`*^9, 3.9101940295602627`*^9, 
   3.910194077678279*^9, {3.910194654410037*^9, 3.910194675041431*^9}, 
   3.9102548927175627`*^9, 3.9102569511188993`*^9, 3.910257500685383*^9, 
   3.910261071988277*^9, 3.9102617807654037`*^9, 3.910262511546027*^9, {
   3.910262553843318*^9, 3.910262597592122*^9}, {3.910262631907238*^9, 
   3.910262708829728*^9}, {3.91026284636239*^9, 3.910262871054122*^9}, 
   3.91026308492737*^9, 3.910264031646186*^9, 3.910264266008765*^9, 
   3.910264833188882*^9, 3.91026559817071*^9, 3.910265640682832*^9, 
   3.910266004007676*^9, 3.9102665599832087`*^9, 3.91026668655476*^9, 
   3.910266793523457*^9, 3.910266909112007*^9, 3.910277848088891*^9, 
   3.910278436055949*^9, 3.910279012819462*^9, 3.910281667302915*^9, 
   3.910281720540586*^9, {3.910281752526309*^9, 3.910281798255472*^9}, 
   3.9102818451671267`*^9, 3.910281899706107*^9, 3.910282429165535*^9, 
   3.91028258537554*^9, 3.910284958885789*^9, 3.910285159001602*^9, 
   3.9102855021942453`*^9, 3.910285891290378*^9, 3.9102866256232643`*^9, 
   3.91028751952176*^9, 3.910288530970558*^9, 3.9102886882855463`*^9, {
   3.910289010368168*^9, 3.910289028068387*^9}, {3.9102891623594847`*^9, 
   3.910289185157219*^9}, 3.910289870381888*^9, 3.910293852617682*^9, 
   3.910293895915197*^9, 3.910294956571856*^9, 3.910294993633593*^9, 
   3.9102950292507772`*^9, {3.910295255777607*^9, 3.9102952771408663`*^9}, 
   3.910343742264221*^9, 3.910344635257482*^9, 3.910344695939856*^9, {
   3.910344843001753*^9, 3.910344895849613*^9}, {3.9103452367437572`*^9, 
   3.910345273558732*^9}, 3.910347037270646*^9, 3.910347133304161*^9, 
   3.9103475286827087`*^9, 3.910348312984613*^9, 3.910348544390459*^9, 
   3.910348582908454*^9, {3.910687862977982*^9, 3.910687878305682*^9}, 
   3.91095579350974*^9, 3.9109558703594503`*^9, 3.911150924210923*^9, 
   3.911151307948633*^9, 3.9111513901633673`*^9, 3.911152374495015*^9, 
   3.911169030645462*^9, 3.911200732552907*^9, 3.911202324440961*^9, 
   3.911202507166561*^9, 3.91572050082904*^9, 3.9157248650363483`*^9, 
   3.915730775922955*^9, 3.916940042500463*^9, 3.9169400833382053`*^9, 
   3.919878425551941*^9, 3.920963054443857*^9, 3.920963228959775*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"77d13cdd-1bfd-413c-91b5-cc7b56b8f144"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Monodromy matrices", "Subsection",
 CellChangeTimes->{{3.91018737596138*^9, 
  3.9101873812616568`*^9}},ExpressionUUID->"335980cf-67fb-484b-981b-\
f9fa8f01adae"],

Cell["\<\
Here we compute all monodromy matrices and verify that they act accordingly \
on the periods.\
\>", "Text",
 CellChangeTimes->{{3.910343753079712*^9, 
  3.9103437946110497`*^9}},ExpressionUUID->"e919bbb9-681d-432d-ac5d-\
96ab3608d816"],

Cell["\<\
LCS monodromy (in terms of topological data) and conifold monodromy (standard \
form); monodromy aroung \[Infinity] fixed by their product.\
\>", "Text",
 CellChangeTimes->{{3.9101907289494123`*^9, 3.910190744863744*^9}, {
  3.910343800527988*^9, 
  3.910343812754681*^9}},ExpressionUUID->"c81a5378-3206-4dd9-87c4-\
4059737865a7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"M0", "[", 
    RowBox[{"\[Kappa]_", ",", "c2_"}], "]"}], ":=", 
   RowBox[{"MatrixExp", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"\[Kappa]", "/", "2"}], ",", "1"}], "]"}]}], ",", 
        RowBox[{"-", "\[Kappa]"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["c2", "12"], ",", 
        RowBox[{"-", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"\[Kappa]", "/", "2"}], ",", "1"}], "]"}]}], ",", 
        RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M\[Mu]", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M\[Infinity]", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"M0", "[", 
       RowBox[{"\[Kappa]val", ",", "c2val"}], "]"}], ".", "M\[Mu]"}], "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0", "[", 
   RowBox[{"\[Kappa]val", ",", "c2val"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"M\[Mu]", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"M\[Infinity]", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.910187381853477*^9, 3.910187407277196*^9}, {
   3.9101875710435677`*^9, 3.910187574901805*^9}, {3.9101877236225758`*^9, 
   3.9101877747321463`*^9}, {3.910188122280594*^9, 3.91018820084976*^9}, {
   3.910188304134426*^9, 3.910188404502173*^9}, {3.9101884432110233`*^9, 
   3.910188488560536*^9}, {3.9101885203638163`*^9, 3.9101885303193817`*^9}, 
   3.910188604886571*^9, 3.910190746885682*^9, {3.9101939116889343`*^9, 
   3.9101939413081207`*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"52808bc5-6ff3-4076-8f1d-68080aaf7a0d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"1", "1", "0", "0"},
     {
      RowBox[{"-", "3"}], 
      RowBox[{"-", "5"}], "1", "0"},
     {"5", "2", 
      RowBox[{"-", "1"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.91018815656574*^9, 3.910188201290639*^9}, {
   3.910188309765595*^9, 3.910188394989015*^9}, {3.910188463630602*^9, 
   3.910188489424069*^9}, 3.910188607809597*^9, 3.9101887982513514`*^9, 
   3.910188924074198*^9, 3.910189449074276*^9, {3.9101904646325274`*^9, 
   3.9101904776577053`*^9}, 3.910190747237275*^9, 3.910193740856386*^9, {
   3.910193912647727*^9, 3.910193941637702*^9}, 3.910194031290977*^9, 
   3.910194077723919*^9, {3.9101946544773407`*^9, 3.910194675083894*^9}, 
   3.910254892777844*^9, 3.910256951161055*^9, 3.910257500729953*^9, 
   3.910261072066896*^9, 3.910261780803899*^9, 3.910262511579862*^9, {
   3.910262553917831*^9, 3.9102625976479177`*^9}, {3.910262631962264*^9, 
   3.910262708889283*^9}, {3.9102628464140787`*^9, 3.910262871116083*^9}, 
   3.9102630849908457`*^9, 3.910264031686792*^9, 3.9102642660460987`*^9, 
   3.9102648332277813`*^9, 3.910265598249916*^9, 3.910265640745502*^9, 
   3.910266004050167*^9, 3.9102665600237226`*^9, 3.910266686637038*^9, 
   3.910266793587965*^9, 3.9102669091805973`*^9, 3.910277848130803*^9, 
   3.9102784361407757`*^9, 3.910279012865329*^9, 3.910281667380869*^9, 
   3.910281720605352*^9, {3.910281752588417*^9, 3.910281798309044*^9}, 
   3.910281845212524*^9, 3.9102818997465677`*^9, 3.910282429212641*^9, 
   3.910282585419702*^9, 3.9102849589771214`*^9, 3.910285159048366*^9, 
   3.910285502277194*^9, 3.910285891338854*^9, 3.9102866256701736`*^9, 
   3.910287519586982*^9, 3.910288531017067*^9, 3.910288688334796*^9, {
   3.910289010454975*^9, 3.9102890281249657`*^9}, {3.910289162443898*^9, 
   3.910289185217341*^9}, 3.910289870474386*^9, 3.910293852693687*^9, 
   3.9102938959543457`*^9, 3.9102949566264143`*^9, 3.9102949936910954`*^9, 
   3.910295029311697*^9, {3.9102952558371773`*^9, 3.910295277174955*^9}, 
   3.9103438188433313`*^9, 3.9103446352903223`*^9, 3.910344696011773*^9, {
   3.9103448430595217`*^9, 3.910344895897053*^9}, {3.910345236801423*^9, 
   3.910345273620932*^9}, 3.910347037308206*^9, 3.910347133344*^9, 
   3.910347528724139*^9, 3.9103485444368477`*^9, 3.9103485829596243`*^9, {
   3.9106878630611963`*^9, 3.9106878783645144`*^9}, 3.910955796628231*^9, 
   3.911150924303548*^9, 3.9111513079905357`*^9, 3.911151390238337*^9, 
   3.911152374544084*^9, 3.911169030720614*^9, 3.911200732626122*^9, 
   3.911202324503962*^9, 3.911202507227724*^9, 3.915720500991104*^9, 
   3.9157248651087093`*^9, 3.915730775993444*^9, 3.9169400426181097`*^9, 
   3.916940083475601*^9, 3.919878478347932*^9, 3.9209630545684013`*^9, 
   3.920963228967945*^9},
 CellLabel->
  "Out[167]//MatrixForm=",ExpressionUUID->"99df5178-9f60-4c10-8e78-\
4448157e6c95"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.91018815656574*^9, 3.910188201290639*^9}, {
   3.910188309765595*^9, 3.910188394989015*^9}, {3.910188463630602*^9, 
   3.910188489424069*^9}, 3.910188607809597*^9, 3.9101887982513514`*^9, 
   3.910188924074198*^9, 3.910189449074276*^9, {3.9101904646325274`*^9, 
   3.9101904776577053`*^9}, 3.910190747237275*^9, 3.910193740856386*^9, {
   3.910193912647727*^9, 3.910193941637702*^9}, 3.910194031290977*^9, 
   3.910194077723919*^9, {3.9101946544773407`*^9, 3.910194675083894*^9}, 
   3.910254892777844*^9, 3.910256951161055*^9, 3.910257500729953*^9, 
   3.910261072066896*^9, 3.910261780803899*^9, 3.910262511579862*^9, {
   3.910262553917831*^9, 3.9102625976479177`*^9}, {3.910262631962264*^9, 
   3.910262708889283*^9}, {3.9102628464140787`*^9, 3.910262871116083*^9}, 
   3.9102630849908457`*^9, 3.910264031686792*^9, 3.9102642660460987`*^9, 
   3.9102648332277813`*^9, 3.910265598249916*^9, 3.910265640745502*^9, 
   3.910266004050167*^9, 3.9102665600237226`*^9, 3.910266686637038*^9, 
   3.910266793587965*^9, 3.9102669091805973`*^9, 3.910277848130803*^9, 
   3.9102784361407757`*^9, 3.910279012865329*^9, 3.910281667380869*^9, 
   3.910281720605352*^9, {3.910281752588417*^9, 3.910281798309044*^9}, 
   3.910281845212524*^9, 3.9102818997465677`*^9, 3.910282429212641*^9, 
   3.910282585419702*^9, 3.9102849589771214`*^9, 3.910285159048366*^9, 
   3.910285502277194*^9, 3.910285891338854*^9, 3.9102866256701736`*^9, 
   3.910287519586982*^9, 3.910288531017067*^9, 3.910288688334796*^9, {
   3.910289010454975*^9, 3.9102890281249657`*^9}, {3.910289162443898*^9, 
   3.910289185217341*^9}, 3.910289870474386*^9, 3.910293852693687*^9, 
   3.9102938959543457`*^9, 3.9102949566264143`*^9, 3.9102949936910954`*^9, 
   3.910295029311697*^9, {3.9102952558371773`*^9, 3.910295277174955*^9}, 
   3.9103438188433313`*^9, 3.9103446352903223`*^9, 3.910344696011773*^9, {
   3.9103448430595217`*^9, 3.910344895897053*^9}, {3.910345236801423*^9, 
   3.910345273620932*^9}, 3.910347037308206*^9, 3.910347133344*^9, 
   3.910347528724139*^9, 3.9103485444368477`*^9, 3.9103485829596243`*^9, {
   3.9106878630611963`*^9, 3.9106878783645144`*^9}, 3.910955796628231*^9, 
   3.911150924303548*^9, 3.9111513079905357`*^9, 3.911151390238337*^9, 
   3.911152374544084*^9, 3.911169030720614*^9, 3.911200732626122*^9, 
   3.911202324503962*^9, 3.911202507227724*^9, 3.915720500991104*^9, 
   3.9157248651087093`*^9, 3.915730775993444*^9, 3.9169400426181097`*^9, 
   3.916940083475601*^9, 3.919878478347932*^9, 3.9209630545684013`*^9, 
   3.920963228969117*^9},
 CellLabel->
  "Out[168]//MatrixForm=",ExpressionUUID->"8514afe6-fb13-4e73-8e53-\
c6c39986a641"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "4"}], "3", "1", "1"},
     {
      RowBox[{"-", "1"}], "1", "0", "0"},
     {
      RowBox[{"-", "2"}], "5", "1", "0"},
     {
      RowBox[{"-", "5"}], "3", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.91018815656574*^9, 3.910188201290639*^9}, {
   3.910188309765595*^9, 3.910188394989015*^9}, {3.910188463630602*^9, 
   3.910188489424069*^9}, 3.910188607809597*^9, 3.9101887982513514`*^9, 
   3.910188924074198*^9, 3.910189449074276*^9, {3.9101904646325274`*^9, 
   3.9101904776577053`*^9}, 3.910190747237275*^9, 3.910193740856386*^9, {
   3.910193912647727*^9, 3.910193941637702*^9}, 3.910194031290977*^9, 
   3.910194077723919*^9, {3.9101946544773407`*^9, 3.910194675083894*^9}, 
   3.910254892777844*^9, 3.910256951161055*^9, 3.910257500729953*^9, 
   3.910261072066896*^9, 3.910261780803899*^9, 3.910262511579862*^9, {
   3.910262553917831*^9, 3.9102625976479177`*^9}, {3.910262631962264*^9, 
   3.910262708889283*^9}, {3.9102628464140787`*^9, 3.910262871116083*^9}, 
   3.9102630849908457`*^9, 3.910264031686792*^9, 3.9102642660460987`*^9, 
   3.9102648332277813`*^9, 3.910265598249916*^9, 3.910265640745502*^9, 
   3.910266004050167*^9, 3.9102665600237226`*^9, 3.910266686637038*^9, 
   3.910266793587965*^9, 3.9102669091805973`*^9, 3.910277848130803*^9, 
   3.9102784361407757`*^9, 3.910279012865329*^9, 3.910281667380869*^9, 
   3.910281720605352*^9, {3.910281752588417*^9, 3.910281798309044*^9}, 
   3.910281845212524*^9, 3.9102818997465677`*^9, 3.910282429212641*^9, 
   3.910282585419702*^9, 3.9102849589771214`*^9, 3.910285159048366*^9, 
   3.910285502277194*^9, 3.910285891338854*^9, 3.9102866256701736`*^9, 
   3.910287519586982*^9, 3.910288531017067*^9, 3.910288688334796*^9, {
   3.910289010454975*^9, 3.9102890281249657`*^9}, {3.910289162443898*^9, 
   3.910289185217341*^9}, 3.910289870474386*^9, 3.910293852693687*^9, 
   3.9102938959543457`*^9, 3.9102949566264143`*^9, 3.9102949936910954`*^9, 
   3.910295029311697*^9, {3.9102952558371773`*^9, 3.910295277174955*^9}, 
   3.9103438188433313`*^9, 3.9103446352903223`*^9, 3.910344696011773*^9, {
   3.9103448430595217`*^9, 3.910344895897053*^9}, {3.910345236801423*^9, 
   3.910345273620932*^9}, 3.910347037308206*^9, 3.910347133344*^9, 
   3.910347528724139*^9, 3.9103485444368477`*^9, 3.9103485829596243`*^9, {
   3.9106878630611963`*^9, 3.9106878783645144`*^9}, 3.910955796628231*^9, 
   3.911150924303548*^9, 3.9111513079905357`*^9, 3.911151390238337*^9, 
   3.911152374544084*^9, 3.911169030720614*^9, 3.911200732626122*^9, 
   3.911202324503962*^9, 3.911202507227724*^9, 3.915720500991104*^9, 
   3.9157248651087093`*^9, 3.915730775993444*^9, 3.9169400426181097`*^9, 
   3.916940083475601*^9, 3.919878478347932*^9, 3.9209630545684013`*^9, 
   3.920963228970296*^9},
 CellLabel->
  "Out[169]//MatrixForm=",ExpressionUUID->"73c11cff-a124-4737-8a1c-\
8c7cb4c84f39"]
}, Open  ]],

Cell["Action of monodromy around LCS", "Text",
 CellChangeTimes->{{3.91018825521484*^9, 
  3.9101882598745403`*^9}},ExpressionUUID->"c587a836-2cf0-4210-923c-\
3284bf11f83b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"piLCS", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "x", "]"}], "->", 
         RowBox[{
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"Log", "[", "x", "]"}]}]}], "}"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"M0", "[", 
       RowBox[{"\[Kappa]val", ",", "c2val"}], "]"}], ".", "piLCS"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.910188260961726*^9, 3.910188299794705*^9}, {
  3.910188334390441*^9, 3.910188334803712*^9}},
 CellLabel->
  "In[170]:=",ExpressionUUID->"52607780-212f-4988-a04e-baa700381958"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9101883300217953`*^9, 3.910188396154434*^9}, {
   3.9101884659902563`*^9, 3.910188491388835*^9}, 3.910188610185144*^9, 
   3.910188800305228*^9, 3.910188925685083*^9, {3.910189451601161*^9, 
   3.91018946665429*^9}, 3.910190479810914*^9, 3.910190749935123*^9, 
   3.910193740901824*^9, 3.910193945260064*^9, 3.91019403378443*^9, 
   3.910194077771357*^9, {3.910194654521798*^9, 3.910194675133341*^9}, 
   3.9102548928404617`*^9, 3.910256951212249*^9, 3.910257500794697*^9, 
   3.910261072123699*^9, 3.9102617808475847`*^9, 3.910262511637804*^9, {
   3.9102625539531603`*^9, 3.910262597684226*^9}, {3.910262631999716*^9, 
   3.910262708928108*^9}, {3.9102628464533043`*^9, 3.910262871171534*^9}, 
   3.910263085033119*^9, 3.910264031733096*^9, 3.910264266107091*^9, 
   3.910264833274859*^9, 3.910265598288229*^9, 3.910265640791348*^9, 
   3.910266004098319*^9, 3.910266560087049*^9, 3.9102666866768923`*^9, 
   3.910266793632719*^9, 3.9102669092422667`*^9, 3.910277848182633*^9, 
   3.91027843619073*^9, 3.91027901293174*^9, 3.910281667424799*^9, 
   3.9102817206569223`*^9, {3.9102817526314087`*^9, 3.9102817983642406`*^9}, 
   3.9102818452719183`*^9, 3.910281899801322*^9, 3.910282429282074*^9, 
   3.910282585475563*^9, 3.910284959041774*^9, 3.9102851591219797`*^9, 
   3.910285502328889*^9, 3.910285891412393*^9, 3.910286625732345*^9, 
   3.910287519642305*^9, 3.910288531079831*^9, 3.910288688411737*^9, {
   3.9102890105131474`*^9, 3.9102890282066603`*^9}, {3.9102891624977703`*^9, 
   3.910289185276602*^9}, 3.910289870512529*^9, 3.910293852729724*^9, 
   3.910293896001684*^9, 3.9102949566668453`*^9, 3.9102949937395267`*^9, 
   3.9102950293707047`*^9, {3.910295255883997*^9, 3.910295277222271*^9}, 
   3.910343821811013*^9, 3.910344635349496*^9, 3.910344696048994*^9, {
   3.910344843102759*^9, 3.910344895958987*^9}, {3.910345236840589*^9, 
   3.910345273676941*^9}, 3.9103470373681793`*^9, 3.910347133391385*^9, 
   3.9103475287869473`*^9, 3.910348544486829*^9, 3.910348583009905*^9, {
   3.910687863105196*^9, 3.910687878398965*^9}, 3.910955796690752*^9, 
   3.911150924353997*^9, 3.911151308053082*^9, 3.911151390276823*^9, 
   3.911152374595639*^9, 3.9111690308279037`*^9, 3.911200732708582*^9, 
   3.911202324616457*^9, 3.9112025073190517`*^9, 3.915720501075622*^9, 
   3.9157248651868477`*^9, 3.915730776070696*^9, 3.916940042710588*^9, 
   3.916940083513729*^9, 3.9169401304390793`*^9, 3.9198784784212646`*^9, 
   3.920963054623851*^9, 3.920963229018499*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"bb6e14e4-4f31-4143-8d3f-a16ed14a3ccd"]
}, Open  ]],

Cell["Action of monodromy around conifold point", "Text",
 CellChangeTimes->{{3.910188205712985*^9, 
  3.910188214016429*^9}},ExpressionUUID->"5aa18c42-c46e-46d8-9dc3-\
446a6eac451d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"piCloc", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", 
        RowBox[{
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "+", 
         RowBox[{"Log", "[", "x", "]"}]}]}], "}"}]}], ")"}], "-", 
    RowBox[{"M\[Mu]", ".", "piCloc"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"2", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", "Chop"}]], "Input",\

 CellChangeTimes->{{3.910187781271961*^9, 3.910187815172377*^9}, {
  3.9101880721845407`*^9, 3.9101881302112627`*^9}, {3.9101882196344023`*^9, 
  3.910188239943366*^9}},
 CellLabel->
  "In[171]:=",ExpressionUUID->"185b8b70-6965-4237-81a2-6ec9472bae4b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.910188093965027*^9, 3.910188134992146*^9}, {
   3.910188215191346*^9, 3.9101882403960733`*^9}, 3.910188611550529*^9, 
   3.9101888018561983`*^9, 3.910188927120483*^9, 3.910189468746131*^9, 
   3.910190481109586*^9, 3.91019075139408*^9, 3.910193740920368*^9, 
   3.910193946778653*^9, 3.910194037817161*^9, 3.910194077789136*^9, {
   3.910194654540655*^9, 3.910194675152822*^9}, 3.910254892861598*^9, 
   3.910256951231694*^9, 3.910257500832724*^9, 3.910261072165821*^9, 
   3.910261780879476*^9, 3.9102625116567183`*^9, {3.910262553972128*^9, 
   3.910262597702497*^9}, {3.910262632020398*^9, 3.910262708948764*^9}, {
   3.910262846472876*^9, 3.910262871191594*^9}, 3.910263085054473*^9, 
   3.910264031751487*^9, 3.910264266141262*^9, 3.910264833296266*^9, 
   3.910265598308367*^9, 3.910265640810821*^9, 3.910266004117519*^9, 
   3.910266560107823*^9, 3.910266686698419*^9, 3.910266793652367*^9, 
   3.9102669092640867`*^9, 3.910277848205261*^9, 3.910278436210713*^9, 
   3.910279012967042*^9, 3.9102816674474897`*^9, 3.910281720678084*^9, {
   3.910281752652648*^9, 3.910281798389217*^9}, 3.910281845295985*^9, 
   3.910281899823165*^9, 3.910282429305563*^9, 3.91028258549776*^9, 
   3.910284959066036*^9, 3.9102851591598873`*^9, 3.910285502353675*^9, 
   3.9102858914380817`*^9, 3.9102866257562532`*^9, 3.9102875196690273`*^9, 
   3.910288531103621*^9, 3.9102886884373293`*^9, {3.910289010539527*^9, 
   3.910289028234397*^9}, {3.9102891625237913`*^9, 3.910289185302656*^9}, 
   3.91028987053195*^9, 3.910293852749598*^9, 3.910293896019601*^9, 
   3.910294956687208*^9, 3.910294993764386*^9, 3.910295029392271*^9, {
   3.910295255906865*^9, 3.910295277241096*^9}, 3.910343823937517*^9, 
   3.910344635380991*^9, 3.910344696068656*^9, {3.910344843121188*^9, 
   3.910344895980213*^9}, {3.910345236861168*^9, 3.910345273697488*^9}, 
   3.910347037400935*^9, 3.9103471334098177`*^9, 3.910347528820162*^9, 
   3.910348544507181*^9, 3.910348583033029*^9, {3.910687863123088*^9, 
   3.9106878784175034`*^9}, 3.9109557967107487`*^9, 3.911150924374895*^9, 
   3.911151308074204*^9, 3.91115139029718*^9, 3.91115237461937*^9, 
   3.911169030851571*^9, 3.9112007327297783`*^9, 3.911202324637557*^9, 
   3.911202507341213*^9, 3.9157205011201687`*^9, 3.915724865216889*^9, 
   3.915730776104577*^9, 3.916940042732003*^9, 3.9169400835343227`*^9, 
   3.919878478439948*^9, 3.9209630546551247`*^9, 3.920963229038501*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"b5f03ddf-79a1-4b53-9f04-1edd224965c0"]
}, Open  ]],

Cell["Action of monodromy around infinity", "Text",
 CellChangeTimes->{{3.910188246553664*^9, 
  3.910188253997416*^9}},ExpressionUUID->"f52e0610-5d1e-4679-987b-\
ffe177339587"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"shift\[Infinity]", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "#"], "->", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "#"}], "]"}], 
          SuperscriptBox["x", "#"]}]}], ")"}], "&"}], "/@", 
      RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "->", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "+", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pi\[Infinity]loc", "/.", "shift\[Infinity]"}], ")"}], "-", 
    RowBox[{"M\[Infinity]", ".", "pi\[Infinity]loc"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"\[Mu]val", "/", "12"}]}], "}"}]}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.910188647402237*^9, 3.910188795158642*^9}, {
  3.9101889005095863`*^9, 3.910188908610197*^9}, {3.91018894072464*^9, 
  3.9101889410098267`*^9}, {3.910343828447937*^9, 3.9103438306214314`*^9}},
 CellLabel->
  "In[172]:=",ExpressionUUID->"19e44b59-8534-4388-992b-bf62853b4c3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"1", "/", "5"}]], "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], " ", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "5"}]]}]}], ",", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"2", "/", "5"}]], "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]], " ", 
     SuperscriptBox["x", 
      RowBox[{"2", "/", "5"}]]}]}], ",", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"3", "/", "5"}]], "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], " ", 
     SuperscriptBox["x", 
      RowBox[{"3", "/", "5"}]]}]}], ",", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"4", "/", "5"}]], "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "5"]}]], " ", 
     SuperscriptBox["x", 
      RowBox[{"4", "/", "5"}]]}]}], ",", 
   RowBox[{
    RowBox[{"Log", "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
     RowBox[{"Log", "[", "x", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.910188760380109*^9, 3.9101888037325993`*^9}, {
   3.910188915283749*^9, 3.910188941464283*^9}, 3.910189474557105*^9, 
   3.9101904821701508`*^9, 3.910190752739892*^9, 3.910193740924903*^9, 
   3.910193947727311*^9, 3.910194039539833*^9, 3.910194077793684*^9, {
   3.910194654545505*^9, 3.910194675158286*^9}, 3.9102548928789873`*^9, 
   3.910256951236949*^9, 3.910257500838731*^9, 3.91026107217233*^9, 
   3.91026178088522*^9, 3.910262511664332*^9, {3.910262553976111*^9, 
   3.910262597706038*^9}, {3.9102626320241823`*^9, 3.91026270895243*^9}, {
   3.910262846477253*^9, 3.910262871195443*^9}, 3.910263085058426*^9, 
   3.910264031764184*^9, 3.910264266145422*^9, 3.910264833301221*^9, 
   3.910265598315566*^9, 3.9102656408168793`*^9, 3.910266004123735*^9, 
   3.910266560113009*^9, 3.910266686703294*^9, 3.910266793657392*^9, 
   3.910266909269088*^9, 3.910277848211458*^9, 3.9102784362543783`*^9, 
   3.910279012973895*^9, 3.910281667454966*^9, 3.9102817206854153`*^9, {
   3.910281752660726*^9, 3.91028179839647*^9}, 3.9102818453042593`*^9, 
   3.910281899830262*^9, 3.9102824293144817`*^9, 3.910282585508689*^9, 
   3.910284959078117*^9, 3.9102851591701736`*^9, 3.9102855023632793`*^9, 
   3.910285891447255*^9, 3.910286625765966*^9, 3.910287519682375*^9, 
   3.9102885311149282`*^9, 3.910288688447455*^9, {3.910289010562565*^9, 
   3.910289028244587*^9}, {3.9102891625343447`*^9, 3.91028918531427*^9}, 
   3.9102898705356197`*^9, 3.910293852754342*^9, 3.910293896023415*^9, 
   3.9102949566916313`*^9, 3.910294993768742*^9, 3.910295029396783*^9, {
   3.910295255910961*^9, 3.910295277247452*^9}, {3.9103438255695257`*^9, 
   3.910343831431877*^9}, 3.9103446353850117`*^9, 3.910344696072645*^9, {
   3.910344843126527*^9, 3.910344895984089*^9}, {3.910345236865931*^9, 
   3.9103452737016783`*^9}, 3.9103470374056177`*^9, 3.910347133414379*^9, 
   3.910347528825223*^9, 3.910348544529379*^9, 3.910348583042912*^9, {
   3.9106878631279097`*^9, 3.9106878784215813`*^9}, 3.910955796715597*^9, 
   3.9111509243843317`*^9, 3.911151308090662*^9, 3.91115139030238*^9, 
   3.911152374638576*^9, 3.911169030870227*^9, 3.911200732734828*^9, 
   3.9112023246452627`*^9, 3.911202507349749*^9, 3.915720501157485*^9, 
   3.915724865234096*^9, 3.9157307761233177`*^9, 3.9169400427373857`*^9, 
   3.916940083539215*^9, 3.91987847844424*^9, 3.920963054668676*^9, 
   3.920963229050955*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"1789bd08-a4c1-4b59-ace5-3e5aa61f6752"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.910188760380109*^9, 3.9101888037325993`*^9}, {
   3.910188915283749*^9, 3.910188941464283*^9}, 3.910189474557105*^9, 
   3.9101904821701508`*^9, 3.910190752739892*^9, 3.910193740924903*^9, 
   3.910193947727311*^9, 3.910194039539833*^9, 3.910194077793684*^9, {
   3.910194654545505*^9, 3.910194675158286*^9}, 3.9102548928789873`*^9, 
   3.910256951236949*^9, 3.910257500838731*^9, 3.91026107217233*^9, 
   3.91026178088522*^9, 3.910262511664332*^9, {3.910262553976111*^9, 
   3.910262597706038*^9}, {3.9102626320241823`*^9, 3.91026270895243*^9}, {
   3.910262846477253*^9, 3.910262871195443*^9}, 3.910263085058426*^9, 
   3.910264031764184*^9, 3.910264266145422*^9, 3.910264833301221*^9, 
   3.910265598315566*^9, 3.9102656408168793`*^9, 3.910266004123735*^9, 
   3.910266560113009*^9, 3.910266686703294*^9, 3.910266793657392*^9, 
   3.910266909269088*^9, 3.910277848211458*^9, 3.9102784362543783`*^9, 
   3.910279012973895*^9, 3.910281667454966*^9, 3.9102817206854153`*^9, {
   3.910281752660726*^9, 3.91028179839647*^9}, 3.9102818453042593`*^9, 
   3.910281899830262*^9, 3.9102824293144817`*^9, 3.910282585508689*^9, 
   3.910284959078117*^9, 3.9102851591701736`*^9, 3.9102855023632793`*^9, 
   3.910285891447255*^9, 3.910286625765966*^9, 3.910287519682375*^9, 
   3.9102885311149282`*^9, 3.910288688447455*^9, {3.910289010562565*^9, 
   3.910289028244587*^9}, {3.9102891625343447`*^9, 3.91028918531427*^9}, 
   3.9102898705356197`*^9, 3.910293852754342*^9, 3.910293896023415*^9, 
   3.9102949566916313`*^9, 3.910294993768742*^9, 3.910295029396783*^9, {
   3.910295255910961*^9, 3.910295277247452*^9}, {3.9103438255695257`*^9, 
   3.910343831431877*^9}, 3.9103446353850117`*^9, 3.910344696072645*^9, {
   3.910344843126527*^9, 3.910344895984089*^9}, {3.910345236865931*^9, 
   3.9103452737016783`*^9}, 3.9103470374056177`*^9, 3.910347133414379*^9, 
   3.910347528825223*^9, 3.910348544529379*^9, 3.910348583042912*^9, {
   3.9106878631279097`*^9, 3.9106878784215813`*^9}, 3.910955796715597*^9, 
   3.9111509243843317`*^9, 3.911151308090662*^9, 3.91115139030238*^9, 
   3.911152374638576*^9, 3.911169030870227*^9, 3.911200732734828*^9, 
   3.9112023246452627`*^9, 3.911202507349749*^9, 3.915720501157485*^9, 
   3.915724865234096*^9, 3.9157307761233177`*^9, 3.9169400427373857`*^9, 
   3.916940083539215*^9, 3.91987847844424*^9, 3.920963054668676*^9, 
   3.920963229104431*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"9ea73c48-b8ca-4e9c-8ff2-d440cdba8334"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Complex conjugate periods", "Subsection",
 CellChangeTimes->{{3.910191285661003*^9, 3.910191289353792*^9}, {
  3.9101916490424833`*^9, 
  3.9101916681263323`*^9}},ExpressionUUID->"0e7a13fc-9c4a-4d6a-be32-\
084eaa796c51"],

Cell["\<\
Here we set up the complex conjugate of the periods. This is useful for \
computing physical couplings, such as the K\[ADoubleDot]hler potential, in \
applications. Complex conjugation is most easily achieved by conjugating the \
transition matrices from the Frobenius periods to the integral basis. In the \
Frobenius periods we then simply have to swap x->xbar and multiply by some \
minus signs.\
\>", "Text",
 CellChangeTimes->{{3.910191653056752*^9, 3.9101916711857157`*^9}, {
  3.910343856216702*^9, 3.910343878363514*^9}, {3.910343960455131*^9, 
  3.910344007502527*^9}},ExpressionUUID->"768565a0-9c4b-478c-a4b0-\
30a7912e113e"],

Cell["\<\
Function that flips sign of Frobenius periods for complex conjugation\
\>", "Text",
 CellChangeTimes->{{3.910192208768838*^9, 3.910192211319654*^9}, {
  3.910255821970003*^9, 3.910255824044449*^9}, {3.910256008957625*^9, 
  3.910256016324314*^9}, {3.910343887699718*^9, 3.910343889093322*^9}, {
  3.910343923044271*^9, 3.910343959041223*^9}, {3.91034400972491*^9, 
  3.910344009930461*^9}},ExpressionUUID->"a9570d69-7a83-405b-83c7-\
c5b2de5c42f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sign", "[", "exps_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "j"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Count", "[", 
        RowBox[{"exps", ",", "i"}], "]"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.910255825184503*^9, 3.910255991295981*^9}, {
  3.9102560242354517`*^9, 3.9102560243476*^9}, {3.910256059297863*^9, 
  3.9102560593964357`*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"67f1bf0a-1102-43a7-8f55-7dfcfd193619"],

Cell["Conjugate periods near LCS", "Text",
 CellChangeTimes->{{3.910191746116988*^9, 
  3.910191753197874*^9}},ExpressionUUID->"a9fc7bd7-69a1-4732-9ad4-\
e7434ac4d1c8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"piLCSbar", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"TransitionMatrix", "[", 
        RowBox[{"\[Kappa]val", ",", "c2val", ",", "c3val"}], "]"}], "]"}], 
      ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"sign", "[", "aLCS", "]"}], "]"}], ".", "piLCSfrob"}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", "xbar"}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCSbar", "/.", 
   RowBox[{"{", 
    RowBox[{"xbar", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{"Conjugate", "[", 
  RowBox[{
   RowBox[{"piLCS", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", "N"}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.910191754767418*^9, {3.910256000645945*^9, 3.910256003021945*^9}, {
   3.910256034186779*^9, 3.910256061222477*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"a86d9d57-deff-460f-8a5a-bf00f7198f4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.0168880519342447`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.02591003199067821`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.11975605941835278`"}], "-", 
    RowBox[{"1.344854001945968`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.575915433850167`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.1599469903910078`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3173297029103013`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.08513483105718711`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.910191755155252*^9, 3.910194077881405*^9, {3.910194654674837*^9, 
   3.910194675246538*^9}, 3.910254892947524*^9, 3.9102560039301767`*^9, {
   3.9102560382834797`*^9, 3.910256064960329*^9}, 3.9102569513651752`*^9, 
   3.910257500917685*^9, 3.91026107224721*^9, 3.910261780973831*^9, 
   3.9102625117577763`*^9, {3.910262554174817*^9, 3.910262597793796*^9}, {
   3.9102626321253777`*^9, 3.910262709082432*^9}, {3.910262846561051*^9, 
   3.910262871285177*^9}, 3.910263085156756*^9, 3.91026403186024*^9, 
   3.9102642662250767`*^9, 3.910264833405487*^9, 3.910265598510541*^9, 
   3.910265640957035*^9, 3.910266004228628*^9, 3.910266560212913*^9, 
   3.9102666869028807`*^9, 3.9102667937962227`*^9, 3.910266909364747*^9, 
   3.910277848336038*^9, 3.910278436332543*^9, 3.910279013055146*^9, 
   3.910281667663953*^9, 3.910281720826845*^9, {3.910281752752467*^9, 
   3.910281798479868*^9}, 3.9102818454220333`*^9, 3.91028189993139*^9, 
   3.9102824293951902`*^9, 3.910282585621904*^9, 3.9102849591797237`*^9, 
   3.9102851592540627`*^9, 3.910285502564808*^9, 3.910285891531207*^9, 
   3.9102866258616858`*^9, 3.9102875198161793`*^9, 3.910288531209311*^9, 
   3.91028868853095*^9, {3.91028901075854*^9, 3.91028902832187*^9}, {
   3.910289162735386*^9, 3.910289185404519*^9}, 3.910289870605473*^9, 
   3.9102938529558353`*^9, 3.910293896116693*^9, 3.910294956762899*^9, 
   3.910294993835994*^9, 3.910295029490507*^9, {3.910295256014316*^9, 
   3.910295277336378*^9}, 3.910343896861858*^9, 3.910344013759124*^9, 
   3.9103446354602833`*^9, 3.9103446962651253`*^9, {3.9103448432612143`*^9, 
   3.910344896054545*^9}, {3.9103452369944983`*^9, 3.9103452737927113`*^9}, 
   3.910347037482568*^9, 3.910347133520973*^9, 3.910347528903903*^9, 
   3.9103485446357193`*^9, 3.910348583125387*^9, {3.910687863241124*^9, 
   3.910687878510604*^9}, 3.910955799447188*^9, 3.911150924514265*^9, 
   3.911151308168645*^9, 3.91115139049825*^9, 3.911152374709222*^9, 
   3.911169031025714*^9, 3.91120073301016*^9, 3.911202324859563*^9, 
   3.911202507497972*^9, 3.915720501402272*^9, 3.915724865377171*^9, 
   3.915730776239983*^9, 3.9209630552568913`*^9, 3.920963229183826*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"c0a4c4a6-effb-4c27-b78f-12181cd1e3e3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.0168880519342447`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.02591003199067821`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.11975605941835278`"}], "-", 
    RowBox[{"1.344854001945968`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"6.575915433850167`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.1599469903910078`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3173297029103013`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.08513483105718711`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.910191755155252*^9, 3.910194077881405*^9, {3.910194654674837*^9, 
   3.910194675246538*^9}, 3.910254892947524*^9, 3.9102560039301767`*^9, {
   3.9102560382834797`*^9, 3.910256064960329*^9}, 3.9102569513651752`*^9, 
   3.910257500917685*^9, 3.91026107224721*^9, 3.910261780973831*^9, 
   3.9102625117577763`*^9, {3.910262554174817*^9, 3.910262597793796*^9}, {
   3.9102626321253777`*^9, 3.910262709082432*^9}, {3.910262846561051*^9, 
   3.910262871285177*^9}, 3.910263085156756*^9, 3.91026403186024*^9, 
   3.9102642662250767`*^9, 3.910264833405487*^9, 3.910265598510541*^9, 
   3.910265640957035*^9, 3.910266004228628*^9, 3.910266560212913*^9, 
   3.9102666869028807`*^9, 3.9102667937962227`*^9, 3.910266909364747*^9, 
   3.910277848336038*^9, 3.910278436332543*^9, 3.910279013055146*^9, 
   3.910281667663953*^9, 3.910281720826845*^9, {3.910281752752467*^9, 
   3.910281798479868*^9}, 3.9102818454220333`*^9, 3.91028189993139*^9, 
   3.9102824293951902`*^9, 3.910282585621904*^9, 3.9102849591797237`*^9, 
   3.9102851592540627`*^9, 3.910285502564808*^9, 3.910285891531207*^9, 
   3.9102866258616858`*^9, 3.9102875198161793`*^9, 3.910288531209311*^9, 
   3.91028868853095*^9, {3.91028901075854*^9, 3.91028902832187*^9}, {
   3.910289162735386*^9, 3.910289185404519*^9}, 3.910289870605473*^9, 
   3.9102938529558353`*^9, 3.910293896116693*^9, 3.910294956762899*^9, 
   3.910294993835994*^9, 3.910295029490507*^9, {3.910295256014316*^9, 
   3.910295277336378*^9}, 3.910343896861858*^9, 3.910344013759124*^9, 
   3.9103446354602833`*^9, 3.9103446962651253`*^9, {3.9103448432612143`*^9, 
   3.910344896054545*^9}, {3.9103452369944983`*^9, 3.9103452737927113`*^9}, 
   3.910347037482568*^9, 3.910347133520973*^9, 3.910347528903903*^9, 
   3.9103485446357193`*^9, 3.910348583125387*^9, {3.910687863241124*^9, 
   3.910687878510604*^9}, 3.910955799447188*^9, 3.911150924514265*^9, 
   3.911151308168645*^9, 3.91115139049825*^9, 3.911152374709222*^9, 
   3.911169031025714*^9, 3.91120073301016*^9, 3.911202324859563*^9, 
   3.911202507497972*^9, 3.915720501402272*^9, 3.915724865377171*^9, 
   3.915730776239983*^9, 3.9209630552568913`*^9, 3.9209632292123137`*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"4b99947f-7d37-4b68-a94d-b69457a8569e"]
}, Open  ]],

Cell["Conjugate periods near conifold point", "Text",
 CellChangeTimes->{{3.910191760369845*^9, 
  3.910191766550118*^9}},ExpressionUUID->"5d941f6a-c04c-4b0d-a91d-\
431e6f79dcd4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"piClocbar", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", "TCtoint", "]"}], ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"sign", "[", "aC", "]"}], "]"}], ".", "piCfrob"}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", "xbar"}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piClocbar", "/.", 
   RowBox[{"{", 
    RowBox[{"xbar", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{"Conjugate", "[", 
  RowBox[{
   RowBox[{"piCloc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", "N"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9101917674304037`*^9, 3.9101919341878967`*^9}, {
  3.9102560197909813`*^9, 3.910256035995317*^9}, {3.910256070512336*^9, 
  3.910256070592576*^9}, {3.9103483279083776`*^9, 3.910348329700536*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"7c6373a3-dce5-49d6-bc35-22ef20afb51f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.0669687294544372`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.047291035099611044`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.029525210927858227`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.257017077411111`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"5.934723232100617`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.8232126686387038`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.06355734476662359`"}], "-", 
    RowBox[{"0.0849034269302611`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910191802189213*^9, 3.910191861766284*^9}, {
   3.910191893614087*^9, 3.910191902392357*^9}, 3.910191935737907*^9, 
   3.910194077926338*^9, {3.9101946547177877`*^9, 3.9101946753048162`*^9}, 
   3.9102548930049753`*^9, 3.9102560216924753`*^9, 3.910256070994381*^9, 
   3.91025695141337*^9, 3.910257500974885*^9, 3.910261072299282*^9, 
   3.910261781017996*^9, 3.910262511815172*^9, {3.910262554210115*^9, 
   3.910262597831525*^9}, {3.9102626321665993`*^9, 3.910262709126618*^9}, {
   3.910262846603413*^9, 3.9102628713375273`*^9}, 3.910263085202959*^9, 
   3.9102640319069567`*^9, 3.910264266283939*^9, 3.910264833452258*^9, 
   3.9102655985500927`*^9, 3.910265641001293*^9, 3.910266004278709*^9, 
   3.91026656027146*^9, 3.910266686942906*^9, 3.91026679384121*^9, 
   3.9102669094183693`*^9, 3.910277848384396*^9, 3.9102784363805447`*^9, 
   3.910279013112322*^9, 3.910281667707065*^9, 3.910281720878783*^9, {
   3.910281752796335*^9, 3.910281798529811*^9}, 3.910281845471684*^9, 
   3.910281899998659*^9, 3.9102824294526*^9, 3.91028258567166*^9, 
   3.910284959233942*^9, 3.910285159314507*^9, 3.91028550260775*^9, 
   3.910285891590704*^9, 3.910286625912499*^9, 3.910287519869491*^9, 
   3.910288531261553*^9, 3.9102886885928288`*^9, {3.910289010810862*^9, 
   3.910289028387089*^9}, {3.9102891627893476`*^9, 3.910289185453599*^9}, 
   3.910289870670206*^9, 3.910293852995232*^9, 3.910293896173465*^9, 
   3.910294956805311*^9, 3.910294993900559*^9, 3.910295029544517*^9, {
   3.910295256063875*^9, 3.910295277382515*^9}, 3.9103439054366417`*^9, 
   3.9103440157199717`*^9, 3.910344635515546*^9, 3.910344696302243*^9, {
   3.910344843303665*^9, 3.910344896113093*^9}, {3.9103452370388308`*^9, 
   3.910345273845348*^9}, 3.910347037539249*^9, 3.910347133567232*^9, 
   3.910347528960885*^9, 3.910348337118251*^9, 3.910348544679892*^9, 
   3.910348583174858*^9, {3.9106878632863626`*^9, 3.9106878785499277`*^9}, 
   3.91095579948728*^9, 3.911150924561352*^9, 3.9111513082244*^9, 
   3.911151390537561*^9, 3.911152374759728*^9, 3.911169031069483*^9, 
   3.911200733049347*^9, 3.911202324907979*^9, 3.911202507542078*^9, 
   3.91572050147193*^9, 3.9157248654317007`*^9, 3.915730776298929*^9, 
   3.9209630558191423`*^9, 3.920963229236112*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"3ec87e85-4771-4bc3-8376-6be7e8bb4224"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.0669687294544372`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.047291035099611044`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.029525210927858227`", "\[VeryThinSpace]", "-", 
    RowBox[{"1.257017077411111`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"5.934723232100617`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.8232126686387038`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.06355734476662359`"}], "-", 
    RowBox[{"0.0849034269302611`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910191802189213*^9, 3.910191861766284*^9}, {
   3.910191893614087*^9, 3.910191902392357*^9}, 3.910191935737907*^9, 
   3.910194077926338*^9, {3.9101946547177877`*^9, 3.9101946753048162`*^9}, 
   3.9102548930049753`*^9, 3.9102560216924753`*^9, 3.910256070994381*^9, 
   3.91025695141337*^9, 3.910257500974885*^9, 3.910261072299282*^9, 
   3.910261781017996*^9, 3.910262511815172*^9, {3.910262554210115*^9, 
   3.910262597831525*^9}, {3.9102626321665993`*^9, 3.910262709126618*^9}, {
   3.910262846603413*^9, 3.9102628713375273`*^9}, 3.910263085202959*^9, 
   3.9102640319069567`*^9, 3.910264266283939*^9, 3.910264833452258*^9, 
   3.9102655985500927`*^9, 3.910265641001293*^9, 3.910266004278709*^9, 
   3.91026656027146*^9, 3.910266686942906*^9, 3.91026679384121*^9, 
   3.9102669094183693`*^9, 3.910277848384396*^9, 3.9102784363805447`*^9, 
   3.910279013112322*^9, 3.910281667707065*^9, 3.910281720878783*^9, {
   3.910281752796335*^9, 3.910281798529811*^9}, 3.910281845471684*^9, 
   3.910281899998659*^9, 3.9102824294526*^9, 3.91028258567166*^9, 
   3.910284959233942*^9, 3.910285159314507*^9, 3.91028550260775*^9, 
   3.910285891590704*^9, 3.910286625912499*^9, 3.910287519869491*^9, 
   3.910288531261553*^9, 3.9102886885928288`*^9, {3.910289010810862*^9, 
   3.910289028387089*^9}, {3.9102891627893476`*^9, 3.910289185453599*^9}, 
   3.910289870670206*^9, 3.910293852995232*^9, 3.910293896173465*^9, 
   3.910294956805311*^9, 3.910294993900559*^9, 3.910295029544517*^9, {
   3.910295256063875*^9, 3.910295277382515*^9}, 3.9103439054366417`*^9, 
   3.9103440157199717`*^9, 3.910344635515546*^9, 3.910344696302243*^9, {
   3.910344843303665*^9, 3.910344896113093*^9}, {3.9103452370388308`*^9, 
   3.910345273845348*^9}, 3.910347037539249*^9, 3.910347133567232*^9, 
   3.910347528960885*^9, 3.910348337118251*^9, 3.910348544679892*^9, 
   3.910348583174858*^9, {3.9106878632863626`*^9, 3.9106878785499277`*^9}, 
   3.91095579948728*^9, 3.911150924561352*^9, 3.9111513082244*^9, 
   3.911151390537561*^9, 3.911152374759728*^9, 3.911169031069483*^9, 
   3.911200733049347*^9, 3.911202324907979*^9, 3.911202507542078*^9, 
   3.91572050147193*^9, 3.9157248654317007`*^9, 3.915730776298929*^9, 
   3.9209630558191423`*^9, 3.9209632292525454`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"3f01b45f-870a-4378-9f91-f602ecac8a1d"]
}, Open  ]],

Cell["Conjugate periods near \[Infinity]", "Text",
 CellChangeTimes->{{3.910191760369845*^9, 3.910191766550118*^9}, {
  3.9101919479653273`*^9, 
  3.9101919511854477`*^9}},ExpressionUUID->"2683b3e6-c25c-42a1-b506-\
0fc295fc2c4b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pi\[Infinity]locbar", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", "T\[Infinity]toint", "]"}], ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"sign", "[", "a\[Infinity]", "]"}], "]"}], ".", 
      "pi\[Infinity]frob"}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", "xbar"}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]locbar", "/.", 
   RowBox[{"{", 
    RowBox[{"xbar", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], 
      RowBox[{"\[Mu]val", "/", "4"}]}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{"Conjugate", "[", 
  RowBox[{
   RowBox[{"pi\[Infinity]loc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], 
       RowBox[{"\[Mu]val", "/", "4"}]}]}], "}"}]}], "//", "N"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9101917674304037`*^9, 3.910191990189749*^9}, {
  3.910192046342834*^9, 3.910192048620551*^9}, {3.91025607504978*^9, 
  3.910256079411129*^9}, {3.910348333704591*^9, 3.910348335552917*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"c7b646fd-7620-4fa1-a91d-95d9f240ec6a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.172111624745455`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2285440921998284`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.11383985761490976`"}], "-", 
    RowBox[{"1.1376194076871158`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"5.224579120042524`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.12884966176297125`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1731320151863086`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.3331213578744506`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910191802189213*^9, 3.910191861766284*^9}, {
   3.910191893614087*^9, 3.910191902392357*^9}, 3.910191935737907*^9, 
   3.910191990706244*^9, 3.910192049197731*^9, 3.9101931908064117`*^9, 
   3.91019407796807*^9, {3.910194654772161*^9, 3.9101946753479643`*^9}, 
   3.910254893055625*^9, 3.9102560803009644`*^9, 3.910256951458859*^9, 
   3.910257501020084*^9, 3.910261072340452*^9, 3.9102617810699*^9, 
   3.910262511856914*^9, {3.9102625542748547`*^9, 3.910262597879368*^9}, {
   3.910262632209012*^9, 3.910262709181436*^9}, {3.9102628466482363`*^9, 
   3.910262871389022*^9}, 3.9102630852590637`*^9, 3.9102640319499273`*^9, 
   3.9102642663296223`*^9, 3.9102648335072737`*^9, 3.9102655986154137`*^9, 
   3.910265641059615*^9, 3.910266004323028*^9, 3.91026656032169*^9, 
   3.910266687007491*^9, 3.910266793896237*^9, 3.9102669094732313`*^9, 
   3.9102778484308434`*^9, 3.910278436424588*^9, 3.910279013157032*^9, 
   3.910281667775352*^9, 3.9102817209376717`*^9, {3.910281752848852*^9, 
   3.910281798575856*^9}, 3.910281845518784*^9, 3.9102819000459757`*^9, 
   3.910282429499861*^9, 3.910282585718528*^9, 3.910284959283526*^9, 
   3.91028515936287*^9, 3.9102855026762114`*^9, 3.91028589164955*^9, 
   3.910286625961116*^9, 3.9102875199348593`*^9, 3.9102885313112297`*^9, 
   3.910288688656179*^9, {3.9102890108883257`*^9, 3.910289028439826*^9}, {
   3.910289162866806*^9, 3.91028918550574*^9}, 3.9102898707136106`*^9, 
   3.910293853059012*^9, 3.91029389621661*^9, 3.910294956850337*^9, 
   3.910294993950861*^9, 3.910295029599815*^9, {3.910295256121929*^9, 
   3.910295277438698*^9}, 3.9103439126206703`*^9, 3.910344018913783*^9, 
   3.910344635563959*^9, 3.910344696364399*^9, {3.9103448433564863`*^9, 
   3.9103448961582613`*^9}, {3.9103452371008368`*^9, 3.9103452738963614`*^9}, 
   3.910347037587907*^9, 3.910347133610414*^9, 3.910347529004834*^9, 
   3.910348338310605*^9, 3.9103485447297688`*^9, 3.9103485832205276`*^9, {
   3.910687863327869*^9, 3.910687878598874*^9}, 3.910955799537648*^9, 
   3.911150924604724*^9, 3.911151308268248*^9, 3.911151390600004*^9, 
   3.911152374804503*^9, 3.9111690311185007`*^9, 3.911200733113606*^9, 
   3.911202324968255*^9, 3.9112025075978823`*^9, 3.915720501563826*^9, 
   3.915724865496356*^9, 3.915730776358698*^9, 3.920963056567687*^9, 
   3.920963229285635*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"60836050-085a-498d-988b-b400ff1fa3cc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.172111624745455`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2285440921998284`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.11383985761490976`"}], "-", 
    RowBox[{"1.1376194076871158`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"5.224579120042524`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.12884966176297125`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.1731320151863086`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.3331213578744506`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910191802189213*^9, 3.910191861766284*^9}, {
   3.910191893614087*^9, 3.910191902392357*^9}, 3.910191935737907*^9, 
   3.910191990706244*^9, 3.910192049197731*^9, 3.9101931908064117`*^9, 
   3.91019407796807*^9, {3.910194654772161*^9, 3.9101946753479643`*^9}, 
   3.910254893055625*^9, 3.9102560803009644`*^9, 3.910256951458859*^9, 
   3.910257501020084*^9, 3.910261072340452*^9, 3.9102617810699*^9, 
   3.910262511856914*^9, {3.9102625542748547`*^9, 3.910262597879368*^9}, {
   3.910262632209012*^9, 3.910262709181436*^9}, {3.9102628466482363`*^9, 
   3.910262871389022*^9}, 3.9102630852590637`*^9, 3.9102640319499273`*^9, 
   3.9102642663296223`*^9, 3.9102648335072737`*^9, 3.9102655986154137`*^9, 
   3.910265641059615*^9, 3.910266004323028*^9, 3.91026656032169*^9, 
   3.910266687007491*^9, 3.910266793896237*^9, 3.9102669094732313`*^9, 
   3.9102778484308434`*^9, 3.910278436424588*^9, 3.910279013157032*^9, 
   3.910281667775352*^9, 3.9102817209376717`*^9, {3.910281752848852*^9, 
   3.910281798575856*^9}, 3.910281845518784*^9, 3.9102819000459757`*^9, 
   3.910282429499861*^9, 3.910282585718528*^9, 3.910284959283526*^9, 
   3.91028515936287*^9, 3.9102855026762114`*^9, 3.91028589164955*^9, 
   3.910286625961116*^9, 3.9102875199348593`*^9, 3.9102885313112297`*^9, 
   3.910288688656179*^9, {3.9102890108883257`*^9, 3.910289028439826*^9}, {
   3.910289162866806*^9, 3.91028918550574*^9}, 3.9102898707136106`*^9, 
   3.910293853059012*^9, 3.91029389621661*^9, 3.910294956850337*^9, 
   3.910294993950861*^9, 3.910295029599815*^9, {3.910295256121929*^9, 
   3.910295277438698*^9}, 3.9103439126206703`*^9, 3.910344018913783*^9, 
   3.910344635563959*^9, 3.910344696364399*^9, {3.9103448433564863`*^9, 
   3.9103448961582613`*^9}, {3.9103452371008368`*^9, 3.9103452738963614`*^9}, 
   3.910347037587907*^9, 3.910347133610414*^9, 3.910347529004834*^9, 
   3.910348338310605*^9, 3.9103485447297688`*^9, 3.9103485832205276`*^9, {
   3.910687863327869*^9, 3.910687878598874*^9}, 3.910955799537648*^9, 
   3.911150924604724*^9, 3.911151308268248*^9, 3.911151390600004*^9, 
   3.911152374804503*^9, 3.9111690311185007`*^9, 3.911200733113606*^9, 
   3.911202324968255*^9, 3.9112025075978823`*^9, 3.915720501563826*^9, 
   3.915724865496356*^9, 3.915730776358698*^9, 3.920963056567687*^9, 
   3.920963229305382*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"897c037c-7373-49ce-88b7-1bfde13d29be"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Kahler potential", "Subsection",
 CellChangeTimes->{{3.910191285661003*^9, 
  3.910191289353792*^9}},ExpressionUUID->"f1f9e4ee-a352-442b-bbd6-\
bae95dc7aac9"],

Cell["\<\
We now want to illustrate how this notebook may be used to compute physical \
couplings. To showcase this, we consider the K\[ADoubleDot]hler potential.

Pairing matrix for periods\
\>", "Text",
 CellChangeTimes->{{3.910191290878214*^9, 3.9101913999782267`*^9}, {
  3.910193380642378*^9, 
  3.9101933835777617`*^9}},ExpressionUUID->"5554c146-c82f-4f99-ac4b-\
b18b8f919643"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pairing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.910193384320919*^9, 3.9101933857005672`*^9}, 
   3.910194354511973*^9},
 CellLabel->
  "In[191]:=",ExpressionUUID->"4db988b7-944b-4f0c-9090-dc59acdc75c6"],

Cell["K\[ADoubleDot]hler potential near LCS point", "Text",
 CellChangeTimes->{{3.910191401073914*^9, 
  3.910191410609953*^9}},ExpressionUUID->"9522df7b-c992-450c-9368-\
af5c85584232"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"KvolLCS", "=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"piLCS", ".", "pairing", ".", "piLCSbar"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KpotLCS", "=", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "KvolLCS", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"expand", " ", "to", " ", "leading", " ", "order"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"KvolLCS", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "->", 
            RowBox[{"\[Lambda]", " ", "x"}]}], ",", 
           RowBox[{"xbar", "->", 
            RowBox[{"\[Lambda]", " ", "xbar"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"xbar", "->", "x"}], "}"}]}], "//", "N"}], "//", 
  "Chop"}]}], "Input",
 CellChangeTimes->{{3.910191636018906*^9, 3.9101916366896257`*^9}, {
   3.910193205211382*^9, 3.910193274280492*^9}, {3.91019334727096*^9, 
   3.9101934848236322`*^9}, {3.910194128009482*^9, 3.910194260521693*^9}, 
   3.910194293127955*^9, {3.910362182265299*^9, 3.9103621853427887`*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"131dd175-3cef-41dc-b50f-fb98b4af3b86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.0033595348367916143`"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "576.9873135166052`"}], "+", 
    RowBox[{"8.`", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.910193485090616*^9, 3.9101940785309677`*^9, 3.910194122391655*^9, {
   3.910194166526782*^9, 3.9101942460216208`*^9}, 3.910194294145792*^9, {
   3.910194631683708*^9, 3.910194675710588*^9}, 3.9102548936076403`*^9, 
   3.9102569517932787`*^9, 3.910257501320215*^9, 3.910261072645702*^9, 
   3.910261781373598*^9, 3.910262512344028*^9, {3.9102625545543222`*^9, 
   3.9102625981251802`*^9}, {3.910262632451009*^9, 3.910262709469853*^9}, {
   3.9102628468942833`*^9, 3.910262871680994*^9}, 3.9102630855034037`*^9, 
   3.910264032233468*^9, 3.910264266801959*^9, 3.910264833790888*^9, 
   3.910265598879489*^9, 3.910265641382509*^9, 3.9102660045950623`*^9, 
   3.910266560566866*^9, 3.910266687265088*^9, 3.910266794207019*^9, 
   3.910266909777219*^9, 3.91027784870909*^9, 3.910278436735621*^9, 
   3.910279013419387*^9, 3.910281668022338*^9, 3.9102817214440193`*^9, {
   3.910281753275077*^9, 3.910281798819723*^9}, 3.9102818458077297`*^9, 
   3.9102819002693377`*^9, 3.91028242987492*^9, 3.910282586033441*^9, 
   3.910284959609338*^9, 3.91028515961972*^9, 3.910285502923005*^9, 
   3.910285891895574*^9, 3.910286626209462*^9, 3.910287520173489*^9, 
   3.9102885315394573`*^9, 3.91028868891166*^9, {3.910289011145111*^9, 
   3.9102890287177887`*^9}, {3.910289163106555*^9, 3.910289185744479*^9}, 
   3.910289871114007*^9, 3.910293853472776*^9, 3.910293896550743*^9, 
   3.910294957139093*^9, 3.910294994178878*^9, 3.910295029894816*^9, {
   3.9102952563685913`*^9, 3.910295277695681*^9}, 3.9103440626478643`*^9, 
   3.910344635913064*^9, 3.910344696606094*^9, {3.910344843651126*^9, 
   3.910344896460588*^9}, {3.910345237331416*^9, 3.91034527422232*^9}, 
   3.910347037860511*^9, 3.910347133928499*^9, 3.9103475293408203`*^9, 
   3.910348545182856*^9, 3.9103485836908283`*^9, {3.910687863636159*^9, 
   3.910687878864909*^9}, 3.910955802411922*^9, 3.911150925002561*^9, 
   3.911151308747007*^9, 3.91115139110382*^9, 3.91115237526153*^9, 
   3.91116903155208*^9, 3.911200733589161*^9, 3.91120232571082*^9, 
   3.911202508282772*^9, 3.915720501953101*^9, 3.9157248658213997`*^9, 
   3.9157307766885977`*^9, 3.920963058491785*^9, 3.920963229681629*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"6910ba2e-881c-491c-9425-deabbb80dfa8"]
}, Open  ]],

Cell["K\[ADoubleDot]hler potential near conifold point", "Text",
 CellChangeTimes->{{3.910193461935494*^9, 
  3.9101934700807734`*^9}},ExpressionUUID->"40205da0-f219-424c-9460-\
efc2d7d2eb8b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"KvolC", "=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"piCloc", ".", "pairing", ".", "piClocbar"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KpotC", "=", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "KvolC", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"expand", " ", "to", " ", "leading", " ", "order"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"KvolC", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "->", 
            RowBox[{"\[Lambda]", " ", "x"}]}], ",", 
           RowBox[{"xbar", "->", 
            RowBox[{"\[Lambda]", " ", "xbar"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "//", "N"}], "//", "Chop"}], 
  "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.910193478294037*^9, 3.910193494369978*^9}, {
  3.910193526188314*^9, 3.910193585954657*^9}, {3.910193684109511*^9, 
  3.910193686571827*^9}, {3.910194266320579*^9, 3.910194292006606*^9}, {
  3.91019462371861*^9, 3.910194627163826*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"0bc9b9a3-c146-456e-a0d4-31f9d0943900"],

Cell[BoxData[
 RowBox[{"16.02742377940037`", "\[VeryThinSpace]", "-", 
  RowBox[{"8219.083837816435`", " ", "x"}], "+", 
  RowBox[{"1.4518067968716836`*^7", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"8219.083837816435`", " ", "xbar"}], "+", 
  RowBox[{"5.989961687439445`*^6", " ", "x", " ", "xbar"}], "+", 
  RowBox[{"1.4518067968716836`*^7", " ", 
   SuperscriptBox["xbar", "2"]}], "+", 
  RowBox[{"196847.74434325862`", " ", "x", " ", "xbar", " ", 
   RowBox[{"Log", "[", "x", "]"}]}], "+", 
  RowBox[{"196847.74434325862`", " ", "x", " ", "xbar", " ", 
   RowBox[{"Log", "[", "xbar", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.910194273438807*^9, 3.910194295096628*^9}, {
   3.910194620774699*^9, 3.910194675855754*^9}, 3.9102548937500067`*^9, 
   3.910256951964849*^9, 3.9102575014734507`*^9, 3.910261072761673*^9, 
   3.910261781497485*^9, 3.910262512485158*^9, {3.9102625547166977`*^9, 
   3.910262598287364*^9}, {3.910262632608684*^9, 3.910262709651052*^9}, {
   3.9102628470514097`*^9, 3.910262871850761*^9}, 3.910263085662012*^9, 
   3.910264032402162*^9, 3.910264266950406*^9, 3.910264833945615*^9, 
   3.9102655990615883`*^9, 3.910265641566704*^9, 3.9102660047364264`*^9, 
   3.910266560733631*^9, 3.910266687439355*^9, 3.9102667943875217`*^9, 
   3.9102669099572897`*^9, 3.91027784886028*^9, 3.910278436867091*^9, 
   3.910279013562521*^9, 3.910281668196974*^9, 3.910281721599625*^9, {
   3.91028175345093*^9, 3.910281798993752*^9}, 3.910281845992148*^9, 
   3.910281900433764*^9, 3.9102824300273857`*^9, 3.910282586189486*^9, 
   3.910284959739121*^9, 3.910285159744771*^9, 3.9102855030930233`*^9, 
   3.910285892022456*^9, 3.910286626333706*^9, 3.910287520352981*^9, 
   3.910288531673995*^9, 3.910288689048047*^9, {3.910289011327777*^9, 
   3.9102890288788*^9}, {3.910289163290195*^9, 3.910289185900076*^9}, 
   3.9102898712463427`*^9, 3.910293853640498*^9, 3.9102938967059517`*^9, 
   3.9102949572787724`*^9, 3.910294994337508*^9, 3.9102950300526657`*^9, {
   3.9102952565139647`*^9, 3.910295277846154*^9}, 3.9103440648417892`*^9, 
   3.9103446360475492`*^9, 3.910344696757668*^9, {3.9103448438160477`*^9, 
   3.910344896611849*^9}, {3.910345237467649*^9, 3.910345274376264*^9}, 
   3.91034703802274*^9, 3.9103471340927258`*^9, 3.910347529488956*^9, 
   3.910348545351899*^9, 3.910348583852359*^9, {3.910687863762343*^9, 
   3.910687878997004*^9}, 3.9109558025535994`*^9, 3.911150925134026*^9, 
   3.911151308868449*^9, 3.911151391264244*^9, 3.911152375429792*^9, 
   3.9111690317199697`*^9, 3.911200733743248*^9, 3.91120232589198*^9, 
   3.9112025084914923`*^9, 3.91572050209494*^9, 3.915724865980534*^9, 
   3.915730776883018*^9, 3.92096306032591*^9, 3.920963229854864*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"0fe8fa76-18b7-4d40-8fcd-77233d593096"]
}, Open  ]],

Cell["K\[ADoubleDot]hler potential near \[Infinity]", "Text",
 CellChangeTimes->{{3.91019350004438*^9, 
  3.910193512264447*^9}},ExpressionUUID->"36c40bb4-cd5e-463c-8917-\
b0122bba249d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kvol\[Infinity]", "=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{
    "pi\[Infinity]loc", ".", "pairing", ".", "pi\[Infinity]locbar"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kpot\[Infinity]", "=", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "Kvol\[Infinity]", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"expand", " ", "to", " ", "leading", " ", "order"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Kvol\[Infinity]", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "->", 
              RowBox[{"\[Mu]val", " ", "\[Lambda]", " ", "x"}]}], ",", 
             RowBox[{"xbar", "->", 
              RowBox[{"\[Mu]val", " ", "\[Lambda]", " ", "xbar"}]}]}], 
            "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "//", "Expand"}], "//", 
     "N"}], "//", "Chop"}], "//", "Simplify"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.910193498549088*^9, 3.910193516530216*^9}, {
  3.910193690218692*^9, 3.910193712281405*^9}, {3.910194304871478*^9, 
  3.910194323917879*^9}, {3.910194359841091*^9, 3.910194371733796*^9}, {
  3.910194415454961*^9, 3.910194437595235*^9}, {3.910194544042109*^9, 
  3.910194548386221*^9}, {3.9101946001881638`*^9, 3.910194608839109*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"0947374f-c871-4143-8a80-6abb7d52156f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"19.217617440800694`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "5"}]]}], "-", 
  RowBox[{"3.694710995190004`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"2", "/", "5"}]]}], "+", 
  RowBox[{"0.4295763466377533`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"3", "/", "5"}]]}]}]], "Output",
 CellChangeTimes->{{3.9101943136141987`*^9, 3.910194324418433*^9}, 
   3.91019437265079*^9, {3.910194417345652*^9, 3.910194437926922*^9}, 
   3.910194549236085*^9, {3.910194602040225*^9, 3.9101946094830227`*^9}, {
   3.91019465605304*^9, 3.9101946759951982`*^9}, 3.9102548939074297`*^9, 
   3.9102569521289988`*^9, 3.9102575016275997`*^9, 3.910261072848978*^9, 
   3.910261781597748*^9, 3.910262512604589*^9, {3.910262555548758*^9, 
   3.910262598782008*^9}, {3.910262633068845*^9, 3.9102627103692083`*^9}, {
   3.910262847220025*^9, 3.910262872724305*^9}, 3.910263086135859*^9, 
   3.9102640325589848`*^9, 3.910264267116609*^9, 3.9102648341134644`*^9, 
   3.910265600287026*^9, 3.910265642208593*^9, 3.910266004897767*^9, 
   3.910266560883018*^9, 3.9102666885695972`*^9, 3.910266795153943*^9, 
   3.910266910724164*^9, 3.910277849018498*^9, 3.910278436990799*^9, 
   3.9102790136972027`*^9, 3.910281669564666*^9, 3.910281722218835*^9, {
   3.910281753943709*^9, 3.910281799135107*^9}, 3.910281846150172*^9, 
   3.910281900600018*^9, 3.910282430180119*^9, 3.910282586341345*^9, 
   3.9102849598671618`*^9, 3.9102851598610888`*^9, 3.9102855041260567`*^9, 
   3.91028589213445*^9, 3.9102866264620457`*^9, 3.91028752106665*^9, 
   3.910288531788157*^9, 3.910288689164044*^9, {3.910289012425668*^9, 
   3.910289029005003*^9}, {3.910289164350177*^9, 3.910289186052627*^9}, 
   3.910289871373905*^9, 3.910293854811051*^9, 3.910293896847609*^9, 
   3.910294957413044*^9, 3.910294994467712*^9, 3.91029503090519*^9, {
   3.910295256999851*^9, 3.9102952779947577`*^9}, 3.9103441040089808`*^9, 
   3.910344268617385*^9, 3.9103446361832123`*^9, 3.910344697687908*^9, {
   3.910344844406973*^9, 3.910344896761847*^9}, {3.910345238206645*^9, 
   3.910345275038546*^9}, 3.9103470381722307`*^9, 3.910347134243333*^9, 
   3.910347529651322*^9, 3.910348545493046*^9, 3.910348584010777*^9, {
   3.910687863883926*^9, 3.91068787924658*^9}, 3.910955802815178*^9, 
   3.911150925253323*^9, 3.911151308993881*^9, 3.911151391850996*^9, 
   3.911152375594822*^9, 3.911169031885096*^9, 3.9112007353958073`*^9, 
   3.91120232660771*^9, 3.911202509058079*^9, 3.915720502824645*^9, 
   3.915724866560944*^9, 3.915730777205387*^9, 3.920963074164796*^9, 
   3.92096323002133*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"bfdca296-22dc-4484-8837-0171cf809fd3"]
}, Open  ]],

Cell["\<\
Note: for quintic (case n=1), numbers for LG point match with equation 4.4 in \
https://arxiv.org/pdf/1803.04989.pdf.\
\>", "Text",
 CellChangeTimes->{{3.910194565110879*^9, 3.910194592635179*^9}, {
  3.910344274663707*^9, 
  3.9103442762448606`*^9}},ExpressionUUID->"cb8c6fac-d5da-4772-959a-\
1bd0154b7ca9"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hypergeometric basis", "Chapter",
 CellChangeTimes->{{3.910194094002534*^9, 3.910194096930943*^9}, {
  3.9102551946340218`*^9, 
  3.9102551971460037`*^9}},ExpressionUUID->"f64a65f3-e877-48e7-ac08-\
b0e217a5d5bb"],

Cell["\<\
Here we discuss some features of the hypergeometric basis for the periods. In \
addition to the Frobenius series we considered above, we can also give the \
periods exactly in terms of hypergeometric functions. The upshot is that it \
gives us a closed form for the periods rather than a series solution. Also, \
it allows us to give the transition matrix at \[Infinity] exactly rather than \
numerically; this is achieved by analytic continuation properties under \
x->1/x of the hypergeometric functions.

Note: for numerical purposes it is often more efficient to evaluate the \
periods using the Frobenius solutions, as the hypergeometric functions \
converge quite slowly. \
\>", "Text",
 CellChangeTimes->{{3.910255197962493*^9, 3.9102552626873703`*^9}, {
  3.910255303533095*^9, 
  3.910255507856103*^9}},ExpressionUUID->"d2bf25a9-a945-4e18-aceb-\
ed15c2bfe47e"],

Cell[CellGroupData[{

Cell["Hypergeometric basis", "Subsection",
 CellChangeTimes->{{3.9101843107789307`*^9, 3.910184318472024*^9}, 
   3.91025560372744*^9},ExpressionUUID->"fb41c436-bdcc-468a-8ce1-\
8cf1c40977b5"],

Cell["Hypergeometric solutions to PF with LCS-point at x=0:", "Text",
 CellChangeTimes->{{3.8733562852549887`*^9, 3.8733563202883873`*^9}, {
  3.873362456331521*^9, 3.87336246956122*^9}, {3.87690704748874*^9, 
  3.876907047882537*^9}},ExpressionUUID->"2c806063-1020-4e67-903a-\
ad826965c476"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{
   RowBox[{"DSolve", "[", 
    RowBox[{
     RowBox[{"pf", "==", "0"}], ",", "f", ",", "x"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.873360060346665*^9, 3.873360099420176*^9}, {
   3.875106693945266*^9, 3.875106695875005*^9}, {3.8769058053646297`*^9, 
   3.876905807146587*^9}, 3.87690584978673*^9, {3.91025462265451*^9, 
   3.910254623274119*^9}, {3.9103449071130466`*^9, 3.9103449228272963`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"c706b9ac-0851-40e7-ae7f-892668bb8e02"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"f", "\[Rule]", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "x", "}"}], ",", 
     RowBox[{
      RowBox[{
       TemplateBox[{"1"},
        "C"], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "5"], ",", 
           FractionBox["2", "5"], ",", 
           FractionBox["3", "5"], ",", 
           FractionBox["4", "5"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"3125", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{
       TemplateBox[{"2"},
        "C"], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "5"], ",", 
             FractionBox["2", "5"], ",", 
             FractionBox["3", "5"], ",", 
             FractionBox["4", "5"]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"3125", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{
       TemplateBox[{"3"},
        "C"], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "5"], ",", 
             FractionBox["2", "5"], ",", 
             FractionBox["3", "5"], ",", 
             FractionBox["4", "5"]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", "0", "}"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "3125"}], " ", "x"}]}], "]"}]}], "+", 
      RowBox[{
       TemplateBox[{"4"},
        "C"], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "5"], ",", 
             FractionBox["2", "5"], ",", 
             FractionBox["3", "5"], ",", 
             FractionBox["4", "5"]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"3125", " ", "x"}]}], "]"}]}]}]}], "]"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.9103445214661503`*^9, 3.9103446362711287`*^9, 3.910344697771964*^9, {
   3.9103448565696707`*^9, 3.910344923510693*^9}, {3.910345238296051*^9, 
   3.9103452918162727`*^9}, 3.910345592876676*^9, 3.91034703826264*^9, 
   3.910347136101853*^9, 3.9103475299978724`*^9, 3.910348545574008*^9, 
   3.9103485840931053`*^9, 3.911150925369849*^9, 3.911151310469802*^9, 
   3.911151391944059*^9, 3.911152376367436*^9, 3.911169032002962*^9, 
   3.9112007354878073`*^9, 3.911202326717608*^9, 3.911202509175982*^9, 
   3.920963255771697*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"c2a8284d-29d3-4d03-815c-a443e69867e1"]
}, Open  ]],

Cell["The solution always takes the following form ", "Text",
 CellChangeTimes->{{3.91034521777455*^9, 3.910345224134848*^9}, 
   3.910345623139998*^9},ExpressionUUID->"123e4cb8-f5f7-42f2-8cf8-\
6407c539c81c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"{", 
     RowBox[{"f", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"Evaluate", "[", 
         RowBox[{
          RowBox[{
           TemplateBox[{"1"},
            "C"], " ", 
           RowBox[{"HypergeometricPFQ", "[", 
            RowBox[{"exps", ",", 
             RowBox[{"{", 
              RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"\[Mu]val", " ", "x"}]}], "]"}]}], "+", 
          RowBox[{
           TemplateBox[{"2"},
            "C"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"exps", ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
             RowBox[{"\[Mu]val", " ", "x"}]}], "]"}]}], "+", 
          RowBox[{
           TemplateBox[{"3"},
            "C"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"exps", ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "0", "}"}]}], "}"}], ",", 
             RowBox[{
              RowBox[{"-", "\[Mu]val"}], " ", "x"}]}], "]"}]}], "+", 
          RowBox[{
           TemplateBox[{"4"},
            "C"], " ", 
           RowBox[{"MeijerG", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"exps", ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
               RowBox[{"{", "}"}]}], "}"}], ",", 
             RowBox[{"\[Mu]val", " ", "x"}]}], "]"}]}]}], "]"}]}], "]"}]}], 
     "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "safer", " ", "to", " ", "use", " ", "this", " ", "expression", " ", 
     "instead", " ", "of", " ", "the", " ", "above", " ", 
     RowBox[{"Solve", "[", "]"}]}], ",", " ", 
    RowBox[{
    "in", " ", "case", " ", "a", " ", "Mathematica", " ", "update", " ", 
     "changes", " ", "things"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9103445248820333`*^9, 3.910344525752286*^9}, {
   3.9103445668625603`*^9, 3.910344609269771*^9}, {3.910344643750667*^9, 
   3.910344677839899*^9}, {3.9103449042119627`*^9, 3.910344920135992*^9}, 
   3.910345579114015*^9, {3.9103456257678013`*^9, 3.910345657622931*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"97cb508e-58c7-4ff6-b1e3-ad956505a06f"],

Cell["Hypergeometric periods near LCS (in complex local basis):", "Text",
 CellChangeTimes->{{3.8769061532082167`*^9, 3.8769061583320208`*^9}, {
  3.876906190381031*^9, 3.876906199074998*^9}, {3.911168080859167*^9, 
  3.9111680818779593`*^9}},ExpressionUUID->"c4a88447-3b8e-489e-a5c5-\
e12877ea3821"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], ",", 
     TemplateBox[{"2"},
      "C"], ",", 
     TemplateBox[{"3"},
      "C"], ",", 
     TemplateBox[{"4"},
      "C"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"piLCShyplocal", "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], "/.", "sol"}], ",", 
    RowBox[{"{", "cvec", "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8769057997202682`*^9, 3.87690595666888*^9}, {
   3.87690601392491*^9, 3.8769060190818243`*^9}, {3.876906230747387*^9, 
   3.8769062314452963`*^9}, {3.876906419758563*^9, 3.8769064201843987`*^9}, {
   3.9102546269208107`*^9, 3.910254627652903*^9}, 3.9103456713181057`*^9},
 CellLabel->
  "In[203]:=",ExpressionUUID->"069806ce-6059-43be-a9fd-950a71ec6295"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"3125", " ", "x"}]}], "]"}], ",", 
   RowBox[{"MeijerG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "5"], ",", 
         FractionBox["2", "5"], ",", 
         FractionBox["3", "5"], ",", 
         FractionBox["4", "5"]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"3125", " ", "x"}]}], "]"}], ",", 
   RowBox[{"MeijerG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "5"], ",", 
         FractionBox["2", "5"], ",", 
         FractionBox["3", "5"], ",", 
         FractionBox["4", "5"]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "0", "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "3125"}], " ", "x"}]}], "]"}], ",", 
   RowBox[{"MeijerG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "5"], ",", 
         FractionBox["2", "5"], ",", 
         FractionBox["3", "5"], ",", 
         FractionBox["4", "5"]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"3125", " ", "x"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.910345671606986*^9, 3.910347038304435*^9, 
  3.910347139409896*^9, 3.910347533118922*^9, 3.910348545613082*^9, 
  3.9103485841280613`*^9, 3.911150925418771*^9, 3.911151310581695*^9, 
  3.9111513919697123`*^9, 3.911152376397665*^9, 3.91116904328643*^9, 
  3.911200741644938*^9, 3.911202333887356*^9, 3.911202509208359*^9, 
  3.920963255869886*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"8112418c-99eb-422c-bb3c-d334a00c253b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leading solution around LCS", "Subsection",
 CellChangeTimes->{{3.910255607315683*^9, 3.910255611100135*^9}, {
  3.9102570317824583`*^9, 3.910257032917309*^9}, {3.910257072189715*^9, 
  3.91025707270605*^9}},ExpressionUUID->"af8d0121-7151-4bb7-8f43-\
5ebe32150bdf"],

Cell["\<\
We next want to expand these periods around the large complex structure point \
to leading order. This allows us to fix the rotation matrix to the integral \
basis. Such expansions of hypergeometric functions take a substantial amount \
of time, however, so please be aware.\
\>", "Text",
 CellChangeTimes->{{3.910345681219872*^9, 
  3.910345767172099*^9}},ExpressionUUID->"44e1bde4-bdeb-4bff-a324-\
6a7952311c1f"],

Cell["\<\
To speed up the process, we use the following replacement rules for PolyGamma\
\[CloseCurlyQuote]s:\
\>", "Text",
 CellChangeTimes->{{3.910257124656919*^9, 3.910257130884078*^9}, {
   3.9103457715193768`*^9, 3.9103457954461946`*^9}, 
   3.910346069570697*^9},ExpressionUUID->"91c6ce54-9cde-427f-a2c0-\
4f150ed6f8f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"efficient", " ", "evaluation", " ", "of", " ", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", "x"}], "]"}], " ", "for", " ", "rational", " ", "x", 
    " ", "between", " ", "0", " ", "and", " ", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"polyGamma", "[", "x_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p", ",", "q"}], "}"}], ",", 
      RowBox[{
       RowBox[{"p", "=", 
        RowBox[{"Numerator", "[", "x", "]"}]}], ";", 
       RowBox[{"q", "=", 
        RowBox[{"Denominator", "[", "x", "]"}]}], ";", 
       RowBox[{
        RowBox[{"-", "EulerGamma"}], "-", 
        RowBox[{
         FractionBox["\[Pi]", "2"], 
         RowBox[{"Cot", "[", 
          RowBox[{"p", " ", 
           FractionBox["\[Pi]", "q"]}], "]"}]}], "-", 
        RowBox[{"Log", "[", "q", "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", "\[Pi]", " ", "k", " ", 
             FractionBox["p", "q"]}], "]"}], 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"k", " ", 
               FractionBox[
                RowBox[{"\[Pi]", " "}], "q"]}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "uses", " ", "the", " ", "above", " ", "polyGamma", " ", "for", " ", 
     "all", " ", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", "x"}], "]"}], "'"}], "s", " ", "based", " ", "on", 
     " ", "some", " ", "particular", " ", "rational", " ", "number", 
     RowBox[{"(", 
      RowBox[{
      "this", " ", "rational", " ", "number", " ", "is", " ", "typically", 
       " ", "one", " ", "of", " ", "the", " ", "exponents", " ", "of", " ", 
       "the", " ", "PF", " ", "equation"}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"replacePoly", "[", "frac_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"denom", "=", 
         RowBox[{"Denominator", "[", "frac", "]"}]}], ",", "nums"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nums", "=", 
        RowBox[{"Range", "[", 
         RowBox[{"denom", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"num", "/", "denom"}]}], "]"}], "->", 
          RowBox[{"polyGamma", "[", 
           RowBox[{"num", "/", "denom"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"num", ",", "nums"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{"useful", " ", "identity", " ", "for", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "x"}], "]"}], " ", "that", " ", "maps", " ", "them", 
      " ", "into", " ", "their", " ", "neighbours"}], ",", " ", 
     "\[IndentingNewLine]", " ", 
     RowBox[{
     "typically", " ", "such", " ", "that", " ", "all", " ", "drop", " ", 
      "out", " ", "and", " ", "the", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", "remains"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"replacePoly2", "[", "frac_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"num", "=", 
         RowBox[{"Numerator", "[", "frac", "]"}]}], ",", 
        RowBox[{"denom", "=", 
         RowBox[{"Denominator", "[", "frac", "]"}]}], ",", "nums"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nums", "=", 
        RowBox[{"Range", "[", "denom", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nums", "=", 
        RowBox[{"Delete", "[", 
         RowBox[{"nums", ",", "num"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"2", ",", "frac"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{"2", ",", 
               RowBox[{"i", " ", "frac"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "nums"}], "}"}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["denom", "3"], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "useful", " ", "function", " ", "for", " ", "simplifying", " ", 
     "logarithms"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"logrep", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", 
       RowBox[{"c_", " ", "x"}], "]"}], "->", 
      RowBox[{
       RowBox[{"Log", "[", "c", "]"}], "+", 
       RowBox[{"Log", "[", "x", "]"}]}]}], "}"}]}]}]}]], "Input",
 CellChangeTimes->{{3.910257131660885*^9, 3.910257138049965*^9}, {
   3.910257175873927*^9, 3.910257177320866*^9}, {3.91025728564427*^9, 
   3.910257288034616*^9}, {3.910257442161289*^9, 3.910257476052372*^9}, {
   3.910261537098342*^9, 3.910261601131399*^9}, {3.910262767401064*^9, 
   3.910262820371482*^9}, {3.910275627223918*^9, 3.91027570979428*^9}, {
   3.910275748456464*^9, 3.910275803669404*^9}, {3.91027816895245*^9, 
   3.910278169081677*^9}, 3.910278271042225*^9, {3.9102783457999973`*^9, 
   3.9102783459461823`*^9}, {3.910278837090376*^9, 3.910278838157875*^9}, {
   3.910281241093863*^9, 3.910281242152018*^9}, {3.9102834871857767`*^9, 
   3.910283497108753*^9}, 3.910283602074046*^9, 3.9102836419381943`*^9, {
   3.910283751859768*^9, 3.910283752170076*^9}, {3.9102852375864573`*^9, 
   3.91028524275378*^9}, {3.910294822608776*^9, 3.9102948705847607`*^9}, {
   3.910345784758583*^9, 3.910345874367292*^9}, {3.910346072864019*^9, 
   3.910346245095736*^9}, {3.911150958807663*^9, 3.91115097925229*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"96cc88c7-725a-4760-9b06-44a974c83dba"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"x", " ", "c_"}], "]"}], "\[Rule]", 
   RowBox[{
    RowBox[{"Log", "[", "c", "]"}], "+", 
    RowBox[{"Log", "[", "x", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9111509815451097`*^9, 3.91115131347736*^9, 
  3.911151391978801*^9, 3.911152378065774*^9, 3.9111690457333717`*^9, 
  3.911200741669709*^9, 3.911202333910334*^9, 3.9112025092321367`*^9, 
  3.920963255917049*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"351b3098-9163-46b1-b1c2-3c8163c4d175"]
}, Open  ]],

Cell["\<\
To unclutter the Gamma-factors, we also bring their arguments between 0 and \
1/2 :\
\>", "Text",
 CellChangeTimes->{{3.9103460760413303`*^9, 
  3.91034609685362*^9}},ExpressionUUID->"984b3451-3dbb-4661-ac2a-\
7ab8ff07582f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repdown", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
      RowBox[{"x", "<", "0"}]}], "\[Rule]", 
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"x", "+", "1"}], "]"}], "x"]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repup", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
      RowBox[{"x", ">", "1"}]}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"x", "-", "1"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rephalf", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
      RowBox[{"x", ">", 
       RowBox[{"1", "/", "2"}]}]}], "\[Rule]", 
     FractionBox[
      RowBox[{"\[Pi]", " "}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "x"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "x"}], "]"}]}]]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910346092979479*^9, 3.910346093371389*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"6f13623c-9b7d-449f-8aa3-ca6cb947f4ed"],

Cell["Leading periods around LCS with the above replacement rules:", "Text",
 CellChangeTimes->{{3.910257068413617*^9, 3.9102570749756804`*^9}, {
  3.910346264609191*^9, 
  3.9103462709905148`*^9}},ExpressionUUID->"a63cc424-0f8f-4f5c-9377-\
ca030a92eada"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"piLCShyplocal0", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"piLCShyplocal", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCShyplocal0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"piLCShyplocal0", "/.", 
      RowBox[{"replacePoly", "[", 
       RowBox[{"exps", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "/.", 
     RowBox[{"replacePoly", "[", 
      RowBox[{"exps", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "/.", 
    RowBox[{"replacePoly2", "[", 
     RowBox[{"exps", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCShyplocal0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"piLCShyplocal0", "//.", "repdown"}], "//.", "repup"}], "/.", 
      "rephalf"}], "//", "PowerExpand"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", "piLCShyplocal0"}], "Input",
 CellChangeTimes->{{3.910283768663644*^9, 3.910283814484091*^9}, {
   3.910283929962203*^9, 3.910283968050582*^9}, {3.9102839999108973`*^9, 
   3.910284001550001*^9}, {3.91028405757822*^9, 3.9102840829153748`*^9}, 
   3.9102841866871767`*^9, {3.910347543362329*^9, 3.910347560507257*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"8c0bc92e-e179-4272-b137-15ace3b1b230"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     SqrtBox["5"]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"20", " ", 
      SuperscriptBox["\[Pi]", "4"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "x", "]"}]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SqrtBox["5"]}]], ",", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SqrtBox["5"]}]], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "64"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "5", "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          FractionBox["64", "5"], "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"2", "-", 
           FractionBox["2", 
            SqrtBox["5"]]}], "]"}], "3"], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"2", "-", 
            FractionBox["2", 
             SqrtBox["5"]]}], "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", 
           FractionBox["2", 
            SqrtBox["5"]]}], "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"2", "+", 
           FractionBox["2", 
            SqrtBox["5"]]}], "]"}], "3"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              FractionBox["16", "5"], "]"}], "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", "x", "]"}]}], "+", 
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "3"], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"2", "-", 
           FractionBox["2", 
            SqrtBox["5"]]}], "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           FractionBox["32", "25"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             SqrtBox["5"]}], ")"}]}], "]"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"5", " ", "x"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"2", "+", 
            FractionBox["2", 
             SqrtBox["5"]]}], "]"}], "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             SqrtBox["5"]}], ")"}], " ", "x"}], "]"}]}], "-", 
        RowBox[{"240", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.910284010963921*^9, {3.910284068424897*^9, 3.9102840889953613`*^9}, 
   3.910284193295874*^9, 3.910284985780253*^9, 3.91028527612261*^9, 
   3.910285504449821*^9, 3.9102858956789722`*^9, 3.910286631979516*^9, 
   3.910287521503196*^9, 3.910288537086177*^9, 3.910288692967568*^9, {
   3.910289012752193*^9, 3.910289029888686*^9}, {3.9102891646725397`*^9, 
   3.910289186780614*^9}, 3.910289962425818*^9, 3.9102938551418543`*^9, 
   3.9102939043945093`*^9, 3.910294902236515*^9, 3.910294958070944*^9, 
   3.91029499508971*^9, 3.910295031363391*^9, {3.910295257511001*^9, 
   3.910295283194479*^9}, 3.910345593304428*^9, 3.910346273505547*^9, {
   3.9103471262136393`*^9, 3.9103471533009157`*^9}, {3.91034754199293*^9, 
   3.9103475449460297`*^9}, 3.91034759887421*^9, 3.910348553398985*^9, 
   3.9103485849783173`*^9, 3.9111509325815496`*^9, 3.9111509862923203`*^9, {
   3.911151374988749*^9, 3.911151392190568*^9}, 3.911152378974736*^9, 
   3.9111690505093946`*^9, 3.911200741880287*^9, 3.91120233425667*^9, 
   3.911202509929188*^9, 3.920963263178234*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"1e5dccb3-1958-472e-8f1f-e4fc682079eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral symplectic basis", "Subsubsection",
 CellChangeTimes->{{3.873193699097569*^9, 
  3.873193705268569*^9}},ExpressionUUID->"4b3c4c76-e66d-4b96-8aef-\
204e2d55efaa"],

Cell["\<\
Here we read off the part of the periods proportional to the leading \
Frobenius solutions. This allows us to fix the transition matrix to the \
integral basis for the \
\>", "Text",
 CellChangeTimes->{{3.910347978581646*^9, 
  3.910348023629924*^9}},ExpressionUUID->"48c1ab92-be53-4ad1-816e-\
edf3be69da71"],

Cell["\<\
Useful function for reading off periods proportional to leading Frobenius \
solutions:\
\>", "Text",
 CellChangeTimes->{{3.910346414003063*^9, 
  3.910346448245137*^9}},ExpressionUUID->"94fb9a12-82b1-445b-be22-\
a8a9d81f316c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coefs", "[", "exps_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "i"], 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], 
       RowBox[{"j", "-", "1"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Count", "[", 
        RowBox[{"exps", ",", "i"}], "]"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Scaling", "[", "exps_", "]"}], ":=", 
  RowBox[{"DiagonalMatrix", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
       RowBox[{"j", "-", "1"}]], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"Count", "[", 
         RowBox[{"exps", ",", "i"}], "]"}]}], "}"}]}], "]"}], "//", 
    "Flatten"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.910346449176683*^9, 3.910346453552794*^9}, {
  3.910346839590111*^9, 3.910346840419079*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"b2eed948-6ced-47c2-850e-32f152aa7213"],

Cell["Read off coefficient matrix of hypergeometric periods", "Text",
 CellChangeTimes->{{3.910346585009947*^9, 
  3.910346593544495*^9}},ExpressionUUID->"116fc8ba-4615-4303-9656-\
2ccbe95a0919"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "rescale", " ", "by", " ", "x", " ", "so", " ", "the", " ", "\"\<1\>\"", 
    " ", "as", " ", "leading", " ", "period", " ", "does", " ", "not", " ", 
    "cause", " ", "an", " ", "error"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"coefsLCShyp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", " ", "piLCShyplocal0"}], "/.", "logrep"}], ",", "#"}],
          "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "->", "0"}], "}"}]}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"x", " ", 
        RowBox[{"Coefs", "[", "aLCS", "]"}]}], ")"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rotLCShyp", "=", 
     RowBox[{
      RowBox[{"TransitionMatrix", "[", 
       RowBox[{"\[Kappa]val", ",", "c2val", ",", "c3val"}], "]"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Scaling", "[", "aLCS", "]"}], "]"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Inverse", "[", "coefsLCShyp", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rotLCShyp", "//", "N"}], "//", "Chop"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.910346506199128*^9, 3.910346522687893*^9}, {
   3.9103465549343653`*^9, 3.9103466627932577`*^9}, {3.9103467003887587`*^9, 
   3.9103468951509047`*^9}, {3.910347007315662*^9, 3.9103470157394037`*^9}, {
   3.9103471718786287`*^9, 3.910347172668475*^9}, {3.910347206242917*^9, 
   3.910347218988409*^9}, {3.910347255764598*^9, 3.910347322900828*^9}, 
   3.910347396769837*^9, {3.91034744132542*^9, 3.910347469341613*^9}, {
   3.9103475110109377`*^9, 3.9103475121003027`*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"c802d3ef-bcfb-44c4-bc77-6a8c74372e65"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0", "0", "0"},
     {"0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.009014577921413653`", " ", "\[ImaginaryI]"}]}], "0", "0"},
     {"0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.018029155842827306`", " ", "\[ImaginaryI]"}]}], 
      "0.007173573180400229`", "0"},
     {"0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.04507288960706826`", " ", "\[ImaginaryI]"}]}], "0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0011417096312921454`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.910346523372303*^9, 3.910346599124029*^9, {3.9103467436362886`*^9, 
   3.91034676020194*^9}, {3.9103468006685534`*^9, 3.910346895426629*^9}, 
   3.910347020002164*^9, {3.910347168396392*^9, 3.910347219320445*^9}, {
   3.9103472726837397`*^9, 3.910347323371949*^9}, 3.910347400460693*^9, {
   3.910347445046055*^9, 3.9103474594968157`*^9}, 3.910347512457594*^9, 
   3.9103478748460693`*^9, 3.910348045245668*^9, 3.910348553436112*^9, 
   3.910348584994093*^9, 3.911150932698257*^9, 3.911150990859923*^9, 
   3.911151392204295*^9, 3.911152378989032*^9, 3.911169054350738*^9, 
   3.911200741904475*^9, 3.9112023342904587`*^9, 3.911202509951357*^9, 
   3.920963263219857*^9},
 CellLabel->
  "Out[221]//MatrixForm=",ExpressionUUID->"2895b1ea-b4db-4485-98cd-\
cdcd81c93b8e"]
}, Open  ]],

Cell["\<\
We read out the coefficients in appropriate units of 2\[Pi] \[ImaginaryI] and \
simplify these algebraic numbers\
\>", "Text",
 CellChangeTimes->{{3.910346952832069*^9, 
  3.910346985019554*^9}},ExpressionUUID->"f3cd364d-a7cf-4047-8cf8-\
58bdddb5f12a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coefmatrix", "=", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "4"], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "5"]}], 
         "}"}], "]"}], ".", 
       RowBox[{"Transpose", "[", "rotLCShyp", "]"}]}], "]"}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "sometimes", " ", "we", " ", "need", " ", "to", " ", "set", " ", "some", 
      " ", "components", " ", "to", " ", "zero", " ", "by", " ", "hand"}], 
     ";", " ", 
     RowBox[{
      RowBox[{"first", " ", "needed", " ", "for", " ", "n"}], "=", "1"}]}], 
    ",", 
    RowBox[{
     RowBox[{"2", " ", "and", " ", "second", " ", "for", " ", "n"}], "=", 
     "11"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"simp", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefmatrix", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"coefmatrix", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "2"}], "]"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"coefmatrix", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "2"}], "]"}], "]"}], "/", 
            RowBox[{"coefmatrix", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "//", "N"}], "//", 
          "Rationalize"}], ")"}], 
        RowBox[{"coefmatrix", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"apply", " ", "simplification"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefmatrix", "=", 
   RowBox[{"coefmatrix", "/.", "simp"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rotLCShyp", "=", 
   RowBox[{"coefmatrix", ".", 
    RowBox[{"Inverse", "[", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "3"], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "4"], ",", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "5"]}], "}"}], 
      "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rotLCShyp", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rotLCShyp", "//", "N"}], "//", "Chop"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{
  3.9103469518290253`*^9, {3.9103469884627647`*^9, 3.91034700002558*^9}, {
   3.9103480313839273`*^9, 3.91034805110106*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"2af8e65b-6b89-44bf-997d-f5f39719c5c3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["5"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["5"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      FractionBox[
       RowBox[{"5", " ", 
        SqrtBox["5"]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["5"]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", "\[ImaginaryI]", " ", 
         SqrtBox["5"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "5"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9103470027622213`*^9, 3.910347185581645*^9, 3.91034752056793*^9, 
   3.910347874924982*^9, {3.910348046454235*^9, 3.910348051475966*^9}, 
   3.9103485534717503`*^9, 3.9103485850085917`*^9, 3.911150932764092*^9, 
   3.911150994913519*^9, 3.9111513922139378`*^9, 3.9111523790003366`*^9, 
   3.9111700201738663`*^9, 3.911200741910427*^9, 3.911202334299086*^9, 
   3.9112025099652777`*^9, 3.9209632632595367`*^9},
 CellLabel->
  "Out[226]//MatrixForm=",ExpressionUUID->"f0ec8e45-8ab7-4c45-aea5-\
dd51a4c8d532"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0", "0", "0"},
     {"0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.009014577921413653`", " ", "\[ImaginaryI]"}]}], "0", "0"},
     {"0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.018029155842827306`", " ", "\[ImaginaryI]"}]}], 
      "0.007173573180400229`", "0"},
     {"0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.04507288960706827`", " ", "\[ImaginaryI]"}]}], "0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.0011417096312921454`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9103470027622213`*^9, 3.910347185581645*^9, 3.91034752056793*^9, 
   3.910347874924982*^9, {3.910348046454235*^9, 3.910348051475966*^9}, 
   3.9103485534717503`*^9, 3.9103485850085917`*^9, 3.911150932764092*^9, 
   3.911150994913519*^9, 3.9111513922139378`*^9, 3.9111523790003366`*^9, 
   3.9111700201738663`*^9, 3.911200741910427*^9, 3.911202334299086*^9, 
   3.9112025099652777`*^9, 3.92096326326166*^9},
 CellLabel->
  "Out[227]//MatrixForm=",ExpressionUUID->"6727395d-64f4-42bf-89e2-\
7168d9f6bae1"]
}, Open  ]],

Cell["New hypergeometric period vector", "Text",
 CellChangeTimes->{{3.911151592739018*^9, 
  3.911151597847619*^9}},ExpressionUUID->"57d7da97-d7ee-4f28-8afc-\
f5bfa5a8b83a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"piLCShyp", "=", 
   RowBox[{"rotLCShyp", ".", "piLCShyplocal"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pihyp\[Infinity]", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"piLCShyp", "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{"\[Mu]val", " ", "x"}], ")"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9111515988429003`*^9, 3.911151613183774*^9}, {
   3.911152330530068*^9, 3.911152334855219*^9}, 3.911152451181652*^9, {
   3.911153498477414*^9, 3.911153564399168*^9}, 3.911200693530628*^9, {
   3.911200970101391*^9, 3.91120097044464*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"c048397c-c359-4ac1-b8d1-50162f13afb9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leading solution around infinity", "Subsection",
 CellChangeTimes->{{3.910263109749154*^9, 
  3.910263115572785*^9}},ExpressionUUID->"0dae3002-2642-4749-a4cb-\
e74dad5a4452"],

Cell["Leading periods around infinity:", "Text",
 CellChangeTimes->{{3.910263123959066*^9, 3.910263127096717*^9}, {
  3.910348065997967*^9, 
  3.910348068182887*^9}},ExpressionUUID->"5e8dece7-e941-43ce-be38-\
23e6f5f9a43b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pi\[Infinity]hyplocal0", "=", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"piLCShyplocal", "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{"1", "/", "x"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sort", " ", "out", " ", 
    RowBox[{"polygamma", "'"}], "s"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]hyplocal0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"pi\[Infinity]hyplocal0", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "x_"}], "]"}], "/;", 
          RowBox[{"x", "<", "0"}]}], "->", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "x"}]}], "]"}], "-", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"Cot", "[", 
            RowBox[{"\[Pi]", " ", "x"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"replacePoly", "[", 
       RowBox[{"exps", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "/.", 
     RowBox[{"replacePoly", "[", 
      RowBox[{"exps", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "/.", 
    RowBox[{"replacePoly2", "[", 
     RowBox[{"exps", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]hyplocal0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"pi\[Infinity]hyplocal0", "//.", "repdown"}], "//.", "repup"}], "//",
     "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]hyplocal0", "=", 
   RowBox[{
    RowBox[{"pi\[Infinity]hyplocal0", "//.", "repdown"}], "//.", "repup"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.910293623266979*^9, 3.910293702527368*^9}, 
   3.910293738276128*^9, {3.910293816000955*^9, 3.91029383315088*^9}, {
   3.9102938694400797`*^9, 3.9102938751773853`*^9}, {3.910294061537334*^9, 
   3.910294074915172*^9}, 3.9103479121714354`*^9},
 CellLabel->
  "In[239]:=",ExpressionUUID->"87eb310e-a08d-4cca-a54f-c12c08f32edb"],

Cell["\<\
In integral basis (differ by conifold monodromy due to a branch cut for the \
hypergeometric functions)\
\>", "Text",
 CellChangeTimes->{{3.910264136535452*^9, 3.9102641415157347`*^9}, {
  3.9102659677164993`*^9, 3.910265973245679*^9}, {3.910348076778407*^9, 
  3.9103480898041077`*^9}},ExpressionUUID->"e11ca56a-e3bb-4a20-9ae7-\
e8c73e9aca6a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi\[Infinity]hyp0", "=", 
   RowBox[{
    RowBox[{"rotLCShyp", ".", "pi\[Infinity]hyplocal0"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pi\[Infinity]hyp0", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"\[Mu]val", "/", "1000"}]}], "}"}]}], "//", "N"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M\[Mu]", ".", "pi\[Infinity]loc"}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"\[Mu]val", "/", "1000"}]}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.910264142310053*^9, 3.910264186683749*^9}, {
   3.910265666703629*^9, 3.910265670114194*^9}, {3.910265824905047*^9, 
   3.9102659938918123`*^9}, 3.9102661543031483`*^9, {3.910278006867887*^9, 
   3.9102780647829647`*^9}, {3.910293744495079*^9, 3.9102937939672117`*^9}, {
   3.910348057968811*^9, 3.910348060723607*^9}},
 CellLabel->
  "In[243]:=",ExpressionUUID->"146eca8c-2536-412c-b2ce-2e1c3ebfad0f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.4602445984339909`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.24508191982819252`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.4653541926006008`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.7719181238161599`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2326770963003005`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.49016383965638455`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910264148658671*^9, 3.910264187510433*^9}, 
   3.910264850371777*^9, 3.9102654099785967`*^9, 3.910265602653569*^9, {
   3.910265649550293*^9, 3.910265670477088*^9}, {3.910265827840625*^9, 
   3.9102660202067432`*^9}, 3.910266154792408*^9, 3.9102665958636217`*^9, 
   3.910266690678083*^9, 3.910266799770939*^9, 3.910266940790876*^9, 
   3.910275878924697*^9, 3.9102763795751333`*^9, {3.910277736880062*^9, 
   3.910277740397739*^9}, 3.9102778801252413`*^9, 3.910277973255739*^9, {
   3.910278012734956*^9, 3.910278065230933*^9}, 3.9102784560040073`*^9, 
   3.91027868260929*^9, 3.910279006118722*^9, 3.9102799380490923`*^9, 
   3.91028173356772*^9, {3.910281764992989*^9, 3.910281785387404*^9}, 
   3.9102818184388943`*^9, 3.91028186673624*^9, 3.9102819058975554`*^9, 
   3.910285019289926*^9, 3.9102853198759937`*^9, 3.910285507006604*^9, 
   3.9102858803306007`*^9, 3.910285913914603*^9, 3.910286647362495*^9, 
   3.910287528341905*^9, 3.910288546862949*^9, 3.9102887169614897`*^9, 
   3.91028901503609*^9, 3.910289046107317*^9, 3.9102891668435183`*^9, 
   3.910290282832272*^9, {3.9102937461211576`*^9, 3.9102937942729883`*^9}, {
   3.9102938243217916`*^9, 3.9102938594384127`*^9}, 3.910294103644022*^9, 
   3.910294930370167*^9, 3.910294962079236*^9, 3.910295003837188*^9, 
   3.91029504997517*^9, 3.910295261286017*^9, 3.910295295900836*^9, 
   3.910345609684688*^9, {3.910347904970155*^9, 3.910347916447003*^9}, {
   3.910348063476701*^9, 3.91034809075845*^9}, {3.910348571929121*^9, 
   3.910348588673163*^9}, 3.911150946696126*^9, 3.911151394147317*^9, 
   3.911202468712014*^9, 3.911202574403253*^9, 3.920963338146433*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"0dce38df-dc1c-4450-8541-ffcd8a47a331"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.4602465400065361`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.24508007756888223`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.4653559074315861`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.7719303317386133`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.23267795371579306`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.49016015513776445`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910264148658671*^9, 3.910264187510433*^9}, 
   3.910264850371777*^9, 3.9102654099785967`*^9, 3.910265602653569*^9, {
   3.910265649550293*^9, 3.910265670477088*^9}, {3.910265827840625*^9, 
   3.9102660202067432`*^9}, 3.910266154792408*^9, 3.9102665958636217`*^9, 
   3.910266690678083*^9, 3.910266799770939*^9, 3.910266940790876*^9, 
   3.910275878924697*^9, 3.9102763795751333`*^9, {3.910277736880062*^9, 
   3.910277740397739*^9}, 3.9102778801252413`*^9, 3.910277973255739*^9, {
   3.910278012734956*^9, 3.910278065230933*^9}, 3.9102784560040073`*^9, 
   3.91027868260929*^9, 3.910279006118722*^9, 3.9102799380490923`*^9, 
   3.91028173356772*^9, {3.910281764992989*^9, 3.910281785387404*^9}, 
   3.9102818184388943`*^9, 3.91028186673624*^9, 3.9102819058975554`*^9, 
   3.910285019289926*^9, 3.9102853198759937`*^9, 3.910285507006604*^9, 
   3.9102858803306007`*^9, 3.910285913914603*^9, 3.910286647362495*^9, 
   3.910287528341905*^9, 3.910288546862949*^9, 3.9102887169614897`*^9, 
   3.91028901503609*^9, 3.910289046107317*^9, 3.9102891668435183`*^9, 
   3.910290282832272*^9, {3.9102937461211576`*^9, 3.9102937942729883`*^9}, {
   3.9102938243217916`*^9, 3.9102938594384127`*^9}, 3.910294103644022*^9, 
   3.910294930370167*^9, 3.910294962079236*^9, 3.910295003837188*^9, 
   3.91029504997517*^9, 3.910295261286017*^9, 3.910295295900836*^9, 
   3.910345609684688*^9, {3.910347904970155*^9, 3.910347916447003*^9}, {
   3.910348063476701*^9, 3.91034809075845*^9}, {3.910348571929121*^9, 
   3.910348588673163*^9}, 3.911150946696126*^9, 3.911151394147317*^9, 
   3.911202468712014*^9, 3.911202574403253*^9, 3.920963338169985*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"3ee8411c-5ece-4a69-8cc7-1246bcb7e7b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transition from Frobenius to integral symplectic", "Subsubsection",
 CellChangeTimes->{{3.910266030316599*^9, 
  3.910266056267853*^9}},ExpressionUUID->"97fd05f6-c823-4512-bac7-\
4aa416057629"],

Cell["\<\
Here we compute the closed form for transition matrix from the Frobenius \
solution at \[Infinity]\
\>", "Text",
 CellChangeTimes->{{3.910266170464369*^9, 3.910266171051901*^9}, {
  3.91028614377212*^9, 3.910286153721052*^9}, {3.9103485065916557`*^9, 
  3.910348521147623*^9}},ExpressionUUID->"cf3abec9-03f3-40b9-b9ff-\
eb5e3142281f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coefs\[Infinity]hyp0", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"pi\[Infinity]hyp0", "//", "PowerExpand"}], "//", 
           "Expand"}], ",", "#"}], "]"}], "&"}], "/@", 
       RowBox[{"Coefs", "[", "exps", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", "0"}], "}"}]}], "//", 
     "FullSimplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rot\[Infinity]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "coefs\[Infinity]hyp0", "]"}], ".", 
         RowBox[{"Scaling", "[", "exps", "]"}]}], "//.", "repdown"}], "//.", 
       "repup"}], "/.", "rephalf"}], "//", "Simplify"}], "//", 
    "ToRadicals"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rot\[Infinity]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9102861864531813`*^9, 3.9102861904447317`*^9}, {
   3.910286257357017*^9, 3.910286383488531*^9}, {3.91028642444319*^9, 
   3.910286443090231*^9}, {3.910286526566359*^9, 3.91028660291745*^9}, {
   3.910287547790655*^9, 3.910287584497656*^9}, {3.91028764532931*^9, 
   3.910287651124921*^9}, {3.9102877620111628`*^9, 3.910287896605762*^9}, {
   3.910287980299904*^9, 3.9102880230332403`*^9}, {3.910288088957958*^9, 
   3.9102881327804832`*^9}, {3.91028829105387*^9, 3.910288339814013*^9}, {
   3.910288672319213*^9, 3.910288674083967*^9}, {3.9102891104738398`*^9, 
   3.9102891115239983`*^9}, 3.910294148486575*^9, {3.910294324687234*^9, 
   3.9102943307353563`*^9}, 3.91029438371024*^9, {3.9102950609223824`*^9, 
   3.910295067370882*^9}, {3.9103480974757547`*^9, 3.910348122272977*^9}, {
   3.910348173483348*^9, 3.9103481745591183`*^9}, {3.9103482173913517`*^9, 
   3.910348219148912*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"916b86e6-8611-4450-bef9-c261bc6db0af"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"4", "/", "5"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SqrtBox["5"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "5"], "]"}], "5"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"3", "/", "5"}]], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SqrtBox["5"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["2", "5"], "]"}], "5"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "/", "5"}]], " ", 
         SqrtBox["2"], " ", "\[Pi]"}], 
        RowBox[{"5", " ", 
         SqrtBox[
          RowBox[{"5", "+", 
           SqrtBox["5"]}]], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["2", "5"], "]"}], "5"]}]]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"1", "/", "5"}]], " ", 
        SqrtBox[
         RowBox[{
          FractionBox["1", "10"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            SqrtBox["5"]}], ")"}]}]], " ", "\[Pi]"}], 
       RowBox[{"15", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "5"], "]"}], "5"]}]]},
     {
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", "8"], "-", 
           FractionBox[
            SqrtBox["5"], "8"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "5"], "]"}], "5"]}], 
       RowBox[{"10", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            FractionBox["5", "8"], "+", 
            FractionBox[
             SqrtBox["5"], "8"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["2", "5"], "]"}], "5"]}], 
        RowBox[{"10", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          SqrtBox["5"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["2", "5"], "]"}], "5"]}]], 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
       RowBox[{"15", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          SqrtBox["5"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "5"], "]"}], "5"]}]]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SqrtBox["5"], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{
             FractionBox["1", "5"], " ", 
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"2", " ", 
                SqrtBox["5"]}]}], ")"}]}]]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "5"], "]"}], "5"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SqrtBox["10"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "10"}]], " ", 
            SqrtBox[
             RowBox[{"5", "-", 
              SqrtBox["5"]}]]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["2", "5"], "]"}], "5"]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "-", 
            SqrtBox["5"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      FractionBox[
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"2", "/", "5"}]], " ", 
           SqrtBox["2"]}], "-", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           SqrtBox[
            RowBox[{"5", "+", 
             SqrtBox["5"]}]]}]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          SqrtBox["5"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["5"]}], ")"}], 
         RowBox[{"5", "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["2", "5"], "]"}], "5"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"5", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"7", "/", "10"}]], " ", 
            SqrtBox["2"]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"5", "-", 
              SqrtBox["5"]}]]}]}], ")"}], " ", "\[Pi]"}], 
        RowBox[{"15", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"5", "-", 
            SqrtBox["5"]}], ")"}], 
          RowBox[{"3", "/", "2"}]], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "5"], "]"}], "5"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox[
          RowBox[{
           FractionBox["1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "-", 
             SqrtBox["5"]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SqrtBox["5"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "5"], "]"}], "5"]}], 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "4"]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"5", "+", 
           SqrtBox["5"]}], ")"}], 
         RowBox[{"3", "/", "2"}]], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["2", "5"], "]"}], "5"]}], 
       RowBox[{"16", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "5"}], "+", 
          SqrtBox["5"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "4"]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["2", "5"], "]"}], "5"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], 
        RowBox[{"15", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "5"], "]"}], "5"]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.910287842378769*^9, 3.910287896934112*^9}, {
   3.9102879954089127`*^9, 3.910288023387535*^9}, {3.910288319023283*^9, 
   3.910288341501753*^9}, 3.910288549199176*^9, 3.9102886752172194`*^9, 
   3.9102887179477673`*^9, 3.910289015241541*^9, 3.9102890471081963`*^9, 
   3.910289113115974*^9, 3.910289167056631*^9, 3.910293859634363*^9, 
   3.91029411574139*^9, 3.910294149179471*^9, {3.9102943259330482`*^9, 
   3.91029433118536*^9}, 3.91029438440304*^9, {3.9102949360081863`*^9, 
   3.910294962338876*^9}, 3.9102950041650047`*^9, {3.9102950506406813`*^9, 
   3.9102950678302717`*^9}, 3.910295261520733*^9, 3.9102952967089233`*^9, 
   3.910345610301484*^9, {3.9103479065506277`*^9, 3.9103479219929*^9}, 
   3.910348123498152*^9, 3.910348219741707*^9, 3.910348523084557*^9, {
   3.9103485731896343`*^9, 3.910348590681497*^9}, 3.911150946737651*^9, 
   3.911151394347744*^9, 3.911202469349188*^9, 3.9112025748491087`*^9, 
   3.9209633393655577`*^9},
 CellLabel->
  "Out[248]//MatrixForm=",ExpressionUUID->"d8307445-5896-4f91-a1e9-\
646494e61819"]
}, Open  ]],

Cell["\<\
Check that it agrees with the numerical transition matrix from before\
\>", "Text",
 CellChangeTimes->{{3.910348147509295*^9, 3.910348156844706*^9}, {
  3.910348260673975*^9, 3.9103482655436153`*^9}, {3.9103484132333107`*^9, 
  3.910348424744234*^9}},ExpressionUUID->"c21a335b-b58b-41e7-b193-\
d395a5b5f744"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rot\[Infinity]", "//", "N"}], "//", "Chop"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"M\[Mu]", ".", "T\[Infinity]toint"}], "//", "N"}], "//", "Chop"}],
   "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9103481576762953`*^9, 3.910348243526095*^9}, {
  3.9103483526684237`*^9, 3.910348354003496*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"7c0d8acb-a8f1-43c7-9466-7c873fc4b640"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.4043201925530971`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.29375581482114155`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.02787417816158911`"}], "+", 
       RowBox[{"0.08578789924021281`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.001900911993577573`"}], "-", 
       RowBox[{"0.005850405548252687`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.00007068138265759076`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00005135303043896028`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.4251274089663241`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.04742238437060912`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.0032340246478857`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00007431880382138648`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"1.462844198995008`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.21256370448316203`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0385211668108461`"}], "+", 
       RowBox[{"0.02371119218530454`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0026269957655018833`"}], "-", 
       RowBox[{"0.0016170123239428488`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.00025572764482700085`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00003715940191069321`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.587511629642283`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.1715757984804256`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.011700811096505373`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00010270606087792053`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9103481589808817`*^9, {3.910348204998391*^9, 3.910348243916794*^9}, 
   3.9103483544803953`*^9, 3.910348425919423*^9, 3.910348532031901*^9, {
   3.910348573213455*^9, 3.910348590733301*^9}, 3.9111509467429523`*^9, 
   3.9111513943545103`*^9, 3.9112024693575172`*^9, 3.911202574882065*^9, 
   3.9209633394052258`*^9},
 CellLabel->
  "Out[249]//MatrixForm=",ExpressionUUID->"c1b339e1-e9f4-4b27-978c-\
2cdd78eef3b3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.40432019255309737`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.29375581482114166`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.027874178161589137`"}], "+", 
       RowBox[{"0.0857878992402128`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0019009119935775678`"}], "-", 
       RowBox[{"0.0058504055482526875`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0000706813826575904`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.000051353030438960307`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.4251274089663242`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.04742238437060912`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.0032340246478857002`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00007431880382138646`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"1.4628441989950083`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.2125637044831621`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.038521166810846094`"}], "+", 
       RowBox[{"0.02371119218530456`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.002626995765501884`"}], "-", 
       RowBox[{"0.0016170123239428501`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.0002557276448270007`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.00003715940191069323`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5875116296422833`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.1715757984804256`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.011700811096505375`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.00010270606087792061`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9103481589808817`*^9, {3.910348204998391*^9, 3.910348243916794*^9}, 
   3.9103483544803953`*^9, 3.910348425919423*^9, 3.910348532031901*^9, {
   3.910348573213455*^9, 3.910348590733301*^9}, 3.9111509467429523`*^9, 
   3.9111513943545103`*^9, 3.9112024693575172`*^9, 3.911202574882065*^9, 
   3.920963339407695*^9},
 CellLabel->
  "Out[250]//MatrixForm=",ExpressionUUID->"45739368-90d3-411c-b60a-\
0b30919647d7"]
}, Open  ]],

Cell["Write Frobenius periods in exact basis", "Text",
 CellChangeTimes->{{3.9102951854762297`*^9, 
  3.910295207245956*^9}},ExpressionUUID->"146316eb-aa55-4d43-b1b2-\
c610cd315f23"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pi\[Infinity]ex", "=", 
   RowBox[{"rot\[Infinity]", ".", "pi\[Infinity]frob"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910295089845591*^9, 3.91029518000694*^9}, {
  3.9103481456613827`*^9, 3.910348145879492*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"97832865-f1b0-4bb2-a762-dfdf91dd2f33"],

Cell["Compare evaluation of periods", "Text",
 CellChangeTimes->{{3.910348363936153*^9, 
  3.910348401475616*^9}},ExpressionUUID->"53aff280-28f4-4f6d-8a64-\
9af54f1abdce"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi\[Infinity]ex", "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"\[Mu]val", "/", "200"}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M\[Mu]", ".", "pi\[Infinity]loc"}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"\[Mu]val", "/", "200"}]}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.9103483693459177`*^9, 3.910348392610608*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"3abffa63-6087-4acd-b6ab-a3564840265c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.6076825716206598`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.28139101296385427`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.6104513614494169`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.4079470701297416`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.30522568072470857`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.5627820259277079`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910348379474266*^9, 3.9103484026840057`*^9}, 
   3.9103484896851387`*^9, 3.9103485354269257`*^9, {3.9103485732632504`*^9, 
   3.910348590774825*^9}, 3.911150946760112*^9, 3.911151394421978*^9, 
   3.911202469419571*^9, 3.911202575006516*^9, 3.920963339438601*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"0ba6526d-a891-4285-aa90-a94f4ee98a71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.6076825716206602`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.28139101296385444`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.6104513614494174`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"2.4079470701297425`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.3052256807247087`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.5627820259277089`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910348379474266*^9, 3.9103484026840057`*^9}, 
   3.9103484896851387`*^9, 3.9103485354269257`*^9, {3.9103485732632504`*^9, 
   3.910348590774825*^9}, 3.911150946760112*^9, 3.911151394421978*^9, 
   3.911202469419571*^9, 3.911202575006516*^9, 3.920963339462557*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"37872f77-b373-47c4-b427-ea8fd8ef2280"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1048, 831},
WindowMargins->{{Automatic, 49}, {Automatic, 61}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2ad31619-471e-47f2-bc94-d29eba36dd32"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 938, 17, 150, "Text",ExpressionUUID->"1319320d-b09e-4670-b539-4eb982afe157"],
Cell[CellGroupData[{
Cell[1521, 41, 155, 3, 69, "Chapter",ExpressionUUID->"90603948-4715-446a-851b-3f7323415d5c"],
Cell[1679, 46, 183, 3, 35, "Text",ExpressionUUID->"bc3bd09f-239c-427e-bac7-731f6fb2f7eb"],
Cell[1865, 51, 150, 4, 30, "Input",ExpressionUUID->"40192f09-6cd2-4624-8031-b463917385e9"],
Cell[CellGroupData[{
Cell[2040, 59, 318, 5, 54, "Subsection",ExpressionUUID->"def58707-ea01-41d3-914f-a7c678a85396"],
Cell[2361, 66, 671, 14, 173, "Text",ExpressionUUID->"9e231b29-536e-4883-9d51-1fd7f6b3e981"],
Cell[3035, 82, 170, 3, 35, "Text",ExpressionUUID->"16f3b894-745e-46fa-ba81-01fd14038d59"],
Cell[3208, 87, 3196, 96, 132, "Input",ExpressionUUID->"f95ffa1f-452d-40d8-a9ad-de950be2bd7b"],
Cell[6407, 185, 243, 4, 35, "Text",ExpressionUUID->"2c6b28a0-c4c4-4ff6-aa92-562550490a02"],
Cell[CellGroupData[{
Cell[6675, 193, 1032, 24, 52, "Input",ExpressionUUID->"e885028e-2b05-4a5f-a821-368f3f5cf1c6"],
Cell[7710, 219, 2650, 40, 70, "Output",ExpressionUUID->"ed6423d6-83f3-4aa8-a251-451d4ab3e6db"]
}, Open  ]],
Cell[10375, 262, 179, 3, 35, "Text",ExpressionUUID->"f3e3a27d-a0ab-4bef-9efc-58c7ed9e682d"],
Cell[CellGroupData[{
Cell[10579, 269, 1350, 36, 54, "Input",ExpressionUUID->"4a27f676-e4c5-4fc3-b122-253f5cc9c668"],
Cell[11932, 307, 806, 15, 70, "Output",ExpressionUUID->"e29b45aa-9fb2-4084-88fe-2561129dac30"],
Cell[12741, 324, 806, 15, 70, "Output",ExpressionUUID->"c70447da-a9d2-43ce-acec-95c903059169"]
}, Open  ]],
Cell[13562, 342, 208, 3, 35, "Text",ExpressionUUID->"95fcb561-d2c6-4f56-9448-20fedb7a14de"],
Cell[CellGroupData[{
Cell[13795, 349, 600, 16, 52, "Input",ExpressionUUID->"206a5556-735c-4d59-9519-804e4a57e584"],
Cell[14398, 367, 5363, 139, 70, "Output",ExpressionUUID->"fa0939f2-9eac-4e3b-9060-bf8890e9fad3"]
}, Open  ]],
Cell[19776, 509, 350, 7, 35, "Text",ExpressionUUID->"59c80b0d-c18b-404c-a9a1-09f380c3a72b"],
Cell[CellGroupData[{
Cell[20151, 520, 2260, 62, 76, "Input",ExpressionUUID->"4598ac53-93b0-4f2d-b350-6b5dc5e1f6b4"],
Cell[22414, 584, 1219, 21, 70, "Output",ExpressionUUID->"aac0300d-8f3b-4c2d-8106-bf309378f5c8"],
Cell[23636, 607, 1487, 32, 70, "Output",ExpressionUUID->"784c0fea-4bdf-4ae8-b3c4-ec9ce436d0c7"]
}, Open  ]],
Cell[25138, 642, 239, 4, 35, "Text",ExpressionUUID->"7a1cf784-500c-488f-a90b-9087c8822eaa"],
Cell[CellGroupData[{
Cell[25402, 650, 992, 24, 73, "Input",ExpressionUUID->"efebfe02-15cd-48fe-a6be-fc94214d947a"],
Cell[26397, 676, 6234, 157, 70, "Output",ExpressionUUID->"a04d1579-6088-4f82-b4f8-f2908dcb9759"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[32680, 839, 157, 3, 38, "Subsection",ExpressionUUID->"524f61f7-773a-4f78-83b7-3cede7055893"],
Cell[32840, 844, 233, 4, 35, "Text",ExpressionUUID->"da08ee24-27b0-4f7b-b5ee-e8cc1e760471"],
Cell[CellGroupData[{
Cell[33098, 852, 3952, 58, 52, "Input",ExpressionUUID->"4e4502ea-1a97-43cf-a247-0238d0f5ed3c"],
Cell[37053, 912, 3408, 57, 61, "Output",ExpressionUUID->"a2fde914-1f5b-4afe-a031-046dac46614f"]
}, Open  ]],
Cell[40476, 972, 221, 4, 35, "Text",ExpressionUUID->"b9734d34-455c-49d4-81af-0f521a616265"],
Cell[40700, 978, 368, 10, 30, "Input",ExpressionUUID->"26ec0b3d-ef37-4e1b-8762-c024410c823e"]
}, Closed]],
Cell[CellGroupData[{
Cell[41105, 993, 220, 4, 38, "Subsection",ExpressionUUID->"22711e18-cd37-4199-b8ab-953a4da25b84"],
Cell[41328, 999, 300, 6, 35, "Text",ExpressionUUID->"afe21211-5819-48ec-b785-904d553ac8f3"],
Cell[CellGroupData[{
Cell[41653, 1009, 1240, 26, 52, "Input",ExpressionUUID->"c67974da-70e6-49dc-8560-7987281d1e0c"],
Cell[42896, 1037, 601, 18, 50, "Output",ExpressionUUID->"3662f3b6-2f5f-498e-be7e-4ad785686219"]
}, Open  ]],
Cell[43512, 1058, 771, 20, 40, "Text",ExpressionUUID->"a1025514-436e-417f-a872-b873ead19e3f"],
Cell[44286, 1080, 1739, 43, 136, "Input",ExpressionUUID->"e729de66-41c4-45b2-8ee4-881871c2798a"],
Cell[46028, 1125, 209, 4, 35, "Text",ExpressionUUID->"5a12317f-ca5c-492f-a03f-1cfda3e8efb8"],
Cell[CellGroupData[{
Cell[46262, 1133, 887, 22, 115, "Input",ExpressionUUID->"d4689ce5-00ab-4c50-a9c5-786327df2be4"],
Cell[47152, 1157, 5725, 140, 60, "Output",ExpressionUUID->"e052d8d8-1063-4c50-901d-d3e069a15e2e"]
}, Open  ]],
Cell[52892, 1300, 182, 3, 35, "Text",ExpressionUUID->"1cbdab9e-2f51-467a-b3bf-e4d8d637b111"],
Cell[53077, 1305, 1413, 42, 73, "Input",ExpressionUUID->"0c06791d-498e-4f0f-abcc-6e3f89a86b10"]
}, Closed]],
Cell[CellGroupData[{
Cell[54527, 1352, 219, 4, 38, "Subsection",ExpressionUUID->"4a7c47c3-603c-49e4-a944-9fac7bbaadfb"],
Cell[54749, 1358, 468, 9, 58, "Text",ExpressionUUID->"3f730686-4fbf-405a-a1f2-b0878caaf1e4"],
Cell[55220, 1369, 4200, 95, 317, "Input",ExpressionUUID->"ed61fc9d-00ef-459d-bae0-1cdff73d3973"],
Cell[59423, 1466, 250, 4, 35, "Text",ExpressionUUID->"ca45c2f3-6472-4dc9-9032-101056a639cb"],
Cell[CellGroupData[{
Cell[59698, 1474, 305, 7, 30, "Input",ExpressionUUID->"b0bc7237-0d5f-4782-9626-a985e7fe7626"],
Cell[60006, 1483, 9090, 243, 278, "Output",ExpressionUUID->"b60fccf6-ba2f-4480-b2fc-67355dea770e"]
}, Open  ]],
Cell[69111, 1729, 220, 4, 35, "Text",ExpressionUUID->"2dff548e-b936-481d-8d66-4845a299b33f"],
Cell[CellGroupData[{
Cell[69356, 1737, 1561, 42, 115, "Input",ExpressionUUID->"f96880a7-8cb6-4c41-a54a-30812cda0e93"],
Cell[70920, 1781, 4152, 92, 86, "Output",ExpressionUUID->"82f98522-676b-40b0-bb7a-d97503d389fe"]
}, Open  ]],
Cell[75087, 1876, 196, 3, 35, "Text",ExpressionUUID->"f5b1cf55-0b61-4d27-bb71-3878e4f934d6"],
Cell[CellGroupData[{
Cell[75308, 1883, 295, 6, 30, "Input",ExpressionUUID->"246c93ce-4fc7-481f-ac85-b362ecc66599"],
Cell[75606, 1891, 5188, 129, 88, "Output",ExpressionUUID->"d33a78cd-b1db-4547-ae1a-6ba54be12ce6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[80843, 2026, 173, 3, 38, "Subsection",ExpressionUUID->"40dfca38-8595-4397-81bf-63148f4e6de9"],
Cell[81019, 2031, 846, 16, 127, "Text",ExpressionUUID->"a1495e35-ef90-48b2-99c1-a2f2af683ac7"],
Cell[CellGroupData[{
Cell[81890, 2051, 6123, 131, 652, "Input",ExpressionUUID->"9f337e28-bfe6-4f1e-8b53-f3f4147ed8b1"],
Cell[88016, 2184, 4504, 98, 119, "Output",ExpressionUUID->"3598935f-5095-4105-9dba-670cbadafb03"],
Cell[92523, 2284, 3665, 72, 50, "Output",ExpressionUUID->"05536a23-a52d-4dba-af60-9b149f02286d"],
Cell[96191, 2358, 4985, 114, 131, "Output",ExpressionUUID->"9f45eae0-0b4b-4bb7-9f67-6ab485d338dd"]
}, Open  ]],
Cell[101191, 2475, 1446, 40, 104, "Text",ExpressionUUID->"4418faf4-4004-4a3e-9cb6-65fedf2626f6"],
Cell[CellGroupData[{
Cell[102662, 2519, 683, 18, 30, "Input",ExpressionUUID->"6be2346a-27b1-4d82-916c-7dd918febd92"],
Cell[103348, 2539, 2456, 40, 49, "Output",ExpressionUUID->"76fcdb76-3d04-41a6-9601-06fde55b028c"]
}, Open  ]],
Cell[105819, 2582, 3846, 83, 150, "Text",ExpressionUUID->"b0bf22bb-d141-4d38-b66f-f16fbbead53e"]
}, Closed]],
Cell[CellGroupData[{
Cell[109702, 2670, 174, 3, 38, "Subsection",ExpressionUUID->"e77c78ca-a5ba-42e6-9c6b-5f02b56d8dfe"],
Cell[109879, 2675, 476, 9, 35, "Text",ExpressionUUID->"d06537fa-ab6d-40ec-8041-f3fb0da64b21"],
Cell[110358, 2686, 1030, 19, 30, "Input",ExpressionUUID->"5a1fd577-c3ac-4e2a-add3-eb5b73332195"],
Cell[111391, 2707, 160, 3, 35, "Text",ExpressionUUID->"3512397b-57fe-4053-91e8-630190f41e36"],
Cell[111554, 2712, 873, 20, 73, "Input",ExpressionUUID->"03e84620-684f-4f98-a8b1-a60bbb86a1fb"],
Cell[112430, 2734, 334, 5, 35, "Text",ExpressionUUID->"3bc0c5b2-8b83-4edd-a638-6dcb7905bff2"],
Cell[112767, 2741, 1323, 28, 73, "Input",ExpressionUUID->"376932d4-bc2c-4a54-a542-ce4d10a76f79"],
Cell[114093, 2771, 389, 6, 35, "Text",ExpressionUUID->"64c616a8-1a0b-4b91-9550-783708f7902a"],
Cell[114485, 2779, 796, 20, 73, "Input",ExpressionUUID->"3277edbe-dee6-4c97-b886-00255e54ac41"],
Cell[115284, 2801, 387, 8, 35, "Text",ExpressionUUID->"26b7cf09-294c-4d44-a484-8105ed09fe26"]
}, Closed]],
Cell[CellGroupData[{
Cell[115708, 2814, 173, 3, 38, "Subsection",ExpressionUUID->"de23b78c-4e56-47ac-97ad-7ca6e38750f9"],
Cell[115884, 2819, 375, 8, 58, "Text",ExpressionUUID->"cba57643-3ba9-4d93-b755-1b6e8a55f38d"],
Cell[116262, 2829, 1635, 43, 76, "Input",ExpressionUUID->"181da268-dd7f-443a-9bfc-8ebaf77763cd"]
}, Closed]],
Cell[CellGroupData[{
Cell[117934, 2877, 169, 3, 38, "Subsection",ExpressionUUID->"c489422c-40a6-434f-9d11-4873d937f4a7"],
Cell[118106, 2882, 267, 6, 35, "Text",ExpressionUUID->"709894b0-d1f1-4292-b90d-54bd1ffab2ea"],
Cell[118376, 2890, 3666, 92, 310, "Input",ExpressionUUID->"fa4a8f33-42c8-4c02-9916-d4164d3a8f2a"],
Cell[122045, 2984, 222, 4, 35, "Text",ExpressionUUID->"d972bf10-b08d-4e79-ba1d-d694b5468832"],
Cell[122270, 2990, 2472, 48, 73, "Input",ExpressionUUID->"29748b89-bf53-4fec-872d-0cdfe302858f"],
Cell[124745, 3040, 160, 3, 35, "Text",ExpressionUUID->"5c0d8bec-b861-404c-980d-7b421fc5a591"],
Cell[CellGroupData[{
Cell[124930, 3047, 582, 16, 52, "Input",ExpressionUUID->"0b588f2b-8650-423e-9b96-2e29cbad9ee6"],
Cell[125515, 3065, 4154, 76, 99, "Output",ExpressionUUID->"96741910-c71d-44f5-b5f3-b8e0e785a5a4"],
Cell[129672, 3143, 2590, 38, 34, "Output",ExpressionUUID->"4c9921a8-60fc-4fca-b24e-647cf5d8af30"]
}, Open  ]],
Cell[132277, 3184, 191, 3, 35, "Text",ExpressionUUID->"49c93ad5-85ff-424f-ba55-3ce629279268"],
Cell[132471, 3189, 1328, 35, 73, "Input",ExpressionUUID->"aa121445-e427-4560-9f54-23703a697894"],
Cell[133802, 3226, 158, 3, 35, "Text",ExpressionUUID->"442ebc81-18a1-4248-a6c5-2b9ce6306b74"],
Cell[CellGroupData[{
Cell[133985, 3233, 650, 17, 52, "Input",ExpressionUUID->"93b41caf-60d9-4478-959a-74925ca1fdf9"],
Cell[134638, 3252, 4915, 89, 97, "Output",ExpressionUUID->"e325b8ee-6237-4e2a-89fe-e1d82553b66c"],
Cell[139556, 3343, 2537, 37, 34, "Output",ExpressionUUID->"77d13cdd-1bfd-413c-91b5-cc7b56b8f144"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[142142, 3386, 167, 3, 38, "Subsection",ExpressionUUID->"335980cf-67fb-484b-981b-f9fa8f01adae"],
Cell[142312, 3391, 245, 6, 35, "Text",ExpressionUUID->"e919bbb9-681d-432d-ac5d-96ab3608d816"],
Cell[142560, 3399, 340, 7, 35, "Text",ExpressionUUID->"c81a5378-3206-4dd9-87c4-4059737865a7"],
Cell[CellGroupData[{
Cell[142925, 3410, 2460, 65, 196, "Input",ExpressionUUID->"52808bc5-6ff3-4076-8f1d-68080aaf7a0d"],
Cell[145388, 3477, 3279, 59, 97, "Output",ExpressionUUID->"99df5178-9f60-4c10-8e78-4448157e6c95"],
Cell[148670, 3538, 3235, 57, 97, "Output",ExpressionUUID->"8514afe6-fb13-4e73-8e53-c6c39986a641"],
Cell[151908, 3597, 3301, 60, 97, "Output",ExpressionUUID->"73c11cff-a124-4737-8a1c-8c7cb4c84f39"]
}, Open  ]],
Cell[155224, 3660, 173, 3, 35, "Text",ExpressionUUID->"c587a836-2cf0-4210-923c-3284bf11f83b"],
Cell[CellGroupData[{
Cell[155422, 3667, 844, 25, 30, "Input",ExpressionUUID->"52607780-212f-4988-a04e-baa700381958"],
Cell[156269, 3694, 2674, 39, 34, "Output",ExpressionUUID->"bb6e14e4-4f31-4143-8d3f-a16ed14a3ccd"]
}, Open  ]],
Cell[158958, 3736, 183, 3, 35, "Text",ExpressionUUID->"5aa18c42-c46e-46d8-9dc3-446a6eac451d"],
Cell[CellGroupData[{
Cell[159166, 3743, 790, 23, 30, "Input",ExpressionUUID->"185b8b70-6965-4237-81a2-6ec9472bae4b"],
Cell[159959, 3768, 2607, 38, 34, "Output",ExpressionUUID->"b5f03ddf-79a1-4b53-9f04-1edd224965c0"]
}, Open  ]],
Cell[162581, 3809, 177, 3, 35, "Text",ExpressionUUID->"f52e0610-5d1e-4679-987b-ffe177339587"],
Cell[CellGroupData[{
Cell[162783, 3816, 1327, 35, 54, "Input",ExpressionUUID->"19e44b59-8534-4388-992b-bf62853b4c3f"],
Cell[164113, 3853, 3931, 81, 48, "Output",ExpressionUUID->"1789bd08-a4c1-4b59-ace5-3e5aa61f6752"],
Cell[168047, 3936, 2577, 38, 34, "Output",ExpressionUUID->"9ea73c48-b8ca-4e9c-8ff2-d440cdba8334"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[170673, 3980, 226, 4, 38, "Subsection",ExpressionUUID->"0e7a13fc-9c4a-4d6a-be32-084eaa796c51"],
Cell[170902, 3986, 645, 11, 81, "Text",ExpressionUUID->"768565a0-9c4b-478c-a4b0-30a7912e113e"],
Cell[171550, 3999, 457, 8, 35, "Text",ExpressionUUID->"a9570d69-7a83-405b-83c7-c5b2de5c42f2"],
Cell[172010, 4009, 766, 22, 34, "Input",ExpressionUUID->"67f1bf0a-1102-43a7-8f55-7dfcfd193619"],
Cell[172779, 4033, 168, 3, 35, "Text",ExpressionUUID->"a9fc7bd7-69a1-4732-9ad4-e7434ac4d1c8"],
Cell[CellGroupData[{
Cell[172972, 4040, 1327, 40, 94, "Input",ExpressionUUID->"a86d9d57-deff-460f-8a5a-bf00f7198f4f"],
Cell[174302, 4082, 2827, 45, 34, "Output",ExpressionUUID->"c0a4c4a6-effb-4c27-b78f-12181cd1e3e3"],
Cell[177132, 4129, 2829, 45, 34, "Output",ExpressionUUID->"4b99947f-7d37-4b68-a94d-b69457a8569e"]
}, Open  ]],
Cell[179976, 4177, 179, 3, 35, "Text",ExpressionUUID->"5d941f6a-c04c-4b0d-a91d-431e6f79dcd4"],
Cell[CellGroupData[{
Cell[180180, 4184, 1297, 37, 94, "Input",ExpressionUUID->"7c6373a3-dce5-49d6-bc35-22ef20afb51f"],
Cell[181480, 4223, 2915, 46, 34, "Output",ExpressionUUID->"3ec87e85-4771-4bc3-8376-6be7e8bb4224"],
Cell[184398, 4271, 2917, 46, 34, "Output",ExpressionUUID->"3f01b45f-870a-4378-9f91-f602ecac8a1d"]
}, Open  ]],
Cell[187330, 4320, 229, 4, 35, "Text",ExpressionUUID->"2683b3e6-c25c-42a1-b506-0fc295fc2c4b"],
Cell[CellGroupData[{
Cell[187584, 4328, 1290, 36, 94, "Input",ExpressionUUID->"c7b646fd-7620-4fa1-a91d-95d9f240ec6a"],
Cell[188877, 4366, 2981, 47, 34, "Output",ExpressionUUID->"60836050-085a-498d-988b-b400ff1fa3cc"],
Cell[191861, 4415, 2981, 47, 34, "Output",ExpressionUUID->"897c037c-7373-49ce-88b7-1bfde13d29be"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[194891, 4468, 164, 3, 38, "Subsection",ExpressionUUID->"f1f9e4ee-a352-442b-bbd6-bae95dc7aac9"],
Cell[195058, 4473, 383, 9, 81, "Text",ExpressionUUID->"5554c146-c82f-4f99-ac4b-b18b8f919643"],
Cell[195444, 4484, 660, 19, 30, "Input",ExpressionUUID->"4db988b7-944b-4f0c-9090-dc59acdc75c6"],
Cell[196107, 4505, 185, 3, 35, "Text",ExpressionUUID->"9522df7b-c992-450c-9368-af5c85584232"],
Cell[CellGroupData[{
Cell[196317, 4512, 1536, 42, 115, "Input",ExpressionUUID->"131dd175-3cef-41dc-b50f-fb98b4af3b86"],
Cell[197856, 4556, 2518, 41, 37, "Output",ExpressionUUID->"6910ba2e-881c-491c-9425-deabbb80dfa8"]
}, Open  ]],
Cell[200389, 4600, 192, 3, 35, "Text",ExpressionUUID->"40205da0-f219-424c-9460-efc2d7d2eb8b"],
Cell[CellGroupData[{
Cell[200606, 4607, 1451, 40, 115, "Input",ExpressionUUID->"0bc9b9a3-c146-456e-a0d4-31f9d0943900"],
Cell[202060, 4649, 2787, 43, 56, "Output",ExpressionUUID->"0fe8fa76-18b7-4d40-8fcd-77233d593096"]
}, Open  ]],
Cell[204862, 4695, 186, 3, 35, "Text",ExpressionUUID->"36c40bb4-cd5e-463c-8917-b0122bba249d"],
Cell[CellGroupData[{
Cell[205073, 4702, 1755, 45, 136, "Input",ExpressionUUID->"0947374f-c871-4143-8a80-6abb7d52156f"],
Cell[206831, 4749, 2827, 50, 34, "Output",ExpressionUUID->"bfdca296-22dc-4484-8837-0171cf809fd3"]
}, Open  ]],
Cell[209673, 4802, 318, 7, 35, "Text",ExpressionUUID->"cb8c6fac-d5da-4772-959a-1bd0154b7ca9"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[210040, 4815, 218, 4, 69, "Chapter",ExpressionUUID->"f64a65f3-e877-48e7-ac08-b0e217a5d5bb"],
Cell[210261, 4821, 879, 16, 173, "Text",ExpressionUUID->"d2bf25a9-a945-4e18-aceb-ed15c2bfe47e"],
Cell[CellGroupData[{
Cell[211165, 4841, 192, 3, 54, "Subsection",ExpressionUUID->"fb41c436-bdcc-468a-8ce1-8cf1c40977b5"],
Cell[211360, 4846, 292, 4, 35, "Text",ExpressionUUID->"2c806063-1020-4e67-903a-ad826965c476"],
Cell[CellGroupData[{
Cell[211677, 4854, 571, 12, 30, "Input",ExpressionUUID->"c706b9ac-0851-40e7-ae7f-892668bb8e02"],
Cell[212251, 4868, 3288, 94, 158, "Output",ExpressionUUID->"c2a8284d-29d3-4d03-815c-a443e69867e1"]
}, Open  ]],
Cell[215554, 4965, 209, 3, 35, "Text",ExpressionUUID->"123e4cb8-f5f7-42f2-8cf8-6407c539c81c"],
Cell[215766, 4970, 2948, 79, 136, "Input",ExpressionUUID->"97cb508e-58c7-4ff6-b1e3-ad956505a06f"],
Cell[218717, 5051, 300, 4, 35, "Text",ExpressionUUID->"c4a88447-3b8e-489e-a5c5-e12877ea3821"],
Cell[CellGroupData[{
Cell[219042, 5059, 847, 24, 52, "Input",ExpressionUUID->"069806ce-6059-43be-a9fd-950a71ec6295"],
Cell[219892, 5085, 2475, 74, 89, "Output",ExpressionUUID->"8112418c-99eb-422c-bb3c-d334a00c253b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[222416, 5165, 271, 4, 54, "Subsection",ExpressionUUID->"af8d0121-7151-4bb7-8f43-5ebe32150bdf"],
Cell[222690, 5171, 424, 8, 58, "Text",ExpressionUUID->"44e1bde4-bdeb-4bff-a324-6a7952311c1f"],
Cell[223117, 5181, 326, 7, 35, "Text",ExpressionUUID->"91c6ce54-9cde-427f-a2c0-4f150ed6f8f2"],
Cell[CellGroupData[{
Cell[223468, 5192, 6350, 155, 461, "Input",ExpressionUUID->"96cc88c7-725a-4760-9b06-44a974c83dba"],
Cell[229821, 5349, 539, 13, 34, "Output",ExpressionUUID->"351b3098-9163-46b1-b1c2-3c8163c4d175"]
}, Open  ]],
Cell[230375, 5365, 234, 6, 35, "Text",ExpressionUUID->"984b3451-3dbb-4661-ac2a-7ab8ff07582f"],
Cell[230612, 5373, 1276, 42, 107, "Input",ExpressionUUID->"6f13623c-9b7d-449f-8aa3-ca6cb947f4ed"],
Cell[231891, 5417, 255, 4, 35, "Text",ExpressionUUID->"a63cc424-0f8f-4f5c-9377-ca030a92eada"],
Cell[CellGroupData[{
Cell[232171, 5425, 1433, 37, 94, "Input",ExpressionUUID->"8c0bc92e-e179-4272-b137-15ace3b1b230"],
Cell[233607, 5464, 4360, 118, 149, "Output",ExpressionUUID->"1e5dccb3-1958-472e-8f1f-e4fc682079eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[238004, 5587, 176, 3, 45, "Subsubsection",ExpressionUUID->"4b3c4c76-e66d-4b96-8aef-204e2d55efaa"],
Cell[238183, 5592, 318, 7, 58, "Text",ExpressionUUID->"48c1ab92-be53-4ad1-816e-edf3be69da71"],
Cell[238504, 5601, 236, 6, 35, "Text",ExpressionUUID->"94fb9a12-82b1-445b-be22-a8a9d81f316c"],
Cell[238743, 5609, 1357, 40, 58, "Input",ExpressionUUID->"b2eed948-6ced-47c2-850e-32f152aa7213"],
Cell[240103, 5651, 195, 3, 35, "Text",ExpressionUUID->"116fc8ba-4615-4303-9656-2ccbe95a0919"],
Cell[CellGroupData[{
Cell[240323, 5658, 1919, 47, 94, "Input",ExpressionUUID->"c802d3ef-bcfb-44c4-bc77-6a8c74372e65"],
Cell[242245, 5707, 1814, 40, 97, "Output",ExpressionUUID->"2895b1ea-b4db-4485-98cd-cdcd81c93b8e"]
}, Open  ]],
Cell[244074, 5750, 262, 6, 35, "Text",ExpressionUUID->"f3cd364d-a7cf-4047-8cf8-58bdddb5f12a"],
Cell[CellGroupData[{
Cell[244361, 5760, 3403, 96, 245, "Input",ExpressionUUID->"2af8e65b-6b89-44bf-997d-f5f39719c5c3"],
Cell[247767, 5858, 1849, 53, 133, "Output",ExpressionUUID->"f0ec8e45-8ab7-4c45-aea5-dd51a4c8d532"],
Cell[249619, 5913, 1549, 36, 97, "Output",ExpressionUUID->"6727395d-64f4-42bf-89e2-7168d9f6bae1"]
}, Open  ]],
Cell[251183, 5952, 174, 3, 35, "Text",ExpressionUUID->"57d7da97-d7ee-4f28-8afc-f5bfa5a8b83a"],
Cell[251360, 5957, 906, 24, 52, "Input",ExpressionUUID->"c048397c-c359-4ac1-b8d1-50162f13afb9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[252315, 5987, 180, 3, 54, "Subsection",ExpressionUUID->"0dae3002-2642-4749-a4cb-e74dad5a4452"],
Cell[252498, 5992, 223, 4, 35, "Text",ExpressionUUID->"5e8dece7-e941-43ce-be38-23e6f5f9a43b"],
Cell[252724, 5998, 2250, 61, 136, "Input",ExpressionUUID->"87eb310e-a08d-4cca-a54f-c12c08f32edb"],
Cell[254977, 6061, 354, 7, 35, "Text",ExpressionUUID->"e11ca56a-e3bb-4a20-9ae7-e8c73e9aca6a"],
Cell[CellGroupData[{
Cell[255356, 6072, 1017, 25, 73, "Input",ExpressionUUID->"146eca8c-2536-412c-b2ce-2e1c3ebfad0f"],
Cell[256376, 6099, 2271, 36, 34, "Output",ExpressionUUID->"0dce38df-dc1c-4450-8541-ffcd8a47a331"],
Cell[258650, 6137, 2272, 36, 34, "Output",ExpressionUUID->"3ee8411c-5ece-4a69-8cc7-1246bcb7e7b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260959, 6178, 199, 3, 45, "Subsubsection",ExpressionUUID->"97fd05f6-c823-4512-bac7-4aa416057629"],
Cell[261161, 6183, 344, 7, 35, "Text",ExpressionUUID->"cf3abec9-03f3-40b9-b9ff-eb5e3142281f"],
Cell[CellGroupData[{
Cell[261530, 6194, 2030, 46, 94, "Input",ExpressionUUID->"916b86e6-8611-4450-bef9-c261bc6db0af"],
Cell[263563, 6242, 9366, 284, 219, "Output",ExpressionUUID->"d8307445-5896-4f91-a1e9-646494e61819"]
}, Open  ]],
Cell[272944, 6529, 318, 6, 35, "Text",ExpressionUUID->"c21a335b-b58b-41e7-b193-d395a5b5f744"],
Cell[CellGroupData[{
Cell[273287, 6539, 492, 13, 52, "Input",ExpressionUUID->"7c0d8acb-a8f1-43c7-9466-7c873fc4b640"],
Cell[273782, 6554, 2886, 62, 97, "Output",ExpressionUUID->"c1b339e1-e9f4-4b27-978c-2cdd78eef3b3"],
Cell[276671, 6618, 2891, 62, 97, "Output",ExpressionUUID->"45739368-90d3-411c-b60a-0b30919647d7"]
}, Open  ]],
Cell[279577, 6683, 182, 3, 35, "Text",ExpressionUUID->"146316eb-aa55-4d43-b1b2-c610cd315f23"],
Cell[279762, 6688, 333, 7, 30, "Input",ExpressionUUID->"97832865-f1b0-4bb2-a762-dfdf91dd2f33"],
Cell[280098, 6697, 171, 3, 35, "Text",ExpressionUUID->"53aff280-28f4-4f6d-8a64-9af54f1abdce"],
Cell[CellGroupData[{
Cell[280294, 6704, 533, 15, 52, "Input",ExpressionUUID->"3abffa63-6087-4acd-b6ab-a3564840265c"],
Cell[280830, 6721, 903, 17, 34, "Output",ExpressionUUID->"0ba6526d-a891-4285-aa90-a94f4ee98a71"],
Cell[281736, 6740, 902, 17, 34, "Output",ExpressionUUID->"37872f77-b373-47c4-b427-ea8fd8ef2280"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/CY4_construction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    260836,       6734]
NotebookOptionsPosition[    238366,       6382]
NotebookOutlinePosition[    238806,       6399]
CellTagsIndexPosition[    238763,       6396]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In this notebook we build the moduli spaces of Calabi-Yau fourfolds with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "cs"], "=", 
    RowBox[{
     SuperscriptBox["P", "1"], "-", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "\[Infinity]"}], "}"}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "96cbda28-14f4-4468-a816-9986ace1a51a"],
 ":\n- In the first part we construct the monodromy matrices at the 3 \
singularities. This gives us 14 different cases.\n- In the second part we \
study the period functions associated with these monodromies."
}], "Text",
 CellChangeTimes->{{3.909584016746641*^9, 
  3.909584090978857*^9}},ExpressionUUID->"1319320d-b09e-4670-b539-\
4eb982afe157"],

Cell[CellGroupData[{

Cell["Monodromy analysis", "Section",
 CellChangeTimes->{{3.90949498369105*^9, 
  3.909494988969186*^9}},ExpressionUUID->"bdddd6ef-d845-4a01-aeb3-\
122cc89af749"],

Cell["\<\
In this section we analyze the monodromy matrices of fourfolds:
- We set up the most general monodromy around LCS (and the conifold point). 
- From demanding quasi-unipotence of the monodromy around infinity we then \
find a finite landscape of 14 moduli spaces.
- As a byproduct, we read off some topological data from the monodromy \
matrices.\
\>", "Text",
 CellChangeTimes->{{3.9094949897821293`*^9, 
  3.909495094713442*^9}},ExpressionUUID->"3e317a10-f378-4ded-820a-\
b381c5030437"],

Cell[CellGroupData[{

Cell["Useful functions", "Subsection",
 CellChangeTimes->{{3.909495108926188*^9, 
  3.909495113608556*^9}},ExpressionUUID->"52e6243e-3541-4af4-8133-\
7e249b8d13e7"],

Cell[TextData[{
 "Function that checks quasi-unipotence of a matrix for indices k,l: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["M", "l"], "-", "1"}], ")"}], 
     RowBox[{"k", "+", "1"}]], "=", "0"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "87cabe6f-a781-4d07-b282-0c642d9787c6"]
}], "Text",
 CellChangeTimes->{{3.9094951216232567`*^9, 
  3.9094951503353777`*^9}},ExpressionUUID->"b63dc51d-8737-4909-849c-\
6e1b7e668633"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QuasiUnipotentQ", "[", 
   RowBox[{"matrix_", ",", "k_", ",", "l_", ",", "dim_"}], "]"}], ":=", 
  RowBox[{"MatrixPower", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixPower", "[", 
      RowBox[{"matrix", ",", "l"}], "]"}], "-", 
     RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], ",", "k"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.90725475737316*^9, 3.907254772221396*^9}, {
  3.907255153359754*^9, 3.9072551537399397`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"7c68ae33-1b6e-4808-abb9-86cf5303f7de"],

Cell["Determines order of a matrix for given k:", "Text",
 CellChangeTimes->{{3.9094951736540823`*^9, 
  3.909495182238533*^9}},ExpressionUUID->"b6dc5e56-f63e-4042-b59e-\
578c74032e50"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"OrderQ", "[", 
   RowBox[{"matrix_", ",", "k_", ",", "dim_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "l", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"l", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"MatrixPower", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"matrix", ",", "l"}], "]"}], "-", 
            RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], ",", "k"}], "]"}], 
         "!=", 
         RowBox[{"0", " ", 
          RowBox[{"IdentityMatrix", "[", "dim", "]"}]}]}], "]"}], ",", 
       RowBox[{"l", "++"}]}], "]"}], ";", "\[IndentingNewLine]", "l"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"OrderQ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "1", ",", "2"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.909495183199864*^9, 3.909495190886052*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"d568c612-4374-4636-a589-871629aa1aa3"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.909495191308701*^9, 3.909498585305081*^9, 3.91008648838794*^9, 
   3.9103610372568493`*^9, 3.910774293219283*^9, 3.91087762058037*^9, 
   3.91156719185387*^9, 3.919842895516375*^9, 3.919945211049016*^9, {
   3.920650590961774*^9, 3.9206505981396112`*^9}},
 CellLabel->"Out[6]=",ExpressionUUID->"70e1caf1-80c0-4f86-8401-397d86e09adf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["LCS monodromy", "Subsection",
 CellChangeTimes->{{3.907233015156403*^9, 3.907233024156674*^9}, {
  3.9072347533866873`*^9, 3.907234756877862*^9}, {3.907253365069804*^9, 
  3.907253366619454*^9}, {3.907400541246563*^9, 3.9074005476361113`*^9}, {
  3.909495236912755*^9, 
  3.909495238598325*^9}},ExpressionUUID->"cbb2bce9-cd87-4d9a-9016-\
79aef9fbfa61"],

Cell["\<\
We derive here the form of the LCS monodromy. We start from the most general \
lower-triangular log-monodromy N0:\
\>", "Text",
 CellChangeTimes->{{3.9072349458898983`*^9, 3.907234949230528*^9}, {
  3.9072525004146214`*^9, 3.9072525234995003`*^9}, {3.907321458807145*^9, 
  3.907321463381546*^9}, {3.909495213846518*^9, 
  3.909495259781004*^9}},ExpressionUUID->"e6abb9cd-2c7b-4d68-abfa-\
5dd52947271c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"N0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b", ",", "c", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "e", ",", "f", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"g", ",", "h", ",", "i", ",", "j", ",", "0"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "\[Kappa]", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"N0", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"pairing", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.907252530646948*^9, 3.907252544304059*^9}, {
  3.907253380090714*^9, 3.9072534908997917`*^9}, {3.907261187252974*^9, 
  3.907261207221908*^9}, {3.907261295866544*^9, 3.9072613211952333`*^9}, {
  3.907261355617189*^9, 3.907261458660499*^9}, {3.90726150726326*^9, 
  3.907261508021899*^9}, {3.907273091333197*^9, 3.907273096981879*^9}, {
  3.9072740298446283`*^9, 3.9072740750703173`*^9}, {3.907321423382883*^9, 
  3.907321437163561*^9}, {3.9089048393774557`*^9, 3.90890483988087*^9}, {
  3.9090709303393497`*^9, 3.909070955263989*^9}, {3.909071343338861*^9, 
  3.909071345786859*^9}, {3.909079459860175*^9, 3.909079463643778*^9}, {
  3.909495653257015*^9, 3.9094956567181177`*^9}, {3.919842891868059*^9, 
  3.919842892009741*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"57bd35ed-59aa-4af7-8f2d-56bdebaa26a9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"d", "0", "0", "0", "0"},
     {"b", "c", "0", "0", "0"},
     {"a", "e", "f", "0", "0"},
     {"g", "h", "i", "j", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.907252513975663*^9, 3.90725254517776*^9}, 
   3.907252637980551*^9, 3.907252824538959*^9, {3.907253426080735*^9, 
   3.9072534391538563`*^9}, {3.9072534778287067`*^9, 
   3.9072534912033052`*^9}, {3.907261187775714*^9, 3.9072612081567097`*^9}, {
   3.9072613005055656`*^9, 3.907261321690091*^9}, {3.907261359774804*^9, 
   3.907261458967648*^9}, 3.907261508330133*^9, {3.907273091645588*^9, 
   3.907273097549469*^9}, {3.907274054121373*^9, 3.90727407821237*^9}, 
   3.9073212326821012`*^9, {3.90732143746108*^9, 3.907321464655201*^9}, 
   3.907745976885356*^9, 3.907753999777996*^9, 3.9077920614675007`*^9, 
   3.9080103171595373`*^9, 3.908262298101968*^9, 3.908294434529879*^9, 
   3.9089048410559797`*^9, 3.9090706241163673`*^9, 3.909070957700428*^9, 
   3.909071347907652*^9, 3.909079466531616*^9, 3.90948348465903*^9, {
   3.90948936006082*^9, 3.9094893681955338`*^9}, 3.909495261164661*^9, 
   3.909498585323831*^9, 3.9100864884006433`*^9, 3.910361037270105*^9, 
   3.9107742932323914`*^9, 3.910877620592494*^9, 3.911567191867873*^9, 
   3.9198429048993587`*^9, 3.91994521318089*^9, 3.920650598155435*^9},
 CellLabel->
  "Out[9]//MatrixForm=",ExpressionUUID->"c7d88e87-8e9b-4390-bce3-\
1de8cdfb66bc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "1"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "\[Kappa]", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"1", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.907252513975663*^9, 3.90725254517776*^9}, 
   3.907252637980551*^9, 3.907252824538959*^9, {3.907253426080735*^9, 
   3.9072534391538563`*^9}, {3.9072534778287067`*^9, 
   3.9072534912033052`*^9}, {3.907261187775714*^9, 3.9072612081567097`*^9}, {
   3.9072613005055656`*^9, 3.907261321690091*^9}, {3.907261359774804*^9, 
   3.907261458967648*^9}, 3.907261508330133*^9, {3.907273091645588*^9, 
   3.907273097549469*^9}, {3.907274054121373*^9, 3.90727407821237*^9}, 
   3.9073212326821012`*^9, {3.90732143746108*^9, 3.907321464655201*^9}, 
   3.907745976885356*^9, 3.907753999777996*^9, 3.9077920614675007`*^9, 
   3.9080103171595373`*^9, 3.908262298101968*^9, 3.908294434529879*^9, 
   3.9089048410559797`*^9, 3.9090706241163673`*^9, 3.909070957700428*^9, 
   3.909071347907652*^9, 3.909079466531616*^9, 3.90948348465903*^9, {
   3.90948936006082*^9, 3.9094893681955338`*^9}, 3.909495261164661*^9, 
   3.909498585323831*^9, 3.9100864884006433`*^9, 3.910361037270105*^9, 
   3.9107742932323914`*^9, 3.910877620592494*^9, 3.911567191867873*^9, 
   3.9198429048993587`*^9, 3.91994521318089*^9, 3.9206505981562862`*^9},
 CellLabel->
  "Out[10]//MatrixForm=",ExpressionUUID->"cb4c9898-59bc-4504-8afd-\
4437ef4d698c"]
}, Open  ]],

Cell["Make compatible with pairing", "Text",
 CellChangeTimes->{{3.907321440906581*^9, 
  3.907321456093429*^9}},ExpressionUUID->"7ee40349-2b52-4c06-b1f4-\
08c38aa27ed9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"symeq", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Transpose", "[", "N0", "]"}], ".", "pairing"}], "+", 
     RowBox[{"pairing", ".", "N0"}]}], "//", "Simplify"}], "//", 
   "MatrixForm"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g", "->", "0"}], ",", 
     RowBox[{"h", "->", 
      RowBox[{"-", "a"}]}], ",", 
     RowBox[{"b", "->", 
      RowBox[{
       RowBox[{"-", "i"}], "/", "\[Kappa]"}]}], ",", 
     RowBox[{"j", "->", 
      RowBox[{"-", "d"}]}], ",", 
     RowBox[{"h", "->", 
      RowBox[{"-", "a"}]}], ",", 
     RowBox[{"e", "->", "0"}], ",", 
     RowBox[{"c", "->", 
      RowBox[{
       RowBox[{"-", "f"}], "/", " ", "\[Kappa]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N0sym", "=", 
   RowBox[{"N0", "/.", "symrep"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0sym", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixExp", "[", "N0", "]"}], "/.", "symrep"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"symeq", "/.", "symrep"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"M0sym", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.907321475023863*^9, 3.907321514245976*^9}, {
   3.90732155530136*^9, 3.9073215585553207`*^9}, {3.908904832619871*^9, 
   3.9089048351991577`*^9}, {3.909070966073352*^9, 3.9090710280717583`*^9}, 
   3.909071300956584*^9, {3.909079461750574*^9, 3.9090794652808237`*^9}, {
   3.909495660155559*^9, 3.9094956788161287`*^9}, {3.9198429078378897`*^9, 
   3.9198429600476847`*^9}, {3.9198429940658627`*^9, 3.919843008721149*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"33059e5b-af82-46dc-b51c-d4db61e52b81"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"2", " ", "g"}], 
      RowBox[{"a", "+", "h"}], 
      RowBox[{"i", "+", 
       RowBox[{"b", " ", "\[Kappa]"}]}], 
      RowBox[{"d", "+", "j"}], "0"},
     {
      RowBox[{"a", "+", "h"}], 
      RowBox[{"2", " ", "e"}], 
      RowBox[{"f", "+", 
       RowBox[{"c", " ", "\[Kappa]"}]}], "0", "0"},
     {
      RowBox[{"i", "+", 
       RowBox[{"b", " ", "\[Kappa]"}]}], 
      RowBox[{"f", "+", 
       RowBox[{"c", " ", "\[Kappa]"}]}], "0", "0", "0"},
     {
      RowBox[{"d", "+", "j"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9073215076897707`*^9, 3.90732151499365*^9}, {
   3.907321545506304*^9, 3.907321559132779*^9}, 3.907745979588725*^9, 
   3.9077540010519333`*^9, 3.907792061631441*^9, 3.908010317209713*^9, 
   3.908262298145327*^9, 3.9082944345838013`*^9, {3.908904835809931*^9, 
   3.908904842225967*^9}, 3.909070626787643*^9, 3.9090707319924173`*^9, {
   3.909070968638936*^9, 3.909070976421463*^9}, {3.9090712975952187`*^9, 
   3.9090713012262077`*^9}, 3.9090713491294613`*^9, 3.9090794330436583`*^9, 
   3.9090794674943743`*^9, 3.9094834847204437`*^9, 3.9094893698706217`*^9, 
   3.9094952931902237`*^9, 3.909495679193571*^9, 3.909498585346611*^9, 
   3.910086488415205*^9, 3.9103610373072567`*^9, 3.9107742932493677`*^9, 
   3.910877620602578*^9, 3.911567191885316*^9, {3.9198429106511583`*^9, 
   3.9198429267844954`*^9}, {3.919842998112357*^9, 3.9198430090700274`*^9}, 
   3.919945213219647*^9, 3.9206505981631737`*^9},
 CellLabel->
  "Out[11]//MatrixForm=",ExpressionUUID->"8cac2a42-0b3d-426f-88a5-\
223be6128428"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0"},
      {"0", "0", "0", "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9073215076897707`*^9, 3.90732151499365*^9}, {
   3.907321545506304*^9, 3.907321559132779*^9}, 3.907745979588725*^9, 
   3.9077540010519333`*^9, 3.907792061631441*^9, 3.908010317209713*^9, 
   3.908262298145327*^9, 3.9082944345838013`*^9, {3.908904835809931*^9, 
   3.908904842225967*^9}, 3.909070626787643*^9, 3.9090707319924173`*^9, {
   3.909070968638936*^9, 3.909070976421463*^9}, {3.9090712975952187`*^9, 
   3.9090713012262077`*^9}, 3.9090713491294613`*^9, 3.9090794330436583`*^9, 
   3.9090794674943743`*^9, 3.9094834847204437`*^9, 3.9094893698706217`*^9, 
   3.9094952931902237`*^9, 3.909495679193571*^9, 3.909498585346611*^9, 
   3.910086488415205*^9, 3.9103610373072567`*^9, 3.9107742932493677`*^9, 
   3.910877620602578*^9, 3.911567191885316*^9, {3.9198429106511583`*^9, 
   3.9198429267844954`*^9}, {3.919842998112357*^9, 3.9198430090700274`*^9}, 
   3.919945213219647*^9, 3.920650598243237*^9},
 CellLabel->
  "Out[15]//MatrixForm=",ExpressionUUID->"5359482c-b801-46bf-b406-\
bf65609eb842"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"d", "1", "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"d", " ", "f"}], "+", 
         RowBox[{"2", " ", "i"}]}], 
        RowBox[{"2", " ", "\[Kappa]"}]]}], 
      RowBox[{"-", 
       FractionBox["f", "\[Kappa]"]}], "1", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"d", " ", 
          SuperscriptBox["f", "2"]}], "+", 
         RowBox[{"3", " ", "f", " ", "i"}], "-", 
         RowBox[{"6", " ", "a", " ", "\[Kappa]"}]}], 
        RowBox[{"6", " ", "\[Kappa]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["f", "2"], 
        RowBox[{"2", " ", "\[Kappa]"}]]}], "f", "1", "0"},
     {
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["d", "2"], " ", 
         SuperscriptBox["f", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["i", "2"]}], "-", 
        RowBox[{"24", " ", "a", " ", "d", " ", "\[Kappa]"}]}], 
       RowBox[{"24", " ", "\[Kappa]"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"d", " ", 
         SuperscriptBox["f", "2"]}], "-", 
        RowBox[{"3", " ", "f", " ", "i"}], "-", 
        RowBox[{"6", " ", "a", " ", "\[Kappa]"}]}], 
       RowBox[{"6", " ", "\[Kappa]"}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"d", " ", "f"}], "2"]}], "+", "i"}], 
      RowBox[{"-", "d"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9073215076897707`*^9, 3.90732151499365*^9}, {
   3.907321545506304*^9, 3.907321559132779*^9}, 3.907745979588725*^9, 
   3.9077540010519333`*^9, 3.907792061631441*^9, 3.908010317209713*^9, 
   3.908262298145327*^9, 3.9082944345838013`*^9, {3.908904835809931*^9, 
   3.908904842225967*^9}, 3.909070626787643*^9, 3.9090707319924173`*^9, {
   3.909070968638936*^9, 3.909070976421463*^9}, {3.9090712975952187`*^9, 
   3.9090713012262077`*^9}, 3.9090713491294613`*^9, 3.9090794330436583`*^9, 
   3.9090794674943743`*^9, 3.9094834847204437`*^9, 3.9094893698706217`*^9, 
   3.9094952931902237`*^9, 3.909495679193571*^9, 3.909498585346611*^9, 
   3.910086488415205*^9, 3.9103610373072567`*^9, 3.9107742932493677`*^9, 
   3.910877620602578*^9, 3.911567191885316*^9, {3.9198429106511583`*^9, 
   3.9198429267844954`*^9}, {3.919842998112357*^9, 3.9198430090700274`*^9}, 
   3.919945213219647*^9, 3.920650598244351*^9},
 CellLabel->
  "Out[16]//MatrixForm=",ExpressionUUID->"779f2e2e-de8a-4396-96cc-\
95403d14f224"]
}, Open  ]],

Cell["Shift to take into account quantizations more easily", "Text",
 CellChangeTimes->{{3.907321367389461*^9, 3.9073213758894043`*^9}, {
   3.907321600518386*^9, 3.907321603903631*^9}, 
   3.907321940939465*^9},ExpressionUUID->"94326164-f0a6-4bcb-b46f-\
b8115e973dc6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"shiftrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i", "->", 
      RowBox[{"i", "+", 
       RowBox[{"d", " ", 
        RowBox[{"f", "/", "2"}]}]}]}], ",", 
     RowBox[{"a", "->", 
      RowBox[{"a", "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"12", " ", "\[Kappa]"}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", " ", 
           SuperscriptBox["f", "2"]}], "+", 
          RowBox[{"6", " ", "f", " ", "i"}]}], ")"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relabel", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f", "->", 
      RowBox[{
       RowBox[{"-", "c"}], " ", "\[Kappa]"}]}], ",", 
     RowBox[{"i", "->", 
      RowBox[{
       RowBox[{"-", "\[Kappa]"}], " ", "b"}]}], ",", 
     RowBox[{"d", "->", 
      RowBox[{"-", "d"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0symshift", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"M0sym", "/.", "shiftrep"}], "/.", "relabel"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0symshift", "//", "FullSimplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9198431424923553`*^9, 3.919843166474008*^9}, {
  3.91984321013498*^9, 3.9198432236266937`*^9}, {3.9198432687693872`*^9, 
  3.919843300487054*^9}, {3.9198433516775217`*^9, 3.919843352969212*^9}, {
  3.91986440367949*^9, 3.919864404858555*^9}, {3.919864444059814*^9, 
  3.919864454801551*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"8e95b96c-9998-44c8-b6c4-db332943cebb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "d"}], "1", "0", "0", "0"},
     {
      RowBox[{"b", "-", 
       RowBox[{"c", " ", "d"}]}], "c", "1", "0", "0"},
     {
      RowBox[{"a", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "c", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "b"}], "+", 
          RowBox[{"c", " ", "d"}]}], ")"}], " ", "\[Kappa]"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["c", "2"], " ", "\[Kappa]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "c"}], " ", "\[Kappa]"}], "1", "0"},
     {
      RowBox[{
       RowBox[{"a", " ", "d"}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["b", "2"], " ", "\[Kappa]"}], "2"]}], 
      RowBox[{"-", "a"}], 
      RowBox[{
       RowBox[{"-", "b"}], " ", "\[Kappa]"}], "d", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9198431579345427`*^9, 3.91984316685673*^9}, 
   3.919843224057884*^9, 3.919843270495348*^9, 3.919843301463275*^9, 
   3.919843353338213*^9, 3.919864405198653*^9, {3.9198644488330603`*^9, 
   3.919864455218018*^9}, 3.919945213275584*^9, 3.920650598266914*^9},
 CellLabel->
  "Out[20]//MatrixForm=",ExpressionUUID->"bcb053e4-174d-4684-9234-\
d42f95b0011b"]
}, Open  ]],

Cell["Set d and c to -1", "Text",
 CellChangeTimes->{{3.9072543988150673`*^9, 3.907254402749984*^9}, {
   3.909489383973724*^9, 3.9094893846308947`*^9}, 3.909495311942922*^9, {
   3.909495694097361*^9, 
   3.909495694178919*^9}},ExpressionUUID->"ed7c1ec1-f11e-4c6a-be7f-\
8262df93bc01"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M0new", "=", 
   RowBox[{"M0symshift", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", "->", "1"}], ",", 
      RowBox[{"c", "->", "1"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"M0new", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"M0new", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{
  3.919844048707157*^9, 3.919844116528018*^9, {3.9198441662376328`*^9, 
   3.9198442214894733`*^9}, {3.919844590015703*^9, 3.919844591891782*^9}, 
   3.919864415638722*^9, 3.919864456863172*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"68d6b22c-3703-405c-8cb7-8c95de4ed6ba"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "b"}], "1", "1", "0", "0"},
     {
      RowBox[{"a", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[Kappa]"}]}], 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", "\[Kappa]"}], "1", "0"},
     {
      RowBox[{"a", "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["b", "2"], " ", "\[Kappa]"}], "2"]}], 
      RowBox[{"-", "a"}], 
      RowBox[{
       RowBox[{"-", "b"}], " ", "\[Kappa]"}], "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.91984389006166*^9, {3.9198440874228687`*^9, 3.919844117087222*^9}, {
   3.919844214588431*^9, 3.919844221734357*^9}, 3.9198445921640987`*^9, 
   3.919864415920677*^9, {3.919864457201582*^9, 3.919864480102631*^9}, 
   3.919945213279571*^9, 3.920650598271595*^9},
 CellLabel->
  "Out[22]//MatrixForm=",ExpressionUUID->"5d223107-5944-49c5-a616-\
764aa089b161"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "+", "b"}], "1", "1", "0", "0"},
     {
      RowBox[{"a", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "b"}]}], ")"}], " ", "\[Kappa]"}]}], 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", "\[Kappa]"}], "1", "0"},
     {
      RowBox[{"a", "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["b", "2"], " ", "\[Kappa]"}], "2"]}], 
      RowBox[{"-", "a"}], 
      RowBox[{
       RowBox[{"-", "b"}], " ", "\[Kappa]"}], "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.91984389006166*^9, {3.9198440874228687`*^9, 3.919844117087222*^9}, {
   3.919844214588431*^9, 3.919844221734357*^9}, 3.9198445921640987`*^9, 
   3.919864415920677*^9, {3.919864457201582*^9, 3.919864480102631*^9}, 
   3.919945213279571*^9, 3.920650598272456*^9},
 CellLabel->
  "Out[23]//MatrixForm=",ExpressionUUID->"e2f6090b-4474-4a66-b9f9-\
02d1506e4364"]
}, Open  ]],

Cell["Comparison with CBKL monodromy for sextic", "Text",
 CellChangeTimes->{{3.907274205458817*^9, 3.907274213671096*^9}, {
  3.9073214106701927`*^9, 3.907321412807075*^9}, {3.9094953740672493`*^9, 
  3.9094953893232403`*^9}},ExpressionUUID->"4a79c053-98b1-4396-983a-\
1da98548a1cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"sextic", " ", "from", " ", "3.104", " ", "of", " ", "1404.7645"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MCBKVL", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "3"}], ",", "6", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "7", ",", 
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MCBKVL", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "choice", " ", "of", " ", "data", " ", "that", " ", "matches", " ", 
     "monodromy", " ", "of", " ", 
     RowBox[{"1404.7645", " ", "--"}], " ", "note", " ", "that", " ", "we", 
     " ", "need", " ", "to", " ", "perform", " ", "a", " ", "basis", " ", 
     "transformation", " ", "to", " ", "match", " ", "the", " ", "two"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sexticrep", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", "->", "0"}], ",", 
       RowBox[{"a", "->", "4"}], ",", 
       RowBox[{"\[Kappa]", "->", "6"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"basischange", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "8", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"basischange", ".", "M0new", ".", 
       RowBox[{"Inverse", "[", "basischange", "]"}]}], "/.", "sexticrep"}], "//",
      "Simplify"}], "//", "MatrixForm"}], "\[IndentingNewLine]"}]}]], "Input",\

 CellChangeTimes->{{3.9072731050628033`*^9, 3.907273365361302*^9}, {
   3.907274107273711*^9, 3.907274158060279*^9}, {3.907274192331183*^9, 
   3.907274218570723*^9}, {3.907321399134694*^9, 3.9073214012329893`*^9}, {
   3.9073220062670927`*^9, 3.907322011416627*^9}, {3.9073220529870577`*^9, 
   3.9073221032973833`*^9}, {3.9073227713109713`*^9, 3.907322775543509*^9}, {
   3.90889170469807*^9, 3.908891706879668*^9}, 3.908904861541037*^9, {
   3.909078971006015*^9, 3.9090790576719093`*^9}, {3.909079182469945*^9, 
   3.909079215015875*^9}, {3.90907924873566*^9, 3.909079290715125*^9}, {
   3.909079419630177*^9, 3.909079442288104*^9}, {3.909079646837953*^9, 
   3.909079646948164*^9}, 3.909489404218028*^9, {3.9094953350582333`*^9, 
   3.9094953463337727`*^9}, {3.909495380682892*^9, 3.909495387296178*^9}, {
   3.90949570210375*^9, 3.909495702146842*^9}, {3.909496256768564*^9, 
   3.9094962577434797`*^9}, {3.9198439440057163`*^9, 3.9198439532331963`*^9}, 
   3.919844030905683*^9, {3.9198440725146217`*^9, 3.919844149778696*^9}, {
   3.919844797097705*^9, 3.919844872132853*^9}, {3.919844913152111*^9, 
   3.9198449793804398`*^9}, {3.919845032046794*^9, 3.919845045340355*^9}, {
   3.919845109521615*^9, 3.91984520999671*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"08f8cb2b-5cb0-4524-8d12-1ea26c5b9bdb"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"1", "1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "0"},
     {
      RowBox[{"-", "4"}], 
      RowBox[{"-", "3"}], "6", "1", "0"},
     {"4", "7", 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "1"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.907273110426197*^9, 3.90727312478864*^9}, {
   3.907273158283535*^9, 3.9072731668816853`*^9}, 3.907273198090044*^9, {
   3.907273234249425*^9, 3.907273365860373*^9}, {3.907274125072304*^9, 
   3.907274158975194*^9}, {3.9072742155789557`*^9, 3.907274218841782*^9}, 
   3.907321236818255*^9, 3.907321401820278*^9, 3.907322012023465*^9, {
   3.90732205505015*^9, 3.907322065922914*^9}, 3.907322103680995*^9, 
   3.9073227766817617`*^9, 3.907322820264473*^9, 3.907745987712378*^9, 
   3.9077540070233107`*^9, 3.907792061758101*^9, 3.9080103173007097`*^9, 
   3.9082622982327223`*^9, 3.9082944346665287`*^9, {3.908891707706646*^9, 
   3.9088917171081753`*^9}, {3.908904855827916*^9, 3.908904861885041*^9}, 
   3.909070749665071*^9, 3.909078967986759*^9, {3.9090790147921047`*^9, 
   3.909079039639639*^9}, {3.909079179097924*^9, 3.909079215337351*^9}, 
   3.909079292040778*^9, {3.909079417600482*^9, 3.9090794425369473`*^9}, 
   3.909079483660955*^9, {3.909079643350266*^9, 3.9090796473498907`*^9}, 
   3.9094834848507843`*^9, 3.909489404504752*^9, 3.909495315741414*^9, 
   3.909495348382133*^9, 3.909495391276824*^9, {3.90949570047556*^9, 
   3.909495703284472*^9}, 3.9094962582019444`*^9, 3.909498585476287*^9, 
   3.9100864885355463`*^9, 3.91036103742233*^9, 3.910774293366632*^9, 
   3.910877620716362*^9, 3.9115671920140343`*^9, {3.9198439273810253`*^9, 
   3.9198439535495*^9}, {3.919844074165889*^9, 3.919844126756439*^9}, {
   3.919844797403957*^9, 3.919844872450753*^9}, {3.919844913419506*^9, 
   3.919844979734247*^9}, {3.91984503307414*^9, 3.919845045774005*^9}, {
   3.919845112440292*^9, 3.91984521035753*^9}, 3.919864482651579*^9, 
   3.919945213295908*^9, 3.9206505982827272`*^9},
 CellLabel->
  "Out[25]//MatrixForm=",ExpressionUUID->"c19bed29-b0c1-4054-a024-\
e25ee0819608"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "8", ",", 
     RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.907273110426197*^9, 3.90727312478864*^9}, {
   3.907273158283535*^9, 3.9072731668816853`*^9}, 3.907273198090044*^9, {
   3.907273234249425*^9, 3.907273365860373*^9}, {3.907274125072304*^9, 
   3.907274158975194*^9}, {3.9072742155789557`*^9, 3.907274218841782*^9}, 
   3.907321236818255*^9, 3.907321401820278*^9, 3.907322012023465*^9, {
   3.90732205505015*^9, 3.907322065922914*^9}, 3.907322103680995*^9, 
   3.9073227766817617`*^9, 3.907322820264473*^9, 3.907745987712378*^9, 
   3.9077540070233107`*^9, 3.907792061758101*^9, 3.9080103173007097`*^9, 
   3.9082622982327223`*^9, 3.9082944346665287`*^9, {3.908891707706646*^9, 
   3.9088917171081753`*^9}, {3.908904855827916*^9, 3.908904861885041*^9}, 
   3.909070749665071*^9, 3.909078967986759*^9, {3.9090790147921047`*^9, 
   3.909079039639639*^9}, {3.909079179097924*^9, 3.909079215337351*^9}, 
   3.909079292040778*^9, {3.909079417600482*^9, 3.9090794425369473`*^9}, 
   3.909079483660955*^9, {3.909079643350266*^9, 3.9090796473498907`*^9}, 
   3.9094834848507843`*^9, 3.909489404504752*^9, 3.909495315741414*^9, 
   3.909495348382133*^9, 3.909495391276824*^9, {3.90949570047556*^9, 
   3.909495703284472*^9}, 3.9094962582019444`*^9, 3.909498585476287*^9, 
   3.9100864885355463`*^9, 3.91036103742233*^9, 3.910774293366632*^9, 
   3.910877620716362*^9, 3.9115671920140343`*^9, {3.9198439273810253`*^9, 
   3.9198439535495*^9}, {3.919844074165889*^9, 3.919844126756439*^9}, {
   3.919844797403957*^9, 3.919844872450753*^9}, {3.919844913419506*^9, 
   3.919844979734247*^9}, {3.91984503307414*^9, 3.919845045774005*^9}, {
   3.919845112440292*^9, 3.91984521035753*^9}, 3.919864482651579*^9, 
   3.919945213295908*^9, 3.9206505982836027`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"885d46b8-3cab-4028-a6db-287c2f058aea"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"1", "1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "0"},
     {
      RowBox[{"-", "4"}], 
      RowBox[{"-", "3"}], "6", "1", "0"},
     {"4", "7", 
      RowBox[{"-", "6"}], "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.907273110426197*^9, 3.90727312478864*^9}, {
   3.907273158283535*^9, 3.9072731668816853`*^9}, 3.907273198090044*^9, {
   3.907273234249425*^9, 3.907273365860373*^9}, {3.907274125072304*^9, 
   3.907274158975194*^9}, {3.9072742155789557`*^9, 3.907274218841782*^9}, 
   3.907321236818255*^9, 3.907321401820278*^9, 3.907322012023465*^9, {
   3.90732205505015*^9, 3.907322065922914*^9}, 3.907322103680995*^9, 
   3.9073227766817617`*^9, 3.907322820264473*^9, 3.907745987712378*^9, 
   3.9077540070233107`*^9, 3.907792061758101*^9, 3.9080103173007097`*^9, 
   3.9082622982327223`*^9, 3.9082944346665287`*^9, {3.908891707706646*^9, 
   3.9088917171081753`*^9}, {3.908904855827916*^9, 3.908904861885041*^9}, 
   3.909070749665071*^9, 3.909078967986759*^9, {3.9090790147921047`*^9, 
   3.909079039639639*^9}, {3.909079179097924*^9, 3.909079215337351*^9}, 
   3.909079292040778*^9, {3.909079417600482*^9, 3.9090794425369473`*^9}, 
   3.909079483660955*^9, {3.909079643350266*^9, 3.9090796473498907`*^9}, 
   3.9094834848507843`*^9, 3.909489404504752*^9, 3.909495315741414*^9, 
   3.909495348382133*^9, 3.909495391276824*^9, {3.90949570047556*^9, 
   3.909495703284472*^9}, 3.9094962582019444`*^9, 3.909498585476287*^9, 
   3.9100864885355463`*^9, 3.91036103742233*^9, 3.910774293366632*^9, 
   3.910877620716362*^9, 3.9115671920140343`*^9, {3.9198439273810253`*^9, 
   3.9198439535495*^9}, {3.919844074165889*^9, 3.919844126756439*^9}, {
   3.919844797403957*^9, 3.919844872450753*^9}, {3.919844913419506*^9, 
   3.919844979734247*^9}, {3.91984503307414*^9, 3.919845045774005*^9}, {
   3.919845112440292*^9, 3.91984521035753*^9}, 3.919864482651579*^9, 
   3.919945213295908*^9, 3.920650598284462*^9},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"84ed38dd-462c-4050-b779-\
875cb7bea85c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["LatticeReduce"], "Input",
 CellChangeTimes->{{3.919876215788179*^9, 3.919876221433209*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"58189b05-2311-49f9-8253-b5a14189b162"],

Cell[BoxData["LatticeReduce"], "Output",
 CellChangeTimes->{3.9199452133032084`*^9, 3.920650598288787*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"6c5b5653-0a95-4a79-be4d-20aecc8a1423"]
}, Open  ]],

Cell["\<\
Most general basis transformation that preserves triangular form\
\>", "Text",
 CellChangeTimes->{{3.9072349699652233`*^9, 3.907234973320966*^9}, {
  3.9072371625582314`*^9, 3.907237173954913*^9}, {3.907254492527603*^9, 
  3.907254503685689*^9}},ExpressionUUID->"1e359496-522a-4eae-b3be-\
4902d7d16880"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{"M0symshift", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"d", "->", "a1"}], ",", 
      RowBox[{"b", "->", "a2"}], ",", 
      RowBox[{"c", "->", "a3"}], ",", 
      RowBox[{"a", "->", "a4"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"B", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.907254429873238*^9, 3.907254491472332*^9}, {
  3.9073226880398817`*^9, 3.907322691813897*^9}, {3.907745997492152*^9, 
  3.907745999672432*^9}, {3.907754030348295*^9, 3.907754044361147*^9}, {
  3.909495427904935*^9, 3.9094954295186453`*^9}, {3.9094957111415577`*^9, 
  3.9094957127056837`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"ceaa0b9a-f567-44c4-b891-c2dfbd11c636"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "a1"}], "1", "0", "0", "0"},
     {
      RowBox[{"a2", "-", 
       RowBox[{"a1", " ", "a3"}]}], "a3", "1", "0", "0"},
     {
      RowBox[{"a4", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "a3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "a2"}], "+", 
          RowBox[{"a1", " ", "a3"}]}], ")"}], " ", "\[Kappa]"}]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a3", "2"], " ", "\[Kappa]"}], "2"]}], 
      RowBox[{
       RowBox[{"-", "a3"}], " ", "\[Kappa]"}], "1", "0"},
     {
      RowBox[{
       RowBox[{"a1", " ", "a4"}], "-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["a2", "2"], " ", "\[Kappa]"}], "2"]}], 
      RowBox[{"-", "a4"}], 
      RowBox[{
       RowBox[{"-", "a2"}], " ", "\[Kappa]"}], "a1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.907254530086207*^9, 3.907254560643414*^9, {3.9073226820627823`*^9, 
   3.907322692140848*^9}, {3.907322797394691*^9, 3.907322805728153*^9}, 
   3.907322846675962*^9, {3.907754028353739*^9, 3.907754041420595*^9}, 
   3.907792061780426*^9, 3.9080103173188667`*^9, 3.9082622982490273`*^9, 
   3.908294434687132*^9, 3.908892465522625*^9, 3.9089048662147617`*^9, 
   3.909080121408506*^9, 3.909483484869503*^9, {3.90948941242234*^9, 
   3.90948944003498*^9}, 3.909495429915063*^9, 3.909495713756958*^9, 
   3.9094985854862022`*^9, 3.910086488540278*^9, 3.9103610374319*^9, 
   3.9107742933725233`*^9, 3.9108776207230883`*^9, 3.911567192024096*^9, 
   3.919845246156492*^9, 3.91986475438964*^9, 3.9199452133172913`*^9, 
   3.920650598298469*^9},
 CellLabel->
  "Out[31]//MatrixForm=",ExpressionUUID->"25ab1cc5-901a-4b2b-bc01-\
c6a8d49ee951"]
}, Open  ]],

Cell["Action on LCS monodromy", "Text",
 CellChangeTimes->{{3.907254504584173*^9, 
  3.9072545093723097`*^9}},ExpressionUUID->"995ec1be-5d74-43fc-902c-\
1e9db06293fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M0rot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Inverse", "[", "B", "]"}], ".", "M0new", ".", "B"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"M0rot", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9072545102031612`*^9, 3.9072545249219713`*^9}, {
  3.9073228718205023`*^9, 3.907322872151498*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"29bfd9e1-0ec9-4b94-b5ea-3313233e5d00"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "-", "a1", "+", "a3", "+", "b"}], "1", "1", "0", 
      "0"},
     {
      RowBox[{"a", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a1", "-", 
          RowBox[{"2", " ", "a2"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a3", "+", 
             RowBox[{"2", " ", "b"}]}], ")"}]}]}], ")"}], " ", "\[Kappa]"}]}], 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", "\[Kappa]"}], "1", "0"},
     {
      RowBox[{"a", "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a1", "+", 
          SuperscriptBox["a1", "2"], "+", 
          RowBox[{"2", " ", "a2"}], "-", 
          RowBox[{"2", " ", "a1", " ", "a3"}], "-", 
          RowBox[{"2", " ", "a1", " ", "b"}], "+", 
          SuperscriptBox["b", "2"]}], ")"}], " ", "\[Kappa]"}]}], 
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a1", "+", 
          RowBox[{"2", " ", "a2"}], "-", 
          RowBox[{"a3", " ", 
           RowBox[{"(", 
            RowBox[{"a3", "+", 
             RowBox[{"2", " ", "b"}]}], ")"}]}]}], ")"}], " ", "\[Kappa]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a1", "-", "a3", "-", "b"}], ")"}], " ", "\[Kappa]"}], "1", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.907254511974311*^9, 3.90725453181966*^9}, 
   3.907254561888159*^9, 3.907322800977536*^9, {3.907322848974752*^9, 
   3.9073228726568413`*^9}, 3.9077540460125713`*^9, 3.907792061923871*^9, 
   3.90801031745688*^9, 3.9082622983818197`*^9, 3.908294434823266*^9, 
   3.908892467535232*^9, 3.9089048681674337`*^9, 3.9090801404273977`*^9, 
   3.909483484982568*^9, {3.9094894154814262`*^9, 3.909489442000267*^9}, 
   3.909495431749124*^9, 3.909495717796945*^9, 3.909498585582802*^9, 
   3.9100864886360493`*^9, 3.910361037527257*^9, 3.910774293478169*^9, 
   3.910877620837782*^9, 3.9115671921406593`*^9, 3.919845250341713*^9, 
   3.919864757837667*^9, 3.919945213359806*^9, 3.9206505983674183`*^9},
 CellLabel->
  "Out[33]//MatrixForm=",ExpressionUUID->"5b9d798e-e88c-45a1-9d9f-\
71545ed55708"]
}, Open  ]],

Cell["Set b to zero by transformation and shift of d", "Text",
 CellChangeTimes->{{3.907254582589004*^9, 3.907254587046093*^9}, {
  3.907254649216804*^9, 
  3.9072546532751493`*^9}},ExpressionUUID->"531938dd-5b02-44d1-ae6c-\
954d64442050"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"M0new", "/.", 
    RowBox[{"{", 
     RowBox[{"b", "->", "0"}], "}"}]}], "//", "Simplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a3", "->", 
      RowBox[{"-", "b"}]}], ",", 
     RowBox[{"a1", "->", "0"}], ",", 
     RowBox[{"a2", "->", "0"}], ",", 
     RowBox[{"a4", "->", "0"}]}], "}"}]}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M0rot", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a3", "->", 
       RowBox[{"-", "b"}]}], ",", 
      RowBox[{"a1", "->", "0"}], ",", 
      RowBox[{"a2", "->", "0"}], ",", 
      RowBox[{"a4", "->", "0"}], ",", 
      RowBox[{"a", "->", 
       RowBox[{"a", "+", 
        RowBox[{"\[Kappa]", " ", 
         RowBox[{
          SuperscriptBox["b", "2"], "/", "2"}]}]}]}]}], "}"}]}], "//", 
   "Simplify"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9072545879917994`*^9, 3.9072546447256727`*^9}, {
  3.907322883400797*^9, 3.9073229143029327`*^9}, {3.908904871075048*^9, 
  3.908904871557413*^9}, {3.909080162275113*^9, 3.909080170212714*^9}, {
  3.9094957242065277`*^9, 3.90949572560091*^9}, {3.919864772446048*^9, 
  3.919864775799086*^9}, {3.919864814988365*^9, 3.919864857527969*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"cd6e90ec-cf78-43d3-af50-4df7f4987dff"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {
      RowBox[{"a", "+", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", "\[Kappa]"}], "1", "0"},
     {"a", 
      RowBox[{"-", "a"}], "0", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9072545975224953`*^9, 3.907254644960926*^9}, {
   3.907322892465722*^9, 3.907322914673471*^9}, 3.907754048729062*^9, 
   3.907792061928035*^9, 3.908010317461422*^9, 3.9082622983862*^9, 
   3.90829443482812*^9, 3.908892474502132*^9, 3.908904872260591*^9, {
   3.909080151281274*^9, 3.909080170554162*^9}, 3.9094834849877567`*^9, 
   3.909489420332106*^9, 3.909495437265932*^9, 3.909495726072482*^9, 
   3.909498585592804*^9, 3.9100864886402063`*^9, 3.9103610375329027`*^9, 
   3.9107742934830093`*^9, 3.910877620846689*^9, 3.911567192149013*^9, 
   3.91984526953922*^9, {3.9198647698791637`*^9, 3.919864776093281*^9}, {
   3.919864824901195*^9, 3.919864857742556*^9}, 3.919945213364172*^9, 
   3.920650598372616*^9},
 CellLabel->
  "Out[34]//MatrixForm=",ExpressionUUID->"6cf61aab-15df-4a92-a942-\
797c6d78f3ac"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "b"}], "1", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["b", "2"], " ", "\[Kappa]"}], "2"]}], 
      RowBox[{"b", " ", "\[Kappa]"}], "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9072545975224953`*^9, 3.907254644960926*^9}, {
   3.907322892465722*^9, 3.907322914673471*^9}, 3.907754048729062*^9, 
   3.907792061928035*^9, 3.908010317461422*^9, 3.9082622983862*^9, 
   3.90829443482812*^9, 3.908892474502132*^9, 3.908904872260591*^9, {
   3.909080151281274*^9, 3.909080170554162*^9}, 3.9094834849877567`*^9, 
   3.909489420332106*^9, 3.909495437265932*^9, 3.909495726072482*^9, 
   3.909498585592804*^9, 3.9100864886402063`*^9, 3.9103610375329027`*^9, 
   3.9107742934830093`*^9, 3.910877620846689*^9, 3.911567192149013*^9, 
   3.91984526953922*^9, {3.9198647698791637`*^9, 3.919864776093281*^9}, {
   3.919864824901195*^9, 3.919864857742556*^9}, 3.919945213364172*^9, 
   3.9206505983734503`*^9},
 CellLabel->
  "Out[35]//MatrixForm=",ExpressionUUID->"ca6fcd6a-ad07-4049-9b39-\
32267e738d34"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {
      RowBox[{"a", "+", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", "\[Kappa]"}], "1", "0"},
     {"a", 
      RowBox[{"-", "a"}], "0", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9072545975224953`*^9, 3.907254644960926*^9}, {
   3.907322892465722*^9, 3.907322914673471*^9}, 3.907754048729062*^9, 
   3.907792061928035*^9, 3.908010317461422*^9, 3.9082622983862*^9, 
   3.90829443482812*^9, 3.908892474502132*^9, 3.908904872260591*^9, {
   3.909080151281274*^9, 3.909080170554162*^9}, 3.9094834849877567`*^9, 
   3.909489420332106*^9, 3.909495437265932*^9, 3.909495726072482*^9, 
   3.909498585592804*^9, 3.9100864886402063`*^9, 3.9103610375329027`*^9, 
   3.9107742934830093`*^9, 3.910877620846689*^9, 3.911567192149013*^9, 
   3.91984526953922*^9, {3.9198647698791637`*^9, 3.919864776093281*^9}, {
   3.919864824901195*^9, 3.919864857742556*^9}, 3.919945213364172*^9, 
   3.92065059837437*^9},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"397d88e7-9c47-4e42-a343-\
eebef0b71fa8"]
}, Open  ]],

Cell["Remaining shift symmetry:", "Text",
 CellChangeTimes->{{3.907322948984675*^9, 
  3.9073229538541203`*^9}},ExpressionUUID->"a60d16db-ef3e-449f-84ee-\
39fb9bd5e68a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M0new", "/.", 
   RowBox[{"{", 
    RowBox[{"b", "->", "0"}], "}"}]}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M0rot", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a3", "->", "a1"}], ",", 
      RowBox[{"b", "->", "0"}]}], "}"}]}], "//", "FullSimplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9073229328888607`*^9, 3.9073230496898823`*^9}, 
   3.907323105834893*^9, {3.919939000939611*^9, 3.919939007019483*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"7480c687-7bbb-4048-8712-656e24c6fc78"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {
      RowBox[{"a", "+", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", "\[Kappa]"}], "1", "0"},
     {"a", 
      RowBox[{"-", "a"}], "0", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.907322939682138*^9, 3.907323049950996*^9}, 
   3.907323106119293*^9, 3.9077920619514437`*^9, 3.9080103174866257`*^9, 
   3.908262298400959*^9, 3.9082944348500443`*^9, 3.908900004008452*^9, 
   3.9089048814208727`*^9, 3.909080200305544*^9, 3.909483485006256*^9, 
   3.909489445620624*^9, 3.909495730049185*^9, 3.9094985856117887`*^9, 
   3.910086488650041*^9, 3.910361037546021*^9, 3.9107742934962063`*^9, 
   3.910877620868753*^9, 3.91156719216371*^9, 3.919845276935601*^9, {
   3.9199390017540627`*^9, 3.9199390073604794`*^9}, 3.919945213382155*^9, 
   3.920650598383387*^9},
 CellLabel->
  "Out[37]//MatrixForm=",ExpressionUUID->"bd0a59db-d3d5-4cbc-b361-\
3cc0624c3526"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {
      RowBox[{"a", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a1"}], ")"}], " ", "a1"}], "-", 
          RowBox[{"2", " ", "a2"}]}], ")"}], " ", "\[Kappa]"}]}], 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", "\[Kappa]"}], "1", "0"},
     {
      RowBox[{"a", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a1"}], ")"}], " ", "a1", " ", 
        "\[Kappa]"}], "-", 
       RowBox[{"a2", " ", "\[Kappa]"}]}], 
      RowBox[{
       RowBox[{"-", "a"}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"a1", "-", 
          SuperscriptBox["a1", "2"], "+", 
          RowBox[{"2", " ", "a2"}]}], ")"}], " ", "\[Kappa]"}]}], "0", "1", 
      "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.907322939682138*^9, 3.907323049950996*^9}, 
   3.907323106119293*^9, 3.9077920619514437`*^9, 3.9080103174866257`*^9, 
   3.908262298400959*^9, 3.9082944348500443`*^9, 3.908900004008452*^9, 
   3.9089048814208727`*^9, 3.909080200305544*^9, 3.909483485006256*^9, 
   3.909489445620624*^9, 3.909495730049185*^9, 3.9094985856117887`*^9, 
   3.910086488650041*^9, 3.910361037546021*^9, 3.9107742934962063`*^9, 
   3.910877620868753*^9, 3.91156719216371*^9, 3.919845276935601*^9, {
   3.9199390017540627`*^9, 3.9199390073604794`*^9}, 3.919945213382155*^9, 
   3.920650598407731*^9},
 CellLabel->
  "Out[38]//MatrixForm=",ExpressionUUID->"47f1f7b7-6f2b-4b3b-b05b-\
6b60faff595a"]
}, Open  ]],

Cell["Final solution", "Text",
 CellChangeTimes->{{3.907237873084927*^9, 3.907237893158296*^9}, {
   3.907242306123673*^9, 3.9072423086833477`*^9}, 
   3.907253203993134*^9},ExpressionUUID->"1c4dfe0d-0adc-45fb-926d-\
30adda8f89d1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M0final", "=", 
   RowBox[{"M0new", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b", "->", "0"}], ",", 
      RowBox[{"c", "->", 
       RowBox[{"-", "1"}]}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"M0final", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9072378770183783`*^9, 3.90723793243027*^9}, {
   3.907252954275009*^9, 3.907252954379479*^9}, {3.907254863657536*^9, 
   3.907254865561861*^9}, {3.907322926885264*^9, 3.907322927209154*^9}, {
   3.909080213165783*^9, 3.90908022258125*^9}, {3.909137070981266*^9, 
   3.9091370766925917`*^9}, 3.90949573888721*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"651b8358-1359-473c-8c2b-7d8fac9c4cfc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {
      RowBox[{"a", "+", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", "\[Kappa]"}], "1", "0"},
     {"a", 
      RowBox[{"-", "a"}], "0", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.907237917698483*^9, 3.9072379326951323`*^9}, 
   3.907242379599156*^9, {3.9072532057824097`*^9, 3.907253230013103*^9}, 
   3.9072548658817377`*^9, 3.9073229277655897`*^9, 3.907323152240313*^9, 
   3.907792061994358*^9, 3.9080103175229673`*^9, 3.9082622984461327`*^9, 
   3.908294434894517*^9, 3.908900228075046*^9, 3.908904134153913*^9, 
   3.90890488432239*^9, {3.909080210828267*^9, 3.909080223016197*^9}, 
   3.909082906855268*^9, {3.909137071357194*^9, 3.909137077115673*^9}, 
   3.909483485061844*^9, 3.9094894523675127`*^9, 3.909495739590158*^9, 
   3.9094985856616793`*^9, 3.91008648870443*^9, 3.910361037600782*^9, 
   3.910774293545597*^9, 3.910877620916226*^9, 3.911567192230865*^9, 
   3.9198452891153927`*^9, 3.919945213388975*^9, 3.920650598412093*^9},
 CellLabel->
  "Out[40]//MatrixForm=",ExpressionUUID->"f2e34a06-d859-4ad9-bca9-\
d4bffbf801dc"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Conifold monodromy", "Subsection",
 CellChangeTimes->{{3.909495460652336*^9, 
  3.909495466520577*^9}},ExpressionUUID->"380d2896-71d6-4b1a-b1bc-\
168998b50d8e"],

Cell["Form of monodromy matrix around conifold point:", "Text",
 CellChangeTimes->{{3.909495503708843*^9, 
  3.909495513158766*^9}},ExpressionUUID->"5f25d823-ed33-461a-bda0-\
ffc8af65a31c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MC", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MC", ".", "MC"}], "//", "MatrixForm", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "that", " ", "it", " ", "is", " ", "indeed", " ", "order", 
    " ", "2"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.909495514135276*^9, 3.9094955431276207`*^9}, {
  3.909495751758514*^9, 3.909495768670774*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"566c03b4-b043-4ab0-9e2c-267ac7fb4097"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.90949575787285*^9, 3.909495761619979*^9}, 
   3.909498585700961*^9, 3.910086488725089*^9, 3.910361037630143*^9, 
   3.910774293573782*^9, 3.910877620945283*^9, 3.911567192262143*^9, 
   3.919845331943171*^9, 3.919945214531208*^9, 3.920650598421245*^9},
 CellLabel->
  "Out[42]//MatrixForm=",ExpressionUUID->"e71e8b41-5060-4e14-96b1-\
fca056aa1a66"]
}, Open  ]],

Cell["Can also be written in terms of conifold state:", "Text",
 CellChangeTimes->{{3.909495546769473*^9, 
  3.909495560657473*^9}},ExpressionUUID->"8c1f84ca-785e-4c6f-b7bc-\
dc9d0e3677aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qC", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MC", "==", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "5", "]"}], "-", " ", 
    RowBox[{"TensorProduct", "[", 
     RowBox[{"qC", ",", 
      RowBox[{"pairing", ".", "qC"}]}], "]"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.9094955619278812`*^9, 3.909495578530773*^9}, {
  3.909495634758039*^9, 3.909495647780019*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"3859993d-43a1-4d97-89b2-64ec6e9077f4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.90949563503533*^9, 3.9094956492879057`*^9}, {
   3.909495754144944*^9, 3.909495770592314*^9}, 3.909498585710657*^9, 
   3.910086488734769*^9, 3.9103610376412783`*^9, 3.9107742935869493`*^9, 
   3.910877620953558*^9, 3.911567192276979*^9, 3.919845333734581*^9, 
   3.9199452145650463`*^9, 3.9206505984325438`*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"eeb5035c-5eb7-4eb0-86ba-8f7c9f08bd61"]
}, Open  ]],

Cell["\<\
An important check: the basis transformation B from above --- which we used \
to set b=0 --- leaves the conifold state (and thus the monodromy) invariant:\
\>", "Text",
 CellChangeTimes->{{3.907754050153824*^9, 3.9077540538975697`*^9}, {
  3.909495581992898*^9, 
  3.909495607144504*^9}},ExpressionUUID->"e2a1e0ff-c0ba-4c8f-a8ef-\
67e28177b4b3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", ".", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"most", " ", "general", " ", "basis", " ", "transformation"}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"B", ".", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a3", "->", "b"}], ",", 
     RowBox[{"a1", "->", "0"}], ",", 
     RowBox[{"a2", "->", "0"}], ",", 
     RowBox[{"a4", "->", "0"}], ",", 
     RowBox[{"a", "->", 
      RowBox[{"a", "+", " ", 
       RowBox[{"\[Kappa]", " ", 
        RowBox[{
         SuperscriptBox["b", "2"], "/", "2"}]}]}]}]}], "}"}]}], "//", 
  "Simplify", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "basis", " ", "transformation", " ", "we", " ", "used", " ", 
     "to", " ", "set", " ", "b"}], "=", "0"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9077540547654953`*^9, 3.907754077637574*^9}, {
  3.908904877880795*^9, 3.90890487870175*^9}, {3.90908018971029*^9, 
  3.909080189997176*^9}, {3.9094956151307917`*^9, 3.909495630798455*^9}, {
  3.909495775325213*^9, 3.909495776543268*^9}, {3.9198453545922728`*^9, 
  3.919845356722375*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"5dee735f-8616-44c3-9e28-a55d45b2825b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "a1"}], ",", 
   RowBox[{"a2", "-", 
    RowBox[{"a1", " ", "a3"}]}], ",", 
   RowBox[{"a4", "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "a3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "a2"}], "+", 
       RowBox[{"a1", " ", "a3"}]}], ")"}], " ", "\[Kappa]"}]}], ",", 
   RowBox[{"1", "+", 
    RowBox[{"a1", " ", "a4"}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["a2", "2"], " ", "\[Kappa]"}], "2"]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.907754060421854*^9, 3.907754078105348*^9}, 
   3.90779206194501*^9, 3.908010317473845*^9, 3.908262298395612*^9, 
   3.908294434842773*^9, 3.9089048791451797`*^9, 3.909080190354732*^9, 
   3.909483484998534*^9, 3.9094894258413363`*^9, 3.909495447422926*^9, 
   3.9094956123846684`*^9, 3.909495776974955*^9, 3.909498585726549*^9, 
   3.910086488738987*^9, 3.910361037647381*^9, 3.910774293591682*^9, 
   3.910877620964101*^9, 3.911567192288357*^9, 3.919845342195314*^9, 
   3.919945214570772*^9, 3.920650598437237*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"2f76aded-9f19-4f00-8351-4539607d3edc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.907754060421854*^9, 3.907754078105348*^9}, 
   3.90779206194501*^9, 3.908010317473845*^9, 3.908262298395612*^9, 
   3.908294434842773*^9, 3.9089048791451797`*^9, 3.909080190354732*^9, 
   3.909483484998534*^9, 3.9094894258413363`*^9, 3.909495447422926*^9, 
   3.9094956123846684`*^9, 3.909495776974955*^9, 3.909498585726549*^9, 
   3.910086488738987*^9, 3.910361037647381*^9, 3.910774293591682*^9, 
   3.910877620964101*^9, 3.911567192288357*^9, 3.919845342195314*^9, 
   3.919945214570772*^9, 3.920650598438013*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"6a53b795-a62c-4c93-b65e-8fed99972495"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.90949546765774*^9, 3.909495468109314*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"17522093-28ed-40af-af36-457a73884c98"]
}, Closed]],

Cell[CellGroupData[{

Cell["Test case: solution for sextic", "Subsection",
 CellChangeTimes->{{3.909495490183823*^9, 
  3.909495495982016*^9}},ExpressionUUID->"0af657e1-52c6-4b64-b632-\
4f61cf3c40f0"],

Cell["Monodromy around infinity", "Text",
 CellChangeTimes->{{3.9094957985359497`*^9, 
  3.909495802582519*^9}},ExpressionUUID->"45282158-bd88-4403-a196-\
057638727f55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"M\[Infinity]inv", "=", 
   RowBox[{"M0final", ".", "MC"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.909495803506206*^9, 3.90949581974592*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"fadabb4b-6d92-4929-b742-d74ed91ee484"],

Cell["Unique solution for order 6 orbifold", "Text",
 CellChangeTimes->{{3.907323295708576*^9, 
  3.907323303285552*^9}},ExpressionUUID->"c343d4fe-5c1e-4fe3-864f-\
062d3b4e6006"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ord", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"QuasiUnipotentQ", "[", 
     RowBox[{"M\[Infinity]inv", ",", "k", ",", "ord", ",", "5"}], "]"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"eq", "==", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", ",", "a"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0final", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9072380552239447`*^9, 3.907238088547872*^9}, {
   3.907242584224835*^9, 3.907242594819805*^9}, {3.907243349825261*^9, 
   3.907243371870393*^9}, {3.9072443878745623`*^9, 3.9072444159369783`*^9}, {
   3.907244488965122*^9, 3.907244530600156*^9}, {3.9072522067477703`*^9, 
   3.907252226884181*^9}, {3.9072530993641*^9, 3.907253099726071*^9}, {
   3.9072551273709793`*^9, 3.90725514016712*^9}, {3.90725518233178*^9, 
   3.907255218574486*^9}, {3.90725600645543*^9, 3.907256007678771*^9}, 
   3.907256106247942*^9, {3.90725631037099*^9, 3.907256381458406*^9}, {
   3.907256499697905*^9, 3.907256508259593*^9}, 3.90725684253012*^9, {
   3.9073232229226027`*^9, 3.9073232249386272`*^9}, {3.9073232610641336`*^9, 
   3.907323299752152*^9}, {3.9089041683679857`*^9, 3.908904168984873*^9}, {
   3.908904251777295*^9, 3.9089042521936827`*^9}, {3.909489473892399*^9, 
   3.909489479588872*^9}, 3.909495785961761*^9},
 CellLabel->"In[49]:=",ExpressionUUID->"c1c43c8b-8d25-42eb-bd6f-16b04569224d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "\[Rule]", "6"}], ",", 
    RowBox[{"a", "\[Rule]", "4"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9072380668127537`*^9, 3.9072380892528343`*^9}, {
   3.907242582526515*^9, 3.90724259519766*^9}, {3.907243350326508*^9, 
   3.907243372157778*^9}, {3.907244390361156*^9, 3.907244416293191*^9}, {
   3.907244469167972*^9, 3.9072445309685287`*^9}, {3.907252209222858*^9, 
   3.907252217773321*^9}, 3.907252253554695*^9, {3.907253100035761*^9, 
   3.907253113195874*^9}, 3.907253260127556*^9, {3.907255137764888*^9, 
   3.907255140535346*^9}, {3.907255178585589*^9, 3.9072552444611607`*^9}, {
   3.907255999063181*^9, 3.907256024380766*^9}, {3.907256096986051*^9, 
   3.907256106472496*^9}, {3.90725631084411*^9, 3.907256381687015*^9}, {
   3.907256500175767*^9, 3.907256508518462*^9}, {3.907256836058023*^9, 
   3.9072568427348623`*^9}, {3.907323212790697*^9, 3.907323225509493*^9}, {
   3.90732326154182*^9, 3.9073232832618504`*^9}, 3.907323335652336*^9, 
   3.907792062114807*^9, 3.908010318065483*^9, 3.9082622989818497`*^9, 
   3.908294435435191*^9, 3.908904170042532*^9, 3.908904256704505*^9, 
   3.908904889168388*^9, 3.9094834856653233`*^9, {3.9094894712461348`*^9, 
   3.909489480605467*^9}, 3.909495500027131*^9, {3.909495783872463*^9, 
   3.909495786670372*^9}, 3.909495821948496*^9, 3.909498586283101*^9, 
   3.9100864892805634`*^9, 3.910361038205895*^9, 3.910774294126377*^9, 
   3.9108776215186367`*^9, 3.911567192873231*^9, 3.919845361120675*^9, 
   3.9199452162947474`*^9, 3.92065059897676*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"839cb1cf-13bd-4e39-bcc2-c6bf0aad0322"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {"7", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "6"}], "1", "0"},
     {"4", 
      RowBox[{"-", "4"}], "0", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9072380668127537`*^9, 3.9072380892528343`*^9}, {
   3.907242582526515*^9, 3.90724259519766*^9}, {3.907243350326508*^9, 
   3.907243372157778*^9}, {3.907244390361156*^9, 3.907244416293191*^9}, {
   3.907244469167972*^9, 3.9072445309685287`*^9}, {3.907252209222858*^9, 
   3.907252217773321*^9}, 3.907252253554695*^9, {3.907253100035761*^9, 
   3.907253113195874*^9}, 3.907253260127556*^9, {3.907255137764888*^9, 
   3.907255140535346*^9}, {3.907255178585589*^9, 3.9072552444611607`*^9}, {
   3.907255999063181*^9, 3.907256024380766*^9}, {3.907256096986051*^9, 
   3.907256106472496*^9}, {3.90725631084411*^9, 3.907256381687015*^9}, {
   3.907256500175767*^9, 3.907256508518462*^9}, {3.907256836058023*^9, 
   3.9072568427348623`*^9}, {3.907323212790697*^9, 3.907323225509493*^9}, {
   3.90732326154182*^9, 3.9073232832618504`*^9}, 3.907323335652336*^9, 
   3.907792062114807*^9, 3.908010318065483*^9, 3.9082622989818497`*^9, 
   3.908294435435191*^9, 3.908904170042532*^9, 3.908904256704505*^9, 
   3.908904889168388*^9, 3.9094834856653233`*^9, {3.9094894712461348`*^9, 
   3.909489480605467*^9}, 3.909495500027131*^9, {3.909495783872463*^9, 
   3.909495786670372*^9}, 3.909495821948496*^9, 3.909498586283101*^9, 
   3.9100864892805634`*^9, 3.910361038205895*^9, 3.910774294126377*^9, 
   3.9108776215186367`*^9, 3.911567192873231*^9, 3.919845361120675*^9, 
   3.9199452162947474`*^9, 3.920650598977669*^9},
 CellLabel->
  "Out[53]//MatrixForm=",ExpressionUUID->"e630fae6-e1cf-4c89-a52e-\
58388bc1b1f8"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Quasi-unipotence of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "\[Infinity]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "327ba79d-0999-4af0-9a00-80ba58aa236d"]
}], "Subsection",
 CellChangeTimes->{{3.907345006754156*^9, 3.907345015289754*^9}, {
  3.9077458558549633`*^9, 3.9077458574952383`*^9}, {3.9094959456754827`*^9, 
  3.909495958619504*^9}},ExpressionUUID->"3b8436c3-d6dd-4dbe-b884-\
72910df9021a"],

Cell["\<\
Here we go through all quasi-unipotence indices and solve for the values of (\
\[Kappa],a).\
\>", "Text",
 CellChangeTimes->{{3.909495971805031*^9, 
  3.9094959994736433`*^9}},ExpressionUUID->"58d70242-799e-49a7-9b3d-\
68879a8fa729"],

Cell[CellGroupData[{

Cell["Monodromy at infinity with k=1", "Subsubsection",
 CellChangeTimes->{{3.9071629352984753`*^9, 
  3.907162945248247*^9}},ExpressionUUID->"060daf20-d31a-4571-84af-\
9af7680d1f6b"],

Cell["Check for finite order matrices (no unipotent part):", "Text",
 CellChangeTimes->{{3.906102880707296*^9, 3.906102893844846*^9}, {
  3.907161788171986*^9, 
  3.907161790780657*^9}},ExpressionUUID->"0eb66e2c-8ac4-4ffc-86e2-\
2f38fe772510"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"quasi", "-", 
    RowBox[{
    "unipotent", " ", "data", " ", "for", " ", "finite", " ", "order", " ", 
     "matrix"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"orders", "=", 
     RowBox[{"{", 
      RowBox[{
      "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "8", ",", 
       "10", ",", "12"}], "}"}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"list", " ", "of", " ", "equations", " ", "for", " ", "quasi"}],
       "-", 
      RowBox[{"unipotency", " ", "at", " ", "k"}]}], "=", 
     RowBox[{
     "1", " ", "and", " ", "all", " ", "values", " ", "of", " ", "l"}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqs1", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"QuasiUnipotentQ", "[", 
        RowBox[{"M\[Infinity]inv", ",", "k", ",", "l", ",", "5"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "orders"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"solutions", " ", "for", " ", 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", ",", " ", "a"}], ")"}], " ", "for", " ", "each", 
     " ", "of", " ", "these", " ", "equations"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sols1", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"#", "==", "0"}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Kappa]", ",", "a"}], "}"}], ",", "Integers"}], "]"}], 
      "&"}], "/@", "eqs1"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"clean", " ", "up", " ", "data"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols1", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"sols1", ",", "1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sols1", "=", 
    RowBox[{"Delete", "[", 
     RowBox[{"sols1", ",", 
      RowBox[{"{", "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.906102894810375*^9, 3.9061028951757317`*^9}, {
   3.9061030186373*^9, 3.9061030631175537`*^9}, {3.906103221221081*^9, 
   3.90610324302393*^9}, {3.906486506876822*^9, 3.906486550798641*^9}, {
   3.9064866533647747`*^9, 3.906486686477544*^9}, {3.9064882705727243`*^9, 
   3.906488271084565*^9}, {3.906488322063102*^9, 3.906488378790366*^9}, {
   3.906488416089857*^9, 3.906488469710037*^9}, {3.906488503602394*^9, 
   3.906488503898119*^9}, {3.90649065885849*^9, 3.9064906794773827`*^9}, {
   3.906794280174241*^9, 3.9067943556386843`*^9}, {3.906794935128824*^9, 
   3.906794938323832*^9}, {3.907160592647966*^9, 3.90716060171799*^9}, {
   3.907160642282137*^9, 3.907160642462941*^9}, 3.907160743293604*^9, {
   3.9071614704253063`*^9, 3.907161507681179*^9}, {3.907161801393189*^9, 
   3.9071618134262257`*^9}, {3.907161862837926*^9, 3.907161866628314*^9}, {
   3.907162042610313*^9, 3.907162054273967*^9}, {3.9071621422029343`*^9, 
   3.907162376110759*^9}, {3.9071624121703978`*^9, 3.9071624177632837`*^9}, {
   3.907162477080304*^9, 3.907162581998097*^9}, {3.907162647054553*^9, 
   3.907162703074094*^9}, {3.907162735446066*^9, 3.907162736198824*^9}, {
   3.907162830578639*^9, 3.907162832050161*^9}, {3.9072547787863007`*^9, 
   3.9072547788412848`*^9}, {3.907323347243726*^9, 3.907323417769931*^9}, {
   3.908904593923767*^9, 3.908904595999524*^9}, {3.909135186443995*^9, 
   3.909135189763031*^9}, {3.9094963947577047`*^9, 3.9094963949064083`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"fff85c4b-c00a-4327-8bb1-a2e0b15ca296"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "\[Rule]", "6"}], ",", 
      RowBox[{"a", "\[Rule]", "4"}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Kappa]", "\[Rule]", "4"}], ",", 
      RowBox[{"a", "\[Rule]", "4"}]}], "}"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "2"}], ",", 
       RowBox[{"a", "\[Rule]", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "10"}], ",", 
       RowBox[{"a", "\[Rule]", "5"}]}], "}"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "2"}], ",", 
       RowBox[{"a", "\[Rule]", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "4"}], ",", 
       RowBox[{"a", "\[Rule]", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "6"}], ",", 
       RowBox[{"a", "\[Rule]", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "12"}], ",", 
       RowBox[{"a", "\[Rule]", "5"}]}], "}"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.906488470141378*^9, 3.9064885047941933`*^9, {3.9064906495504093`*^9, 
   3.906490679914394*^9}, {3.906794226508165*^9, 3.906794309138198*^9}, {
   3.9067943526104727`*^9, 3.9067944392613697`*^9}, 3.9067949558581057`*^9, {
   3.9071606193457413`*^9, 3.907160643034019*^9}, 3.907160677043001*^9, {
   3.9071615010370607`*^9, 3.907161508289315*^9}, 3.907162293629904*^9, 
   3.907162328606811*^9, 3.9071623767874823`*^9, {3.907162486674054*^9, 
   3.90716248847346*^9}, 3.90716253106546*^9, {3.9071625756048183`*^9, 
   3.907162582427806*^9}, {3.907162647801785*^9, 3.907162736694607*^9}, 
   3.907162832706176*^9, 3.907163062808257*^9, {3.9071644181854773`*^9, 
   3.90716442512204*^9}, {3.907323380018112*^9, 3.907323421329496*^9}, 
   3.907323470535124*^9, {3.907345063978217*^9, 3.907345075514228*^9}, {
   3.9077928433037767`*^9, 3.9077928583631268`*^9}, {3.9080103237603292`*^9, 
   3.908010339280546*^9}, 3.908262304390633*^9, 3.908294439617445*^9, 
   3.908904513128396*^9, 3.908904551402998*^9, 3.908904601823476*^9, 
   3.908904724517486*^9, 3.9089049061880283`*^9, {3.909135198397007*^9, 
   3.909135217501129*^9}, 3.909137888930394*^9, 3.90948348949828*^9, 
   3.9094895748751173`*^9, 3.909496005481042*^9, 3.9094963985245857`*^9, 
   3.909498589636216*^9, 3.910086491539298*^9, 3.9103610407695093`*^9, 
   3.910774296701926*^9, 3.910877623770652*^9, 3.911567195165276*^9, 
   3.919845371480687*^9, 3.919945218811638*^9, 3.9206506009348907`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"099bd93c-3100-4f63-9087-473703a59407"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "6"}], ",", 
     RowBox[{"a", "\[Rule]", "4"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "4"}], ",", 
     RowBox[{"a", "\[Rule]", "4"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", "3"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "10"}], ",", 
     RowBox[{"a", "\[Rule]", "5"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", "4"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "4"}], ",", 
     RowBox[{"a", "\[Rule]", "3"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "12"}], ",", 
     RowBox[{"a", "\[Rule]", "5"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.906488470141378*^9, 3.9064885047941933`*^9, {3.9064906495504093`*^9, 
   3.906490679914394*^9}, {3.906794226508165*^9, 3.906794309138198*^9}, {
   3.9067943526104727`*^9, 3.9067944392613697`*^9}, 3.9067949558581057`*^9, {
   3.9071606193457413`*^9, 3.907160643034019*^9}, 3.907160677043001*^9, {
   3.9071615010370607`*^9, 3.907161508289315*^9}, 3.907162293629904*^9, 
   3.907162328606811*^9, 3.9071623767874823`*^9, {3.907162486674054*^9, 
   3.90716248847346*^9}, 3.90716253106546*^9, {3.9071625756048183`*^9, 
   3.907162582427806*^9}, {3.907162647801785*^9, 3.907162736694607*^9}, 
   3.907162832706176*^9, 3.907163062808257*^9, {3.9071644181854773`*^9, 
   3.90716442512204*^9}, {3.907323380018112*^9, 3.907323421329496*^9}, 
   3.907323470535124*^9, {3.907345063978217*^9, 3.907345075514228*^9}, {
   3.9077928433037767`*^9, 3.9077928583631268`*^9}, {3.9080103237603292`*^9, 
   3.908010339280546*^9}, 3.908262304390633*^9, 3.908294439617445*^9, 
   3.908904513128396*^9, 3.908904551402998*^9, 3.908904601823476*^9, 
   3.908904724517486*^9, 3.9089049061880283`*^9, {3.909135198397007*^9, 
   3.909135217501129*^9}, 3.909137888930394*^9, 3.90948348949828*^9, 
   3.9094895748751173`*^9, 3.909496005481042*^9, 3.9094963985245857`*^9, 
   3.909498589636216*^9, 3.910086491539298*^9, 3.9103610407695093`*^9, 
   3.910774296701926*^9, 3.910877623770652*^9, 3.911567195165276*^9, 
   3.919845371480687*^9, 3.919945218811638*^9, 3.920650600935925*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"58ec7d4b-11b5-4e0b-8aa5-998a03cd972f"]
}, Open  ]],

Cell["\<\
There are 7 solutions, just like for threefolds. The associated orders are:\
\>", "Text",
 CellChangeTimes->{{3.907323620333201*^9, 3.907323631150045*^9}, {
  3.907792869552034*^9, 
  3.907792874082096*^9}},ExpressionUUID->"554bc2c1-c3a8-4bbc-9521-\
42ddc265511b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M\[Infinity]inv1s", "=", 
   RowBox[{"M\[Infinity]inv", "/.", "sols1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ords1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"OrderQ", "[", 
     RowBox[{"#", ",", "1", ",", "5"}], "]"}], "&"}], "/@", 
   "M\[Infinity]inv1s"}]}]}], "Input",
 CellChangeTimes->{{3.90779365923339*^9, 3.907793719303224*^9}, 
   3.907793797088194*^9, {3.907793991314584*^9, 3.907793993783833*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"7e611aa3-c9c6-436d-b355-41fd3e06f30b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6", ",", "8", ",", "10", ",", "10", ",", "12", ",", "12", ",", "12"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9077936818592043`*^9, 3.907793746638274*^9}, 
   3.907793797385704*^9, 3.907793994269334*^9, 3.908010339312063*^9, 
   3.908262304424432*^9, 3.9082944396638107`*^9, 3.908904513176177*^9, 
   3.9089045514389687`*^9, {3.90890460186378*^9, 3.9089046047688627`*^9}, 
   3.908904724562055*^9, 3.908904906227728*^9, {3.9091351984410057`*^9, 
   3.909135222148283*^9}, 3.909137888978857*^9, 3.909483489527072*^9, 
   3.909489574896872*^9, 3.9094960055132*^9, 3.909498589680461*^9, 
   3.910086491565977*^9, 3.9103610408145647`*^9, 3.9107742967500057`*^9, 
   3.910877623825487*^9, 3.91156719525845*^9, 3.919845374166317*^9, 
   3.919945218845232*^9, 3.9206506009668427`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"39ae231f-b8a5-4bbc-a44f-b73443c9f00e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy at infinity with k=2", "Subsubsection",
 CellChangeTimes->{{3.9071629352984753`*^9, 
  3.907162950594799*^9}},ExpressionUUID->"55dc74ef-569b-47e4-9bee-\
a3c54555822c"],

Cell["Check for k=2 monodromies:", "Text",
 CellChangeTimes->{{3.906103267657139*^9, 3.906103281088797*^9}, {
  3.907162611610114*^9, 
  3.907162618472681*^9}},ExpressionUUID->"ad5c0d51-3615-441c-a610-\
28745978e0c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"quasi", "-", 
    RowBox[{
    "unipotent", " ", "data", " ", "for", " ", "finite", " ", "order", " ", 
     "matrix"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"orders", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}]}], ";"}], 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"list", " ", "of", " ", "equations", " ", "for", " ", "quasi"}],
       "-", 
      RowBox[{"unipotency", " ", "at", " ", "k"}]}], "=", 
     RowBox[{
     "2", " ", "and", " ", "all", " ", "values", " ", "of", " ", "l"}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqs2", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"QuasiUnipotentQ", "[", 
        RowBox[{"M\[Infinity]inv", ",", "k", ",", "l", ",", "5"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "orders"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"solutions", " ", "for", " ", 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", ",", "a"}], ")"}], " ", "for", " ", "each", " ", 
     "of", " ", "these", " ", "equations"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols2", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"#", "==", "0"}], ",", 
           RowBox[{"\[Kappa]", "!=", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Kappa]", ",", "a"}], "}"}], ",", "Integers"}], "]"}], 
       "&"}], "/@", "eqs2"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"clean", " ", "up", " ", "data"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols2", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"sols2", ",", "1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sols2", "=", 
    RowBox[{"Delete", "[", 
     RowBox[{"sols2", ",", 
      RowBox[{"{", "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.90610256970116*^9, 3.906102570234371*^9}, {
   3.90610281754011*^9, 3.906102818199853*^9}, {3.9061032850560503`*^9, 
   3.906103292925549*^9}, {3.906103352416028*^9, 3.906103368797377*^9}, {
   3.906486776415154*^9, 3.90648679949372*^9}, {3.906486934884613*^9, 
   3.906486945378315*^9}, {3.906490683975721*^9, 3.9064907071564703`*^9}, {
   3.9071606630499077`*^9, 3.907160682208302*^9}, {3.907162604660758*^9, 
   3.907162642550168*^9}, {3.9071627413382483`*^9, 3.907162755471035*^9}, {
   3.9071628264793673`*^9, 3.907162827816669*^9}, {3.9071628804160013`*^9, 
   3.907162890842639*^9}, 3.9071629838342867`*^9, {3.907163022371776*^9, 
   3.907163022487569*^9}, 3.907163057638877*^9, {3.907163088405644*^9, 
   3.907163088544045*^9}, {3.9072547865988083`*^9, 3.9072547866968603`*^9}, {
   3.907323483954851*^9, 3.9073235017385073`*^9}, {3.907323546007207*^9, 
   3.9073235763487587`*^9}, {3.907323977763755*^9, 3.907323986137465*^9}, {
   3.908904610310114*^9, 3.9089046149446087`*^9}, {3.9091352253901253`*^9, 
   3.909135239439673*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"265f644a-e184-42ac-be7e-084b92198c9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "8"}], ",", 
     RowBox[{"a", "\[Rule]", "4"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "18"}], ",", 
     RowBox[{"a", "\[Rule]", "6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "6"}], ",", 
     RowBox[{"a", "\[Rule]", "4"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9061025713953648`*^9, 3.906102818565372*^9, 3.906103294214007*^9, {
   3.906103355205617*^9, 3.906103378869349*^9}, {3.906486919937007*^9, 
   3.906486947232836*^9}, 3.906488247790141*^9, {3.906490692321493*^9, 
   3.90649070815797*^9}, {3.907160659542275*^9, 3.907160683201132*^9}, 
   3.907162633047202*^9, {3.907162747267582*^9, 3.907162755888101*^9}, 
   3.907162838222599*^9, {3.907162884966958*^9, 3.9071628917803497`*^9}, 
   3.907163068552002*^9, {3.907164418802823*^9, 3.9071644257420807`*^9}, {
   3.907323537147026*^9, 3.907323588056657*^9}, 3.907323635646676*^9, {
   3.907323980594419*^9, 3.9073239895419703`*^9}, 3.907793807357321*^9, 
   3.9080103434056597`*^9, 3.908262313009987*^9, 3.908294443038988*^9, 
   3.9089045134619007`*^9, 3.908904551748898*^9, 3.908904620774496*^9, 
   3.908904727888358*^9, 3.908904909561049*^9, 3.909135231662187*^9, {
   3.909137878093389*^9, 3.909137893755825*^9}, 3.909483492864122*^9, 
   3.909489584736389*^9, 3.90949600885469*^9, 3.909498592991015*^9, 
   3.910086494890347*^9, 3.910361044153739*^9, 3.910774300059039*^9, 
   3.9108776271780033`*^9, 3.911567198624868*^9, 3.919845379833057*^9, 
   3.919945222229987*^9, 3.920650604314569*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"6f74c7c2-329b-4287-9eb4-482cf8be89f5"]
}, Open  ]],

Cell["Three new solutions:", "Text",
 CellChangeTimes->{{3.906103487952262*^9, 3.90610351828202*^9}, {
  3.907163075727289*^9, 3.9071630761390676`*^9}, {3.907323597063862*^9, 
  3.907323619070936*^9}, {3.907323947494087*^9, 
  3.907323949804736*^9}},ExpressionUUID->"2dcd32fd-dc20-42ad-b92d-\
45683a87ce73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"unsortedComplement", "[", 
   RowBox[{"l1_", ",", "l2_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Reap", "[", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "remove", "}"}], ",", 
      RowBox[{
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"remove", "[", "#", "]"}], "=", "True"}], ")"}], "&"}], 
         ",", "l2"}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"TrueQ", "[", 
             RowBox[{"remove", "[", "#", "]"}], "]"}], ",", "Null", ",", 
            RowBox[{"Sow", "[", "#", "]"}]}], "]"}], "&"}], ",", "l1"}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Clear", "[", "remove", "]"}], ";"}]}], "]"}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.90913785180273*^9, 3.9091378518074217`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"9ed2807f-42a9-491d-b557-a502a42a2f4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols2new", "=", 
  RowBox[{"unsortedComplement", "[", 
   RowBox[{"sols2", ",", "sols1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907323950873519*^9, 3.907323963894071*^9}, {
  3.9073239947268887`*^9, 3.907324021776428*^9}, {3.907324052936056*^9, 
  3.9073240530921907`*^9}, {3.909137861432336*^9, 3.909137862465641*^9}, {
  3.9091379346292057`*^9, 3.9091379405762568`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"0e502708-b6b8-496b-9303-60c3cc5bf82f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "8"}], ",", 
     RowBox[{"a", "\[Rule]", "4"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "18"}], ",", 
     RowBox[{"a", "\[Rule]", "6"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.907323959187698*^9, 3.907324022256756*^9}, 
   3.907324053654085*^9, 3.9073241206094093`*^9, 3.9077938073845177`*^9, 
   3.9080103434497747`*^9, 3.908262313041616*^9, 3.908294443063963*^9, 
   3.908904513481843*^9, 3.908904551763967*^9, 3.9089046208150883`*^9, 
   3.908904727917437*^9, 3.908904909586173*^9, 3.9091352316955643`*^9, 
   3.909137863017222*^9, 3.909137895275364*^9, 3.909483492890635*^9, 
   3.909489584768162*^9, 3.909496008883833*^9, 3.9094985930144663`*^9, 
   3.910086494912346*^9, 3.910361044181349*^9, 3.910774300099511*^9, 
   3.910877627200636*^9, 3.911567198654744*^9, 3.9198453798991632`*^9, 
   3.9199452222539997`*^9, 3.920650604339467*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"64dc9d5a-e0a3-42c3-a41f-9f4a66afcaf8"]
}, Open  ]],

Cell["Orders", "Text",
 CellChangeTimes->{{3.9077938084789886`*^9, 
  3.907793811594338*^9}},ExpressionUUID->"8b0a4878-6d02-42ef-8f4f-\
502f08b70e68"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M\[Infinity]inv2s", "=", 
   RowBox[{"M\[Infinity]inv", "/.", "sols2new"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ords2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"OrderQ", "[", 
     RowBox[{"#", ",", "2", ",", "5"}], "]"}], "&"}], "/@", 
   "M\[Infinity]inv2s"}]}]}], "Input",
 CellChangeTimes->{{3.907793812525765*^9, 3.907793841598337*^9}, {
  3.907793985741374*^9, 3.907793988301292*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"8dd163e8-1048-4c5c-8340-53f327174145"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "6", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{{3.907793828156714*^9, 3.907793843334303*^9}, 
   3.907794039174749*^9, 3.90801034348025*^9, 3.90826231304566*^9, 
   3.9082944430757437`*^9, 3.9089045135029287`*^9, 3.908904551779861*^9, 
   3.908904620859071*^9, 3.908904727938895*^9, 3.908904909597691*^9, 
   3.909135231708968*^9, {3.9091378713991823`*^9, 3.909137897104988*^9}, 
   3.909483492906386*^9, 3.9094895847792053`*^9, 3.909496008894907*^9, 
   3.9094985930309677`*^9, 3.9100864949200706`*^9, 3.91036104419634*^9, 
   3.9107743001120777`*^9, 3.910877627211234*^9, 3.911567198666922*^9, 
   3.919845380157786*^9, 3.919945222265593*^9, 3.920650604350541*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"b4e8ce82-a642-4cbd-8465-323a633b3031"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy at infinity with k=3", "Subsubsection",
 CellChangeTimes->{{3.9071629352984753`*^9, 
  3.907162956556591*^9}},ExpressionUUID->"5034eede-c7fb-4d02-bd81-\
21152ba766bb"],

Cell["Check for k=3 monodromies:", "Text",
 CellChangeTimes->{{3.906103267657139*^9, 3.906103281088797*^9}, {
  3.907162611610114*^9, 3.907162618472681*^9}, {3.907163001109826*^9, 
  3.907163001169805*^9}},ExpressionUUID->"c1c2d1ab-bd0a-4194-a50c-\
1120ec824a28"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"quasi", "-", 
    RowBox[{
    "unipotent", " ", "data", " ", "for", " ", "finite", " ", "order", " ", 
     "matrix"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"orders", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], "}"}]}], ";"}], 
   " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"list", " ", "of", " ", "equations", " ", "for", " ", "quasi"}],
       "-", 
      RowBox[{"unipotency", " ", "at", " ", "k"}]}], "=", 
     RowBox[{
     "1", " ", "and", " ", "all", " ", "values", " ", "of", " ", "l"}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqs3", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"QuasiUnipotentQ", "[", 
        RowBox[{"M\[Infinity]inv", ",", "k", ",", "l", ",", "5"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "orders"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"solutions", " ", "for", " ", 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", ",", "a"}], ")"}], " ", "for", " ", "each", " ", 
     "of", " ", "these", " ", "equations"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols3", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"#", "==", "0"}], ",", 
           RowBox[{"\[Kappa]", "!=", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Kappa]", ",", "a"}], "}"}], ",", "Integers"}], "]"}], 
       "&"}], "/@", "eqs3"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"clean", " ", "up", " ", "data"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols3", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"sols3", ",", "1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sols3", "=", 
    RowBox[{"Delete", "[", 
     RowBox[{"sols3", ",", 
      RowBox[{"{", "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.90610256970116*^9, 3.906102570234371*^9}, {
   3.90610281754011*^9, 3.906102818199853*^9}, {3.9061032850560503`*^9, 
   3.906103292925549*^9}, {3.906103352416028*^9, 3.906103368797377*^9}, {
   3.906486776415154*^9, 3.90648679949372*^9}, {3.906486934884613*^9, 
   3.906486945378315*^9}, {3.906490683975721*^9, 3.9064907071564703`*^9}, {
   3.9071606630499077`*^9, 3.907160682208302*^9}, {3.907162604660758*^9, 
   3.907162642550168*^9}, {3.9071627413382483`*^9, 3.907162755471035*^9}, {
   3.9071628264793673`*^9, 3.907162827816669*^9}, {3.9071628804160013`*^9, 
   3.907162890842639*^9}, {3.9071629838342867`*^9, 3.907163000129183*^9}, {
   3.9071630819676323`*^9, 3.9071631217878036`*^9}, {3.907254790131584*^9, 
   3.907254790259157*^9}, {3.907323694414537*^9, 3.907323727879179*^9}, {
   3.908904625764823*^9, 3.9089046299345217`*^9}, {3.909135232515263*^9, 
   3.909135234107184*^9}, 3.909496406202615*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"2936d360-ade5-4235-9f67-e951776877b1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "16"}], ",", 
     RowBox[{"a", "\[Rule]", "6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "8"}], ",", 
     RowBox[{"a", "\[Rule]", "4"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "2"}], ",", 
     RowBox[{"a", "\[Rule]", "2"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "8"}], ",", 
     RowBox[{"a", "\[Rule]", "5"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "18"}], ",", 
     RowBox[{"a", "\[Rule]", "6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "24"}], ",", 
     RowBox[{"a", "\[Rule]", "7"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "6"}], ",", 
     RowBox[{"a", "\[Rule]", "4"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9061025713953648`*^9, 3.906102818565372*^9, 3.906103294214007*^9, {
   3.906103355205617*^9, 3.906103378869349*^9}, {3.906486919937007*^9, 
   3.906486947232836*^9}, 3.906488247790141*^9, {3.906490692321493*^9, 
   3.90649070815797*^9}, {3.907160659542275*^9, 3.907160683201132*^9}, 
   3.907162633047202*^9, {3.907162747267582*^9, 3.907162755888101*^9}, 
   3.907162838222599*^9, {3.907162884966958*^9, 3.9071628917803497`*^9}, 
   3.907163052171122*^9, {3.907163084664879*^9, 3.907163126091915*^9}, {
   3.90716442287711*^9, 3.9071644297854357`*^9}, {3.907323702824877*^9, 
   3.907323737263584*^9}, {3.9073240057459507`*^9, 3.9073240348367977`*^9}, 
   3.907793864313464*^9, 3.9080103538693743`*^9, 3.908262322253619*^9, 
   3.9082944523048353`*^9, 3.908904515244245*^9, 3.908904552743122*^9, 
   3.908904643780014*^9, 3.908904737114311*^9, 3.908904918688719*^9, 
   3.909135244833775*^9, 3.909137959345982*^9, 3.909483502173861*^9, 
   3.9094895957992563`*^9, 3.90949601813144*^9, 3.909496417271954*^9, 
   3.9094986021200857`*^9, 3.910086504117159*^9, 3.910361053440428*^9, 
   3.910774309267503*^9, 3.9108776365017567`*^9, 3.911567207965334*^9, 
   3.919845391551371*^9, 3.919945231365654*^9, 3.920650613435643*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"8d9f622e-7476-4248-8bc3-9c1219a2dded"]
}, Open  ]],

Cell["Three new solutions:", "Text",
 CellChangeTimes->{{3.907323822125008*^9, 3.90732382487341*^9}, {
  3.907323933255535*^9, 
  3.9073239397356157`*^9}},ExpressionUUID->"b5704488-fee4-43d3-8084-\
1b644c01c86d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols3new", "=", 
  RowBox[{"unsortedComplement", "[", 
   RowBox[{"sols3", ",", 
    RowBox[{"Join", "[", 
     RowBox[{"sols1", ",", "sols2new"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.907323825809414*^9, 3.907323897204493*^9}, {
   3.907324028690887*^9, 3.9073240822505627`*^9}, {3.9073241126462173`*^9, 
   3.9073241189348907`*^9}, 3.909137910171276*^9, {3.909137943597083*^9, 
   3.9091379466912403`*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"cfaa689e-371f-46bc-ba1c-c6b19caf4038"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "16"}], ",", 
     RowBox[{"a", "\[Rule]", "6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "8"}], ",", 
     RowBox[{"a", "\[Rule]", "5"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "\[Rule]", "24"}], ",", 
     RowBox[{"a", "\[Rule]", "7"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.907323841172665*^9, 3.907323897648444*^9, {3.907324058256362*^9, 
   3.9073240825314293`*^9}, 3.9073241230651417`*^9, 3.907793864338862*^9, 
   3.908010353914833*^9, 3.9082623222691708`*^9, 3.908294452338277*^9, 
   3.9089045153285103`*^9, 3.908904552782608*^9, 3.9089046438073378`*^9, 
   3.9089047371483517`*^9, 3.908904918713778*^9, 3.909135244863096*^9, 
   3.909137912961627*^9, {3.909137947240302*^9, 3.909137959381711*^9}, 
   3.909483502205175*^9, 3.909489595829027*^9, 3.9094960181562243`*^9, 
   3.909496420656274*^9, 3.909498602149304*^9, 3.910086504132441*^9, 
   3.910361053459087*^9, 3.910774309283503*^9, 3.910877636525961*^9, 
   3.911567207997862*^9, 3.919845391586388*^9, 3.919945231389596*^9, 
   3.920650613460758*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"563f0962-4d5a-4c75-9c2c-3da9ed81bdbf"]
}, Open  ]],

Cell["Orders", "Text",
 CellChangeTimes->{{3.907793858507614*^9, 
  3.9077938604094954`*^9}},ExpressionUUID->"98020632-3e57-4116-bccc-\
00608f2ad4e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M\[Infinity]inv3s", "=", 
   RowBox[{"M\[Infinity]inv", "/.", "sols3new"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ords3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"OrderQ", "[", 
     RowBox[{"#", ",", "3", ",", "5"}], "]"}], "&"}], "/@", 
   "M\[Infinity]inv3s"}]}]}], "Input",
 CellChangeTimes->{{3.907793861496579*^9, 3.907793876326878*^9}, {
  3.907793980090321*^9, 3.907793981354516*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"43431ac0-6e85-4da6-8b3d-f3eca2803d14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "6", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{{3.907793874285967*^9, 3.9077938767553596`*^9}, 
   3.907793981716085*^9, 3.908010353947545*^9, 3.908262322281692*^9, 
   3.908294452351185*^9, 3.908904515343664*^9, 3.908904552798863*^9, 
   3.908904643850524*^9, 3.9089047371722937`*^9, 3.9089049187313347`*^9, 
   3.909135244885982*^9, 3.909137959416141*^9, 3.909483502210855*^9, 
   3.90948959583573*^9, 3.909496018175148*^9, 3.909496422284534*^9, 
   3.909498602165822*^9, 3.9100865041443577`*^9, 3.9103610534740057`*^9, 
   3.910774309289465*^9, 3.910877636537756*^9, 3.911567208005488*^9, 
   3.919845391616837*^9, 3.91994523139677*^9, 3.92065061347257*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"040df265-31ac-4531-9057-bac69b8b0551"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy at infinity with k=4", "Subsubsection",
 CellChangeTimes->{{3.9071629352984753`*^9, 3.907162956556591*^9}, {
  3.907163142146166*^9, 
  3.907163142273141*^9}},ExpressionUUID->"07c47306-d5fb-4b9d-b8dc-\
8724badae41f"],

Cell["Check for unipotency degree 4 matrices:", "Text",
 CellChangeTimes->{{3.906103267657139*^9, 3.906103281088797*^9}, {
  3.906103398912386*^9, 3.9061034144338083`*^9}, {3.907163167762575*^9, 
  3.9071631678178167`*^9}},ExpressionUUID->"fa464502-3744-4729-9823-\
f0623cf47797"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"quasi", "-", 
    RowBox[{
    "unipotent", " ", "data", " ", "for", " ", "finite", " ", "order", " ", 
     "matrix"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "4"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"orders", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"list", " ", "of", " ", "equations", " ", "for", " ", "quasi"}],
       "-", 
      RowBox[{"unipotency", " ", "at", " ", "k"}]}], "=", 
     RowBox[{
     "1", " ", "and", " ", "all", " ", "values", " ", "of", " ", "l"}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqs4", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"QuasiUnipotentQ", "[", 
        RowBox[{"M\[Infinity]inv", ",", "k", ",", "l", ",", "5"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "orders"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"solutions", " ", "for", " ", 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", ",", "a"}], ")"}], " ", "for", " ", "each", " ", 
     "of", " ", "these", " ", "equations"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"#", "==", "0"}], ",", 
           RowBox[{"\[Kappa]", "!=", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Kappa]", ",", "a"}], "}"}], ",", "Integers"}], "]"}], 
       "&"}], "/@", "eqs4"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"clean", " ", "up", " ", "data"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols4", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"sols4", ",", "1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sols4", "=", 
    RowBox[{"Delete", "[", 
     RowBox[{"sols4", ",", 
      RowBox[{"{", "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.90610256970116*^9, 3.906102570234371*^9}, {
  3.90610281754011*^9, 3.906102818199853*^9}, {3.9061032850560503`*^9, 
  3.906103292925549*^9}, {3.906103352416028*^9, 3.906103368797377*^9}, {
  3.9061034007946377`*^9, 3.9061034160838003`*^9}, {3.9064868328270073`*^9, 
  3.906486837949367*^9}, {3.906486970808221*^9, 3.9064869710394382`*^9}, {
  3.9064908216395197`*^9, 3.9064908473249702`*^9}, {3.9071607148004*^9, 
  3.907160754119673*^9}, {3.907163161171213*^9, 3.907163185464682*^9}, {
  3.907254792571062*^9, 3.907254792950191*^9}, {3.907324141332769*^9, 
  3.907324188102559*^9}, {3.907793975793589*^9, 3.907793976943939*^9}, {
  3.90890463809274*^9, 3.908904641326972*^9}, {3.9091352438759193`*^9, 
  3.909135248698509*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"85a6b907-3b90-4481-8d63-d89b986af770"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.9061025713953648`*^9, 3.906102818565372*^9, 3.906103294214007*^9, {
   3.906103355205617*^9, 3.906103378869349*^9}, 3.906103518838142*^9, 
   3.906488176896419*^9, 3.906490843843318*^9, 3.9064909601206217`*^9, {
   3.907160721871043*^9, 3.9071607545042133`*^9}, 3.907163186024784*^9, {
   3.907164422965803*^9, 3.907164429868779*^9}, 3.9073241832188387`*^9, 
   3.907793936764429*^9, 3.908010355176416*^9, 3.908262323506727*^9, 
   3.9082944535702553`*^9, 3.908904515582302*^9, 3.908904552893895*^9, 
   3.908904646182867*^9, 3.9089047383742847`*^9, 3.9089049199324303`*^9, 
   3.9091352475159883`*^9, 3.909137964099648*^9, 3.9094835034455442`*^9, 
   3.909489597045417*^9, 3.9094960193748817`*^9, 3.909498603362465*^9, 
   3.910086505373501*^9, 3.910361054683351*^9, 3.9107743104966297`*^9, 
   3.910877637751597*^9, 3.911567209224173*^9, 3.919845392832264*^9, 
   3.919945232585808*^9, 3.920650614663769*^9},
 CellLabel->"Out[86]=",ExpressionUUID->"54e78beb-6056-4a81-95a1-81e0eb9d8d07"]
}, Open  ]],

Cell["No (new) solutions", "Text",
 CellChangeTimes->{{3.909496428509644*^9, 
  3.909496434171453*^9}},ExpressionUUID->"d5d652ee-777c-47f0-a6f8-\
695d707e773d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromy at infinity with k=5", "Subsubsection",
 CellChangeTimes->{{3.9071629352984753`*^9, 3.907162956556591*^9}, {
  3.907163142146166*^9, 3.907163142273141*^9}, {3.907324193166395*^9, 
  3.9073241932557983`*^9}},ExpressionUUID->"d52f7947-5bb5-4955-925b-\
9848c096e03b"],

Cell["Check for unipotency degree 5 matrices:", "Text",
 CellChangeTimes->{{3.906103267657139*^9, 3.906103281088797*^9}, {
  3.906103398912386*^9, 3.9061034144338083`*^9}, {3.907163167762575*^9, 
  3.9071631678178167`*^9}, {3.907324194546002*^9, 
  3.907324195888501*^9}},ExpressionUUID->"a892b6aa-3a61-44a0-889d-\
439ea6c15953"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"quasi", "-", 
    RowBox[{
    "unipotent", " ", "data", " ", "for", " ", "finite", " ", "order", " ", 
     "matrix"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"k", "=", "5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"orders", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], ";"}], " ", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"list", " ", "of", " ", "equations", " ", "for", " ", "quasi"}],
       "-", 
      RowBox[{"unipotency", " ", "at", " ", "k"}]}], "=", 
     RowBox[{
     "1", " ", "and", " ", "all", " ", "values", " ", "of", " ", "l"}]}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eqs5", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"QuasiUnipotentQ", "[", 
        RowBox[{"M\[Infinity]inv", ",", "k", ",", "l", ",", "5"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "orders"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"solutions", " ", "for", " ", 
     RowBox[{"(", 
      RowBox[{"\[Kappa]", ",", "a"}], ")"}], " ", "for", " ", "each", " ", 
     "of", " ", "these", " ", "equations"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols5", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"#", "==", "0"}], ",", 
           RowBox[{"\[Kappa]", "!=", "0"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Kappa]", ",", "a"}], "}"}], ",", "Integers"}], "]"}], 
       "&"}], "/@", "eqs5"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"clean", " ", "up", " ", "data"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sols5", "=", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"sols5", ",", "1"}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"sols5", "=", 
    RowBox[{"Delete", "[", 
     RowBox[{"sols5", ",", 
      RowBox[{"{", "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.90610256970116*^9, 3.906102570234371*^9}, {
  3.90610281754011*^9, 3.906102818199853*^9}, {3.9061032850560503`*^9, 
  3.906103292925549*^9}, {3.906103352416028*^9, 3.906103368797377*^9}, {
  3.9061034007946377`*^9, 3.9061034160838003`*^9}, {3.9064868328270073`*^9, 
  3.906486837949367*^9}, {3.906486970808221*^9, 3.9064869710394382`*^9}, {
  3.9064908216395197`*^9, 3.9064908473249702`*^9}, {3.9071607148004*^9, 
  3.907160754119673*^9}, {3.907163161171213*^9, 3.907163185464682*^9}, {
  3.907254792571062*^9, 3.907254792950191*^9}, {3.907324141332769*^9, 
  3.9073242116597643`*^9}, {3.908904650431576*^9, 3.908904654388925*^9}, {
  3.909135253452673*^9, 3.909135254805202*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"606b5734-6385-4722-9872-a8d7d41c1adf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[Kappa]", "\[Rule]", "32"}], ",", 
    RowBox[{"a", "\[Rule]", "8"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9061025713953648`*^9, 3.906102818565372*^9, 3.906103294214007*^9, {
   3.906103355205617*^9, 3.906103378869349*^9}, 3.906103518838142*^9, 
   3.906488176896419*^9, 3.906490843843318*^9, 3.9064909601206217`*^9, {
   3.907160721871043*^9, 3.9071607545042133`*^9}, 3.907163186024784*^9, {
   3.907164422965803*^9, 3.907164429868779*^9}, 3.9073241832188387`*^9, 
   3.907324214548935*^9, 3.907331944114731*^9, 3.9077939445741997`*^9, 
   3.90801035772814*^9, 3.908262326077198*^9, 3.908294456120428*^9, 
   3.9089045168054533`*^9, 3.9089045538415337`*^9, 3.908904659228407*^9, 
   3.9089047409261503`*^9, 3.908904922476533*^9, 3.909135259360759*^9, 
   3.909137990769452*^9, 3.909483506017901*^9, 3.9094896653449173`*^9, 
   3.90949602194377*^9, 3.909496450126569*^9, 3.909498605904481*^9, 
   3.910086507978889*^9, 3.910361057238909*^9, 3.910774313063528*^9, 
   3.910877640347357*^9, 3.91156721179597*^9, 3.9198453953765*^9, 
   3.9199452351353397`*^9, 3.920650617201017*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"33bb6908-6994-4422-b352-50dddaebfea8"]
}, Open  ]],

Cell["Orders", "Text",
 CellChangeTimes->{{3.9077939462847977`*^9, 
  3.907793948960202*^9}},ExpressionUUID->"717d9b25-0a0f-492d-9ada-\
647a8bc31c0a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M\[Infinity]inv5s", "=", 
   RowBox[{"M\[Infinity]inv", "/.", "sols5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ords5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"OrderQ", "[", 
     RowBox[{"#", ",", "5", ",", "5"}], "]"}], "&"}], "/@", 
   "M\[Infinity]inv5s"}]}]}], "Input",
 CellChangeTimes->{{3.9077939442429037`*^9, 3.907793972034973*^9}},
 CellLabel->"In[93]:=",ExpressionUUID->"626ec7b4-978d-47b0-ad35-40ad4c308c3c"],

Cell[BoxData[
 RowBox[{"{", "2", "}"}]], "Output",
 CellChangeTimes->{{3.9077939625259*^9, 3.907793972965131*^9}, 
   3.908010357757598*^9, 3.908262326099497*^9, 3.908294456140087*^9, 
   3.9089045168397837`*^9, 3.9089045538617487`*^9, 3.908904659265444*^9, 
   3.908904740972567*^9, 3.908904922500052*^9, 3.9091352593943872`*^9, 
   3.9091379922460337`*^9, 3.90948350604438*^9, 3.909489671861133*^9, 
   3.909496021978099*^9, 3.9094964520532293`*^9, 3.909498605928727*^9, 
   3.910086507996949*^9, 3.910361057259593*^9, 3.910774313083275*^9, 
   3.910877640368414*^9, 3.911567211823526*^9, 3.919845395395377*^9, 
   3.919945235158765*^9, 3.9206506172238827`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"83c037f0-5835-4982-acc6-addf7744329d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["All solutions", "Subsection",
 CellChangeTimes->{{3.907163150538658*^9, 
  3.907163153288913*^9}},ExpressionUUID->"53bdcdeb-9362-490a-9f61-\
f8f0dc85722b"],

Cell["Here we put together and summarize all solutions.", "Text",
 CellChangeTimes->{{3.909496016055923*^9, 
  3.9094960243559513`*^9}},ExpressionUUID->"b885af92-8d27-42e6-83aa-\
b94c5357e835"],

Cell["Put all solutions together", "Text",
 CellChangeTimes->{{3.907163199359112*^9, 
  3.9071632034798717`*^9}},ExpressionUUID->"2a6cef53-5220-4fc9-b434-\
67ca9f8e9df7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Join", "[", 
     RowBox[{"sols1", ",", "sols2", ",", "sols3", ",", "sols5"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ords", "=", 
   RowBox[{"Join", "[", 
    RowBox[{"ords1", ",", "ords2", ",", "ords3", ",", "ords5"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9071633628552647`*^9, 3.907163371757413*^9}, {
   3.907331952693681*^9, 3.90733195924146*^9}, {3.9077940153517857`*^9, 
   3.90779403269553*^9}, 3.9094960395760202`*^9},
 CellLabel->"In[95]:=",ExpressionUUID->"19e04b94-b108-4bb7-97a7-ae0f65f6263a"],

Cell["Apply on monodromies", "Text",
 CellChangeTimes->{{3.907163375528934*^9, 
  3.907163380728519*^9}},ExpressionUUID->"242f4393-640f-418b-936e-\
a20117cfe179"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"monodromies", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"M0final", ",", "MC", ",", "M\[Infinity]inv"}], "}"}], "/.", 
    "sols"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"output", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"sols", ",", "monodromies", ",", "ords"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"outputMatrixForm", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "MatrixForm"}], ",", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}], "//", "MatrixForm"}], ",", 
       RowBox[{
        RowBox[{"#", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "3"}], "]"}], "]"}], "//", "MatrixForm"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "&"}], "/@", "output"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"outputMatrixForm", "//", "Grid"}]}], "Input",
 CellChangeTimes->{{3.9071607585737133`*^9, 3.907160781867249*^9}, {
   3.907161298059277*^9, 3.90716130052035*^9}, {3.907163192758505*^9, 
   3.907163339628413*^9}, {3.9071633737522507`*^9, 3.907163385487883*^9}, {
   3.907331963161974*^9, 3.907332001944643*^9}, {3.907794044118689*^9, 
   3.9077940624629908`*^9}, 3.90890467128269*^9, {3.909489677721889*^9, 
   3.9094896826035137`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"edf85f88-c282-48ae-9ba3-6d30d55226fa"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "6"}], ",", 
       RowBox[{"a", "\[Rule]", "4"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"7", 
          RowBox[{"-", "3"}], 
          RowBox[{"-", "6"}], "1", "0"},
         {"4", 
          RowBox[{"-", "4"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "3"}], 
          RowBox[{"-", "6"}], "1", 
          RowBox[{"-", "7"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "4"}], "0", "1", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "6"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "4"}], ",", 
       RowBox[{"a", "\[Rule]", "4"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"6", 
          RowBox[{"-", "2"}], 
          RowBox[{"-", "4"}], "1", "0"},
         {"4", 
          RowBox[{"-", "4"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "2"}], 
          RowBox[{"-", "4"}], "1", 
          RowBox[{"-", "6"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "4"}], "0", "1", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "8"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "2"}], ",", 
       RowBox[{"a", "\[Rule]", "3"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"4", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "2"}], "1", "0"},
         {"3", 
          RowBox[{"-", "3"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "2"}], "1", 
          RowBox[{"-", "4"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "3"}], "0", "1", 
          RowBox[{"-", "3"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "10"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "10"}], ",", 
       RowBox[{"a", "\[Rule]", "5"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"10", 
          RowBox[{"-", "5"}], 
          RowBox[{"-", "10"}], "1", "0"},
         {"5", 
          RowBox[{"-", "5"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "5"}], 
          RowBox[{"-", "10"}], "1", 
          RowBox[{"-", "10"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "5"}], "0", "1", 
          RowBox[{"-", "5"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "10"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "2"}], ",", 
       RowBox[{"a", "\[Rule]", "4"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"5", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "2"}], "1", "0"},
         {"4", 
          RowBox[{"-", "4"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "2"}], "1", 
          RowBox[{"-", "5"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "4"}], "0", "1", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "12"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "4"}], ",", 
       RowBox[{"a", "\[Rule]", "3"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"5", 
          RowBox[{"-", "2"}], 
          RowBox[{"-", "4"}], "1", "0"},
         {"3", 
          RowBox[{"-", "3"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "2"}], 
          RowBox[{"-", "4"}], "1", 
          RowBox[{"-", "5"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "3"}], "0", "1", 
          RowBox[{"-", "3"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "12"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "12"}], ",", 
       RowBox[{"a", "\[Rule]", "5"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"11", 
          RowBox[{"-", "6"}], 
          RowBox[{"-", "12"}], "1", "0"},
         {"5", 
          RowBox[{"-", "5"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "6"}], 
          RowBox[{"-", "12"}], "1", 
          RowBox[{"-", "11"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "5"}], "0", "1", 
          RowBox[{"-", "5"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "12"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "8"}], ",", 
       RowBox[{"a", "\[Rule]", "4"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"8", 
          RowBox[{"-", "4"}], 
          RowBox[{"-", "8"}], "1", "0"},
         {"4", 
          RowBox[{"-", "4"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "4"}], 
          RowBox[{"-", "8"}], "1", 
          RowBox[{"-", "8"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "4"}], "0", "1", 
          RowBox[{"-", "4"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "4"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "2"}], ",", 
       RowBox[{"a", "\[Rule]", "2"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"3", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "2"}], "1", "0"},
         {"2", 
          RowBox[{"-", "2"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "1"}], 
          RowBox[{"-", "2"}], "1", 
          RowBox[{"-", "3"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "2"}], "0", "1", 
          RowBox[{"-", "2"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "6"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "18"}], ",", 
       RowBox[{"a", "\[Rule]", "6"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"15", 
          RowBox[{"-", "9"}], 
          RowBox[{"-", "18"}], "1", "0"},
         {"6", 
          RowBox[{"-", "6"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "9"}], 
          RowBox[{"-", "18"}], "1", 
          RowBox[{"-", "15"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "6"}], "0", "1", 
          RowBox[{"-", "6"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "6"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "16"}], ",", 
       RowBox[{"a", "\[Rule]", "6"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"14", 
          RowBox[{"-", "8"}], 
          RowBox[{"-", "16"}], "1", "0"},
         {"6", 
          RowBox[{"-", "6"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "8"}], 
          RowBox[{"-", "16"}], "1", 
          RowBox[{"-", "14"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "6"}], "0", "1", 
          RowBox[{"-", "6"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "4"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "8"}], ",", 
       RowBox[{"a", "\[Rule]", "5"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"9", 
          RowBox[{"-", "4"}], 
          RowBox[{"-", "8"}], "1", "0"},
         {"5", 
          RowBox[{"-", "5"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "4"}], 
          RowBox[{"-", "8"}], "1", 
          RowBox[{"-", "9"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "5"}], "0", "1", 
          RowBox[{"-", "5"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "6"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "24"}], ",", 
       RowBox[{"a", "\[Rule]", "7"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"19", 
          RowBox[{"-", "12"}], 
          RowBox[{"-", "24"}], "1", "0"},
         {"7", 
          RowBox[{"-", "7"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "12"}], 
          RowBox[{"-", "24"}], "1", 
          RowBox[{"-", "19"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "7"}], "0", "1", 
          RowBox[{"-", "7"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "6"},
    {
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Kappa]", "\[Rule]", "32"}], ",", 
       RowBox[{"a", "\[Rule]", "8"}]}], "}"}], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "1", "1", "0", "0"},
         {"24", 
          RowBox[{"-", "16"}], 
          RowBox[{"-", "32"}], "1", "0"},
         {"8", 
          RowBox[{"-", "8"}], "0", "1", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "0"},
         {"0", "0", "1", "0", "0"},
         {"0", "0", "0", "1", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}]},
         {"0", "1", "0", "0", "1"},
         {"0", "1", "1", "0", "1"},
         {"0", 
          RowBox[{"-", "16"}], 
          RowBox[{"-", "32"}], "1", 
          RowBox[{"-", "24"}]},
         {
          RowBox[{"-", "1"}], 
          RowBox[{"-", "8"}], "0", "1", 
          RowBox[{"-", "8"}]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], "2"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.907160772638212*^9, 3.907160782302127*^9}, 
   3.907161301148737*^9, {3.907163195892724*^9, 3.907163255936837*^9}, {
   3.907163327253129*^9, 3.9071633399788*^9}, 3.907163389728325*^9, {
   3.9071644229874983`*^9, 3.907164429888145*^9}, {3.907331996359025*^9, 
   3.907332002323773*^9}, {3.9077940484754667`*^9, 3.907794062897956*^9}, 
   3.908010387463335*^9, 3.9082623261373997`*^9, 3.908294456188051*^9, {
   3.908904659639222*^9, 3.9089046729586077`*^9}, 3.908904741002281*^9, 
   3.9089049225301867`*^9, 3.9091352609778547`*^9, 3.909138016282879*^9, 
   3.9094835060912247`*^9, 3.909489687948263*^9, 3.909496022016385*^9, 
   3.909496056022026*^9, 3.9094964556060467`*^9, 3.909498605949877*^9, 
   3.910086508022004*^9, 3.910361057276108*^9, 3.9107743131058893`*^9, 
   3.9108776403888617`*^9, 3.911567211841477*^9, 3.9198453997527018`*^9, 
   3.919945235185459*^9, 3.920650617247137*^9},
 CellLabel->
  "Out[100]=",ExpressionUUID->"bfc4c6d8-e8c4-4320-a038-1943cfb0c422"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Exponents", "Subsection",
 CellChangeTimes->{{3.908010395925107*^9, 
  3.908010413131958*^9}},ExpressionUUID->"099742d9-3d4e-412b-b436-\
2fd2641b57b9"],

Cell[TextData[{
 "Here we read off the exponents for the Picard-Fuchs equation from the \
eigenvalues of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["M", "\[Infinity]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "12e71cf6-5a27-4b65-ad5d-ce05729840e2"],
 ". To be precise, they are related as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["a", "i"], "=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"2", "\[Pi]"}]], 
      RowBox[{"Arg", "[", "\[Lambda]", "]"}], " ", "Mod", " ", "1"}]}], ","}],
    TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "d3017c3f-014f-473f-bcb4-7ff0189ae816"],
 " with \[Lambda] the eigenvalue \n(the \[OpenCurlyDoubleQuote]Mod 1\
\[CloseCurlyDoubleQuote] denotes that we take the exponents between zero and \
one)"
}], "Text",
 CellChangeTimes->{{3.909496075040888*^9, 
  3.909496160955678*^9}},ExpressionUUID->"52352569-2fea-40a1-ab9c-\
a2c02dd8a66e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M\[Infinity]s", "=", 
   RowBox[{"monodromies", "[", 
    RowBox[{"[", 
     RowBox[{"All", ",", "3"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eigslist", "=", 
   RowBox[{"Eigenvalues", "/@", "M\[Infinity]s"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"explist", "=", 
   RowBox[{"Mod", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Arg", "[", "eigslist", "]"}], 
      RowBox[{"2", "\[Pi]"}]], ",", "1"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"explist", "=", 
  RowBox[{"Sort", "/@", "explist"}]}]}], "Input",
 CellChangeTimes->{{3.908010448816457*^9, 3.9080105408377943`*^9}, 
   3.909496180993692*^9},
 CellLabel->
  "In[101]:=",ExpressionUUID->"c3272e58-6ffb-4b17-b34e-b289b8a2c294"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "6"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["5", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "8"], ",", 
     FractionBox["3", "8"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["5", "8"], ",", 
     FractionBox["7", "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "10"], ",", 
     FractionBox["3", "10"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["7", "10"], ",", 
     FractionBox["9", "10"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "5"], ",", 
     FractionBox["2", "5"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "5"], ",", 
     FractionBox["4", "5"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "12"], ",", 
     FractionBox["5", "12"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["7", "12"], ",", 
     FractionBox["11", "12"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "6"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["5", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["3", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     FractionBox["1", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"], ",", 
     FractionBox["3", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "6"], ",", 
     FractionBox["1", "6"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["5", "6"], ",", 
     FractionBox["5", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "3"], ",", 
     FractionBox["1", "3"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["2", "3"], ",", 
     FractionBox["2", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["3", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "6"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["5", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "3"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["2", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.908010471410944*^9, 3.908010541332343*^9}, 
   3.9082623290777903`*^9, 3.908401853644677*^9, 3.9089047410302*^9, 
   3.9089049225484533`*^9, 3.9094835061602287`*^9, 3.909489698932879*^9, 
   3.909496022036522*^9, {3.909496163627042*^9, 3.909496181736723*^9}, 
   3.909496463494165*^9, 3.909498605967731*^9, 3.910086508035273*^9, 
   3.910361057295063*^9, 3.910774313122182*^9, 3.9108776404032917`*^9, 
   3.911567211861279*^9, 3.919845407104941*^9, 3.919945235212572*^9, 
   3.920650617260459*^9},
 CellLabel->
  "Out[104]=",ExpressionUUID->"7930f00c-2a08-4c97-bd73-95d038c9d905"]
}, Open  ]],

Cell["Known orders from Cabo-Bizet, Klemm and Vieira-Lopes:", "Text",
 CellChangeTimes->{{3.9078408075763474`*^9, 3.9078408142598867`*^9}, {
  3.90949620893458*^9, 
  3.909496239276539*^9}},ExpressionUUID->"cfe86299-da76-4ee0-978c-\
f365b70332b0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ordX6", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"i", "/", "6"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], " ", 
  RowBox[{"(*", " ", "F", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ordX10", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "i"}], "-", "1"}], ")"}], "/", "10"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}]}], " ", 
  RowBox[{"(*", " ", "F", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ordX34", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"i", "/", "4"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"i", "/", "3"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
  " ", 
  RowBox[{"(*", " ", "F", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ordX25", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", "/", "2"}], "}"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"i", "/", "5"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}]}], "]"}], "]"}]}], 
  " ", 
  RowBox[{"(*", " ", "F", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ordX44", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "4"}], ",", 
     RowBox[{"1", "/", "4"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"3", "/", "4"}], ",", 
     RowBox[{"3", "/", "4"}]}], "}"}]}], " ", 
  RowBox[{"(*", " ", "K", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ordX224", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "4"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"3", "/", "4"}]}], "}"}]}], " ", 
  RowBox[{"(*", " ", "I", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ordX332", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "3"}], ",", 
     RowBox[{"1", "/", "3"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"2", "/", "3"}], ",", 
     RowBox[{"2", "/", "3"}]}], "}"}]}], " ", 
  RowBox[{"(*", " ", "K", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ordX223", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "3"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"1", "/", "2"}], ",", 
     RowBox[{"2", "/", "3"}]}], "}"}]}], " ", 
  RowBox[{"(*", " ", "I", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"ordX22222", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "/", "2"}], ",", 
    RowBox[{"1", "/", "2"}], ",", 
    RowBox[{"1", "/", "2"}], ",", 
    RowBox[{"1", "/", "2"}], ",", 
    RowBox[{"1", "/", "2"}]}], "}"}], " ", 
  RowBox[{"(*", " ", "LCS", " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9078408153973*^9, 3.907841096791192*^9}, {
  3.907841159582244*^9, 3.907841260631714*^9}, {3.907846262759549*^9, 
  3.9078462753477373`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"d21909c7-74ac-402d-8909-d25efb8ccf13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "6"], ",", 
   FractionBox["1", "3"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["2", "3"], ",", 
   FractionBox["5", "6"]}], "}"}]], "Output",
 CellChangeTimes->{{3.907840840228334*^9, 3.907840862798605*^9}, {
   3.907840897616476*^9, 3.907840904469046*^9}, 3.907840953217906*^9, 
   3.907840987387154*^9, 3.907841203678944*^9, 3.907841261092393*^9, 
   3.908904741053458*^9, 3.908904922568968*^9, 3.909483506182082*^9, 
   3.9094897173795967`*^9, 3.909496022063385*^9, 3.909496468431057*^9, 
   3.909498605976431*^9, 3.91008650804214*^9, 3.910361057306917*^9, 
   3.910774313130307*^9, 3.9108776404211283`*^9, 3.9115672118708763`*^9, 
   3.9198454098297033`*^9, 3.919945235216823*^9, 3.920650617268341*^9},
 CellLabel->
  "Out[105]=",ExpressionUUID->"c3a896da-51a4-4eee-ba0b-a091ca90b115"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "10"], ",", 
   FractionBox["3", "10"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["7", "10"], ",", 
   FractionBox["9", "10"]}], "}"}]], "Output",
 CellChangeTimes->{{3.907840840228334*^9, 3.907840862798605*^9}, {
   3.907840897616476*^9, 3.907840904469046*^9}, 3.907840953217906*^9, 
   3.907840987387154*^9, 3.907841203678944*^9, 3.907841261092393*^9, 
   3.908904741053458*^9, 3.908904922568968*^9, 3.909483506182082*^9, 
   3.9094897173795967`*^9, 3.909496022063385*^9, 3.909496468431057*^9, 
   3.909498605976431*^9, 3.91008650804214*^9, 3.910361057306917*^9, 
   3.910774313130307*^9, 3.9108776404211283`*^9, 3.9115672118708763`*^9, 
   3.9198454098297033`*^9, 3.919945235216823*^9, 3.920650617269184*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"91fa58e2-0163-47fe-af81-7a745f0e7d54"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "4"], ",", 
   FractionBox["1", "3"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["2", "3"], ",", 
   FractionBox["3", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.907840840228334*^9, 3.907840862798605*^9}, {
   3.907840897616476*^9, 3.907840904469046*^9}, 3.907840953217906*^9, 
   3.907840987387154*^9, 3.907841203678944*^9, 3.907841261092393*^9, 
   3.908904741053458*^9, 3.908904922568968*^9, 3.909483506182082*^9, 
   3.9094897173795967`*^9, 3.909496022063385*^9, 3.909496468431057*^9, 
   3.909498605976431*^9, 3.91008650804214*^9, 3.910361057306917*^9, 
   3.910774313130307*^9, 3.9108776404211283`*^9, 3.9115672118708763`*^9, 
   3.9198454098297033`*^9, 3.919945235216823*^9, 3.920650617270062*^9},
 CellLabel->
  "Out[107]=",ExpressionUUID->"141e603c-d383-49aa-b7b0-6a6d93b206da"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "5"], ",", 
   FractionBox["2", "5"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["3", "5"], ",", 
   FractionBox["4", "5"]}], "}"}]], "Output",
 CellChangeTimes->{{3.907840840228334*^9, 3.907840862798605*^9}, {
   3.907840897616476*^9, 3.907840904469046*^9}, 3.907840953217906*^9, 
   3.907840987387154*^9, 3.907841203678944*^9, 3.907841261092393*^9, 
   3.908904741053458*^9, 3.908904922568968*^9, 3.909483506182082*^9, 
   3.9094897173795967`*^9, 3.909496022063385*^9, 3.909496468431057*^9, 
   3.909498605976431*^9, 3.91008650804214*^9, 3.910361057306917*^9, 
   3.910774313130307*^9, 3.9108776404211283`*^9, 3.9115672118708763`*^9, 
   3.9198454098297033`*^9, 3.919945235216823*^9, 3.9206506172708673`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"13eff513-2d67-465c-b29a-d8972dd49f37"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "4"], ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["3", "4"], ",", 
   FractionBox["3", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.907840840228334*^9, 3.907840862798605*^9}, {
   3.907840897616476*^9, 3.907840904469046*^9}, 3.907840953217906*^9, 
   3.907840987387154*^9, 3.907841203678944*^9, 3.907841261092393*^9, 
   3.908904741053458*^9, 3.908904922568968*^9, 3.909483506182082*^9, 
   3.9094897173795967`*^9, 3.909496022063385*^9, 3.909496468431057*^9, 
   3.909498605976431*^9, 3.91008650804214*^9, 3.910361057306917*^9, 
   3.910774313130307*^9, 3.9108776404211283`*^9, 3.9115672118708763`*^9, 
   3.9198454098297033`*^9, 3.919945235216823*^9, 3.920650617271755*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"22897f6c-35f8-456d-8887-797173a85244"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "4"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["3", "4"]}], "}"}]], "Output",
 CellChangeTimes->{{3.907840840228334*^9, 3.907840862798605*^9}, {
   3.907840897616476*^9, 3.907840904469046*^9}, 3.907840953217906*^9, 
   3.907840987387154*^9, 3.907841203678944*^9, 3.907841261092393*^9, 
   3.908904741053458*^9, 3.908904922568968*^9, 3.909483506182082*^9, 
   3.9094897173795967`*^9, 3.909496022063385*^9, 3.909496468431057*^9, 
   3.909498605976431*^9, 3.91008650804214*^9, 3.910361057306917*^9, 
   3.910774313130307*^9, 3.9108776404211283`*^9, 3.9115672118708763`*^9, 
   3.9198454098297033`*^9, 3.919945235216823*^9, 3.9206506172725687`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"65655154-7403-4f53-9868-9c283379ef70"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "3"], ",", 
   FractionBox["1", "3"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["2", "3"], ",", 
   FractionBox["2", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.907840840228334*^9, 3.907840862798605*^9}, {
   3.907840897616476*^9, 3.907840904469046*^9}, 3.907840953217906*^9, 
   3.907840987387154*^9, 3.907841203678944*^9, 3.907841261092393*^9, 
   3.908904741053458*^9, 3.908904922568968*^9, 3.909483506182082*^9, 
   3.9094897173795967`*^9, 3.909496022063385*^9, 3.909496468431057*^9, 
   3.909498605976431*^9, 3.91008650804214*^9, 3.910361057306917*^9, 
   3.910774313130307*^9, 3.9108776404211283`*^9, 3.9115672118708763`*^9, 
   3.9198454098297033`*^9, 3.919945235216823*^9, 3.9206506172733707`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"e35fd50b-81d9-4123-bfe7-87a65e90104c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "3"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["2", "3"]}], "}"}]], "Output",
 CellChangeTimes->{{3.907840840228334*^9, 3.907840862798605*^9}, {
   3.907840897616476*^9, 3.907840904469046*^9}, 3.907840953217906*^9, 
   3.907840987387154*^9, 3.907841203678944*^9, 3.907841261092393*^9, 
   3.908904741053458*^9, 3.908904922568968*^9, 3.909483506182082*^9, 
   3.9094897173795967`*^9, 3.909496022063385*^9, 3.909496468431057*^9, 
   3.909498605976431*^9, 3.91008650804214*^9, 3.910361057306917*^9, 
   3.910774313130307*^9, 3.9108776404211283`*^9, 3.9115672118708763`*^9, 
   3.9198454098297033`*^9, 3.919945235216823*^9, 3.920650617274197*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"1cf882de-38df-48c8-a252-f44d77aa61e7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.907840840228334*^9, 3.907840862798605*^9}, {
   3.907840897616476*^9, 3.907840904469046*^9}, 3.907840953217906*^9, 
   3.907840987387154*^9, 3.907841203678944*^9, 3.907841261092393*^9, 
   3.908904741053458*^9, 3.908904922568968*^9, 3.909483506182082*^9, 
   3.9094897173795967`*^9, 3.909496022063385*^9, 3.909496468431057*^9, 
   3.909498605976431*^9, 3.91008650804214*^9, 3.910361057306917*^9, 
   3.910774313130307*^9, 3.9108776404211283`*^9, 3.9115672118708763`*^9, 
   3.9198454098297033`*^9, 3.919945235216823*^9, 3.920650617275044*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"84aea907-2f53-482e-92c0-3f2db16ab913"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Topological data", "Subsection",
 CellChangeTimes->{{3.908401674475108*^9, 3.908401686882743*^9}, {
  3.909496617844131*^9, 
  3.909496619647328*^9}},ExpressionUUID->"78c1cb1e-f4a7-44c3-b45c-\
fe78c0ce7ee6"],

Cell["Monodromy matrix in terms of topological data", "Text",
 CellChangeTimes->{{3.909496627739814*^9, 
  3.909496644093272*^9}},ExpressionUUID->"cb156369-ff3e-4c67-aafb-\
4d7de24fac64"],

Cell[CellGroupData[{

Cell[BoxData["M0final"], "Input",
 CellChangeTimes->{{3.919845453397258*^9, 3.919845479328665*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"39eb334c-63f4-494b-8fb1-a9b60cc71ab2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", "+", 
      FractionBox["\[Kappa]", "2"]}], ",", 
     RowBox[{"-", 
      FractionBox["\[Kappa]", "2"]}], ",", 
     RowBox[{"-", "\[Kappa]"}], ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", 
     RowBox[{"-", "a"}], ",", "0", ",", "1", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.919845456803802*^9, 3.919845479644244*^9}, 
   3.9199452352448072`*^9, 3.920650617286097*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"4dd87ac7-9c56-4e2d-a3a2-6c6e1ea2492d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mtopo", "[", 
   RowBox[{"\[Kappa]_", ",", "c2_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["c2", "24"], "+", 
       FractionBox[
        RowBox[{"13", " ", "\[Kappa]"}], "24"]}], ",", 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], ",", 
      RowBox[{"-", "\[Kappa]"}], ",", "1", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["c2", "24"], "+", 
       FractionBox["\[Kappa]", "24"]}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["c2", "24"]}], "-", 
       FractionBox["\[Kappa]", "24"]}], ",", "0", ",", "1", ",", "1"}], 
     "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TopoData", "[", "MLCS_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Kappa]", ",", "c2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"-", 
       RowBox[{"MLCS", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "3"}], "]"}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"c2", "=", 
      RowBox[{
       RowBox[{"24", " ", 
        RowBox[{"MLCS", "[", 
         RowBox[{"[", 
          RowBox[{"5", ",", "1"}], "]"}], "]"}]}], "-", "\[Kappa]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]", ",", "c2"}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TopoData", "[", 
   RowBox[{"Mtopo", "[", 
    RowBox[{"\[Kappa]", ",", "c2"}], "]"}], "]"}], "//", 
  "Simplify"}]}], "Input",
 CellChangeTimes->{{3.908904925322365*^9, 3.908904971943754*^9}, {
  3.909489893702784*^9, 3.9094899075579863`*^9}, {3.909489938260726*^9, 
  3.90948993967957*^9}, {3.9094966486543016`*^9, 3.909496674810884*^9}, {
  3.919845489138319*^9, 3.919845513394292*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"eb1d4616-f55f-4557-8a6c-b5736d03104e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Kappa]", ",", "c2"}], "}"}]], "Output",
 CellChangeTimes->{3.909496675460011*^9, 3.909498606016811*^9, 
  3.910086508055236*^9, 3.910361057338698*^9, 3.910774313151614*^9, 
  3.9108776404368277`*^9, 3.9115672118917723`*^9, 3.919845428102797*^9, 
  3.9198455368446083`*^9, 3.9199452352561417`*^9, 3.920650617291959*^9},
 CellLabel->
  "Out[117]=",ExpressionUUID->"edec641c-bcab-490f-ad5b-c6bb6c2e521c"]
}, Open  ]],

Cell["Test case: sextic", "Text",
 CellChangeTimes->{{3.9084017516128263`*^9, 3.908401766080225*^9}, {
  3.909496631982354*^9, 
  3.9094966354598*^9}},ExpressionUUID->"c34f7b61-f280-4038-afd8-0aa34bc800bb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MLCS", "=", 
   RowBox[{"monodromies", "[", 
    RowBox[{"[", 
     RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MLCS", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Kappa]val", ",", "c2val"}], "}"}], "=", 
   RowBox[{"{", 
    RowBox[{"6", ",", "90"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mtopo", "[", 
   RowBox[{"\[Kappa]val", ",", "c2val"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"TopoData", "[", "MLCS", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.908401687913701*^9, 3.9084017479336977`*^9}, {
   3.908402034467794*^9, 3.908402049941728*^9}, {3.9084020838714743`*^9, 
   3.9084020872750683`*^9}, {3.908402408160027*^9, 3.908402465820304*^9}, 
   3.9084025641327953`*^9, {3.90840392787047*^9, 3.908403928506003*^9}, {
   3.909489774546548*^9, 3.909489780063788*^9}, {3.909496652747662*^9, 
   3.9094966816676607`*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"dc8bfd61-ac89-437e-97c8-dad7839e4b10"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {"7", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "6"}], "1", "0"},
     {"4", 
      RowBox[{"-", "4"}], "0", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.908401696176049*^9, 3.9084017040081997`*^9}, {
   3.90840174443145*^9, 3.908401748478293*^9}, {3.908402035872204*^9, 
   3.908402050374324*^9}, 3.908402087715918*^9, 3.908402174026334*^9, {
   3.90840226198866*^9, 3.908402295757457*^9}, 3.908402326575755*^9, {
   3.908402406631712*^9, 3.908402466228158*^9}, {3.908402536293928*^9, 
   3.9084025645837517`*^9}, 3.908403928984622*^9, 3.908904975008891*^9, 
   3.909483819196076*^9, 3.909489729108667*^9, {3.909489919712819*^9, 
   3.909489947822431*^9}, 3.9094900032008877`*^9, {3.909496654077093*^9, 
   3.9094966818937397`*^9}, 3.909498606026189*^9, 3.9100865080587273`*^9, 
   3.91036105734729*^9, 3.9107743131559143`*^9, 3.910877640450732*^9, 
   3.911567211898134*^9, 3.919845430444317*^9, 3.919845538287039*^9, 
   3.919945235260253*^9, 3.9206506173047523`*^9},
 CellLabel->
  "Out[119]//MatrixForm=",ExpressionUUID->"097321a6-ac19-454f-b18b-\
808f2e2595f8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {"7", 
      RowBox[{"-", "3"}], 
      RowBox[{"-", "6"}], "1", "0"},
     {"4", 
      RowBox[{"-", "4"}], "0", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.908401696176049*^9, 3.9084017040081997`*^9}, {
   3.90840174443145*^9, 3.908401748478293*^9}, {3.908402035872204*^9, 
   3.908402050374324*^9}, 3.908402087715918*^9, 3.908402174026334*^9, {
   3.90840226198866*^9, 3.908402295757457*^9}, 3.908402326575755*^9, {
   3.908402406631712*^9, 3.908402466228158*^9}, {3.908402536293928*^9, 
   3.9084025645837517`*^9}, 3.908403928984622*^9, 3.908904975008891*^9, 
   3.909483819196076*^9, 3.909489729108667*^9, {3.909489919712819*^9, 
   3.909489947822431*^9}, 3.9094900032008877`*^9, {3.909496654077093*^9, 
   3.9094966818937397`*^9}, 3.909498606026189*^9, 3.9100865080587273`*^9, 
   3.91036105734729*^9, 3.9107743131559143`*^9, 3.910877640450732*^9, 
   3.911567211898134*^9, 3.919845430444317*^9, 3.919845538287039*^9, 
   3.919945235260253*^9, 3.9206506173061247`*^9},
 CellLabel->
  "Out[121]//MatrixForm=",ExpressionUUID->"4028870f-6c1f-43be-8929-\
62b52a63ddef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"6", ",", "90"}], "}"}]], "Output",
 CellChangeTimes->{{3.908401696176049*^9, 3.9084017040081997`*^9}, {
   3.90840174443145*^9, 3.908401748478293*^9}, {3.908402035872204*^9, 
   3.908402050374324*^9}, 3.908402087715918*^9, 3.908402174026334*^9, {
   3.90840226198866*^9, 3.908402295757457*^9}, 3.908402326575755*^9, {
   3.908402406631712*^9, 3.908402466228158*^9}, {3.908402536293928*^9, 
   3.9084025645837517`*^9}, 3.908403928984622*^9, 3.908904975008891*^9, 
   3.909483819196076*^9, 3.909489729108667*^9, {3.909489919712819*^9, 
   3.909489947822431*^9}, 3.9094900032008877`*^9, {3.909496654077093*^9, 
   3.9094966818937397`*^9}, 3.909498606026189*^9, 3.9100865080587273`*^9, 
   3.91036105734729*^9, 3.9107743131559143`*^9, 3.910877640450732*^9, 
   3.911567211898134*^9, 3.919845430444317*^9, 3.919845538287039*^9, 
   3.919945235260253*^9, 3.9206506173072777`*^9},
 CellLabel->
  "Out[122]=",ExpressionUUID->"7e4420a7-7980-4b09-9606-7326505788dc"]
}, Open  ]],

Cell["All topological data:", "Text",
 CellChangeTimes->{{3.909496661627768*^9, 
  3.909496691724464*^9}},ExpressionUUID->"dac9062c-a294-4763-b390-\
93f050992e48"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"topodata", "=", 
   RowBox[{"TopoData", "/@", 
    RowBox[{"monodromies", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "1"}], "]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{"topodata", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<\[Kappa]\>\"", ",", "\"\<c2\>\""}], "}"}]}], "]"}], "//", 
  "Grid"}]}], "Input",
 CellChangeTimes->{{3.908403879266302*^9, 3.908403888457711*^9}, {
  3.908403951229607*^9, 3.908404001433949*^9}, {3.9094897578221903`*^9, 
  3.9094897665217524`*^9}, {3.9094966943620577`*^9, 3.9094967405474653`*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"99d21e15-4dc0-4524-8fb7-5ec528d84eb5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\[Kappa]\"\>", "\<\"c2\"\>"},
    {"6", "90"},
    {"4", "92"},
    {"2", "70"},
    {"10", "110"},
    {"2", "94"},
    {"4", "68"},
    {"12", "108"},
    {"8", "88"},
    {"2", "46"},
    {"18", "126"},
    {"16", "128"},
    {"8", "112"},
    {"24", "144"},
    {"32", "160"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.908403889036237*^9, {3.9084039431713667`*^9, 3.908403952880207*^9}, {
   3.9084039878752337`*^9, 3.908404001983379*^9}, 3.909483819246167*^9, 
   3.909489729155735*^9, 3.909489762366206*^9, 3.909490035167961*^9, {
   3.909496692726933*^9, 3.909496722033342*^9}, 3.9094986060480423`*^9, 
   3.910086508075802*^9, 3.910361057362982*^9, 3.910774313176834*^9, 
   3.910877640459416*^9, 3.911567211914361*^9, 3.919845543764176*^9, 
   3.919945235273878*^9, 3.9206506173119*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"0b47f37d-0fb4-4bc0-b8a6-18a99ccad74b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Topological data from CICY data", "Subsection",
 CellChangeTimes->{{3.913345974273608*^9, 
  3.913345992339056*^9}},ExpressionUUID->"e24b90f9-62cc-4ac5-917c-\
fb0bca2c35a5"],

Cell["\<\
Here we also extract the topological data from the standard formulas of \
complete intersections in weighted projective spaces. Note that the order is \
different from above, so one should check with table 3.2 in the paper.\
\>", "Text",
 CellChangeTimes->{{3.913347215515067*^9, 3.913347253066861*^9}, {
  3.913347361789237*^9, 
  3.913347393382473*^9}},ExpressionUUID->"27bc660b-9592-4491-bbee-\
44df519910da"],

Cell["The weights and degrees of the complete intersections are", "Text",
 CellChangeTimes->{{3.9133472551360273`*^9, 
  3.91334726656737*^9}},ExpressionUUID->"de65c181-eee7-4bd2-ba3c-\
c414dd7c4031"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ones", "[", "n_", "]"}], ":=", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", "n"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"ones", "[", "7", "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ones", "[", "5", "]"}], ",", 
       RowBox[{"{", "5", "}"}]}], "]"}], ",", 
     RowBox[{"ones", "[", "10", "]"}], ",", 
     RowBox[{"ones", "[", "8", "]"}], ",", 
     RowBox[{"ones", "[", "9", "]"}], ",", 
     RowBox[{"ones", "[", "8", "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ones", "[", "6", "]"}], ",", 
       RowBox[{"{", "4", "}"}]}], "]"}], ",", 
     RowBox[{"ones", "[", "6", "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ones", "[", "6", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"4", ",", "6"}], "}"}]}], "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ones", "[", "6", "]"}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], ",", 
     RowBox[{"ones", "[", "7", "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ones", "[", "5", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ones", "[", "5", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "3"}], "}"}]}], "]"}], ",", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"ones", "[", "7", "]"}], ",", 
       RowBox[{"{", "3", "}"}]}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dlist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", 
     RowBox[{"{", "10", "}"}], ",", 
     RowBox[{"2", 
      RowBox[{"ones", "[", "5", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "8"}], "}"}], ",", 
     RowBox[{"{", "6", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "12"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "6"}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.913347271480468*^9, 3.91334728435544*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"7bae574d-2751-4ab7-86a5-4dcb8caec5d5"],

Cell["The formula for integrating a product of divisors \
\[OpenCurlyDoubleQuote]Js\[CloseCurlyDoubleQuote]", "Text",
 CellChangeTimes->{{3.913347275585472*^9, 
  3.9133473105350037`*^9}},ExpressionUUID->"e30d6613-917e-4a19-b252-\
c429f47003db"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Int", "[", 
    RowBox[{"ws_", ",", "ds_", ",", "Js_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Length", "[", "ws", "]"}], "-", "1"}], ")"}], "!"}]], 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"w", " ", "J"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "ws"}], "}"}]}], "]"}], 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"d", " ", "J"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "ds"}], "}"}]}], "]"}]], 
        FractionBox[
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"d", " ", "J"}], ",", 
           RowBox[{"{", 
            RowBox[{"d", ",", "ds"}], "}"}]}], "]"}], 
         RowBox[{"Product", "[", 
          RowBox[{"w", ",", 
           RowBox[{"{", 
            RowBox[{"w", ",", "ws"}], "}"}]}], "]"}]], "Js"}], ",", 
       RowBox[{"{", 
        RowBox[{"J", ",", 
         RowBox[{
          RowBox[{"Length", "[", "ws", "]"}], "-", "1"}]}], "}"}]}], "]"}]}], 
    "/.", 
    RowBox[{"{", 
     RowBox[{"J", "->", "0"}], "}"}]}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "intersection", " ", "number", " ", "of", " ", "quintic"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Int", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", "5", "}"}], ",", 
    SuperscriptBox["J", "3"]}], "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.91334599329643*^9, 3.913346023378457*^9}, {
   3.913346062967375*^9, 3.91334608156007*^9}, {3.9133461143233747`*^9, 
   3.913346184914967*^9}, {3.913346242785161*^9, 3.913346466097286*^9}, {
   3.913346823374345*^9, 3.913346942340603*^9}, {3.913346975346439*^9, 
   3.9133470266279573`*^9}, {3.913347062955306*^9, 3.913347112622059*^9}, {
   3.913347269538005*^9, 3.913347281961544*^9}, 3.9133473170394077`*^9, {
   3.9133474052226257`*^9, 3.913347406470174*^9}, {3.9133474623753643`*^9, 
   3.9133474659448442`*^9}, {3.913347503729785*^9, 3.91334750800776*^9}, {
   3.913351561281293*^9, 3.913351619996295*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"ba596748-044d-4ac4-82b8-6ad96994046e"],

Cell[BoxData["5"], "Output",
 CellChangeTimes->{{3.913346936405787*^9, 3.9133469429419527`*^9}, {
   3.913346975813415*^9, 3.913347015962915*^9}, 3.91334707666582*^9, 
   3.9133471132405777`*^9, 3.913347469098309*^9, 3.913347508298915*^9, 
   3.913351569176597*^9, {3.913351604675249*^9, 3.913351621308082*^9}, 
   3.919845559383174*^9, 3.919945235294485*^9, 3.920650617329081*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"559882b1-05fb-4979-8818-811dcc0678b1"]
}, Open  ]],

Cell["Use this formula for computing the intersection numbers", "Text",
 CellChangeTimes->{{3.9133473206986847`*^9, 
  3.913347337682365*^9}},ExpressionUUID->"ca883cbc-32a3-4eed-bc1b-\
607a976de127"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"IntNum", "[", 
   RowBox[{"ws_", ",", "ds_"}], "]"}], ":=", 
  RowBox[{"Int", "[", 
   RowBox[{"ws", ",", "ds", ",", 
    SuperscriptBox["J", "4"]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"intnums", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"IntNum", "[", 
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", "1", "]"}], "]"}], ",", 
      RowBox[{"#", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "/@", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"wlist", ",", "dlist"}], "}"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9133473387482862`*^9, 3.9133473522223577`*^9}, {
  3.913347410467326*^9, 3.913347446723096*^9}},
 CellLabel->
  "In[130]:=",ExpressionUUID->"194c8cd3-6366-4363-a5d0-fc746663f5d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "10", ",", "2", ",", "32", ",", "18", ",", "24", ",", "16", ",", "4", ",", 
   "6", ",", "2", ",", "8", ",", "12", ",", "4", ",", "2", ",", "8"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.913347423497507*^9, 3.9133474470681553`*^9}, 
   3.9133516229715147`*^9, 3.919845559397873*^9, 3.919945235306182*^9, 
   3.9206506173408747`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"b5222523-3667-4e40-8dd6-e99672c854b7"]
}, Open  ]],

Cell["Chern classes", "Text",
 CellChangeTimes->{{3.91334827576925*^9, 
  3.913348278297241*^9}},ExpressionUUID->"cd5e159e-4e2e-43e4-b9e6-\
c2b05f0a3b3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compute", " ", "Chern", " ", "classes", " ", "in", " ", "divisor", " ", 
    "basis"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ChernClasses", "[", 
     RowBox[{"ws_", ",", "ds_"}], "]"}], ":=", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"w", " ", "J"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"w", ",", "ws"}], "}"}]}], "]"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"d", " ", "J"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "ds"}], "}"}]}], "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"J", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "apply", " ", "to", " ", "14", " ", "hypergeometric", " ", "cases"}], " ",
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chernclassesDivisors", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"ChernClasses", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{"wlist", ",", "dlist"}], "}"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "convert", " ", "to", " ", "integrated", " ", "Chern", " ", "classes", 
     " ", "by", " ", "multiplying", " ", "by", " ", "intersection", " ", 
     "number"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"chernclasses", "=", 
     RowBox[{"intnums", " ", 
      RowBox[{
       RowBox[{"CoefficientList", "[", 
        RowBox[{"chernclassesDivisors", ",", "J"}], "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"All", ",", 
         RowBox[{"3", ";;"}]}], "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"read", " ", "out", " ", "results"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Prepend", "[", 
     RowBox[{"chernclasses", ",", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(c\), \(2\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(c\), \(3\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(c\), \(4\)]\)\>\""}], "}"}]}], "]"}], "//", 
    "Grid"}]}]}]], "Input",
 CellChangeTimes->{{3.9133482840518017`*^9, 3.913348335877735*^9}, {
   3.913351752168942*^9, 3.913351794534851*^9}, {3.913351856171813*^9, 
   3.9133519697167873`*^9}, {3.913352037819963*^9, 3.9133520538574142`*^9}, 
   3.913352101866352*^9},
 CellLabel->
  "In[132]:=",ExpressionUUID->"cceeae73-936f-4269-ab11-85e30da08fd5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(4\\)]\\)\"\>"},
    {"110", 
     RowBox[{"-", "420"}], "2190"},
    {"70", 
     RowBox[{"-", "580"}], "5910"},
    {"160", 
     RowBox[{"-", "320"}], "960"},
    {"126", 
     RowBox[{"-", "324"}], "1206"},
    {"144", 
     RowBox[{"-", "336"}], "1152"},
    {"128", 
     RowBox[{"-", "384"}], "1632"},
    {"92", 
     RowBox[{"-", "600"}], "4908"},
    {"90", 
     RowBox[{"-", "420"}], "2610"},
    {"94", 
     RowBox[{"-", "972"}], "11814"},
    {"88", 
     RowBox[{"-", "304"}], "1464"},
    {"108", 
     RowBox[{"-", "336"}], "1476"},
    {"68", 
     RowBox[{"-", "320"}], "2028"},
    {"46", 
     RowBox[{"-", "198"}], "1490"},
    {"112", 
     RowBox[{"-", "528"}], "3264"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.91334833657857*^9, 3.913351738207144*^9, 3.9133517902782993`*^9, {
   3.9133518750288353`*^9, 3.913351877255368*^9}, {3.913351934133335*^9, 
   3.913351970128202*^9}, {3.913352046238408*^9, 3.913352054601015*^9}, 
   3.913352103603664*^9, 3.919845559415288*^9, 3.919945235321797*^9, 
   3.920650617356434*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"43ad81ed-62fe-454e-bc78-e1949fad8ab3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["LCS periods from topological data", "Subsection",
 CellChangeTimes->{{3.9089885359302797`*^9, 
  3.908988557857108*^9}},ExpressionUUID->"a034f05b-91a5-46b9-ab39-\
2ff5f4469402"],

Cell[CellGroupData[{

Cell["Our periods", "Subsubsection",
 CellChangeTimes->{{3.920709865733939*^9, 
  3.9207098678138313`*^9}},ExpressionUUID->"1fd44b4d-3ab1-4729-a2b6-\
8a942df99eeb"],

Cell["Here we write the periods in terms of the topological data", "Text",
 CellChangeTimes->{{3.909498297255065*^9, 
  3.909498305763423*^9}},ExpressionUUID->"de827b98-06c4-49e8-a4a2-\
1f1d13a0f611"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi", "=", 
   RowBox[{
    RowBox[{"Transition", "[", 
     RowBox[{"\[Kappa]", ",", "c2", ",", "c3"}], "]"}], ".", 
    RowBox[{"{", 
     RowBox[{"1", ",", "t", ",", 
      SuperscriptBox["t", "2"], ",", 
      SuperscriptBox["t", "3"], ",", 
      SuperscriptBox["t", "4"]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pi", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.908989176723734*^9, 3.908989179586151*^9}, {
  3.9094917496998377`*^9, 3.9094917745280247`*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"ae1eb3af-d9a1-4429-bc51-96eeeeffe318"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"1"},
      {
       RowBox[{"-", "t"}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["t", "2"]}], "-", 
        FractionBox[
         SuperscriptBox["t", "2"], "2"], "+", 
        FractionBox["c2", 
         RowBox[{"24", " ", "\[Kappa]"}]]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["c2", "48"]}], "+", 
        FractionBox[
         RowBox[{"t", " ", "\[Kappa]"}], "8"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", "2"], " ", "\[Kappa]"}], "4"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", "3"], " ", "\[Kappa]"}], "6"], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "c3", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"]}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"c2", " ", 
          SuperscriptBox["t", "2"]}], "48"], "-", 
        FractionBox[
         SuperscriptBox["c2", "2"], 
         RowBox[{"1152", " ", "\[Kappa]"}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", "4"], " ", "\[Kappa]"}], "24"], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "c3", " ", "t", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.908989180067823*^9, 3.908989429252551*^9, 3.908989607439274*^9, 
   3.909053316395932*^9, {3.909491743950819*^9, 3.9094917749157543`*^9}, 
   3.909498446905932*^9, 3.909498776760936*^9, 3.910086797892453*^9, 
   3.910877683730659*^9, 3.910878840032609*^9, 3.919847920361062*^9, 
   3.9206506530655746`*^9},
 CellLabel->
  "Out[228]//MatrixForm=",ExpressionUUID->"8c8a4368-4ec2-4928-853d-\
d05bfceaa618"]
}, Open  ]],

Cell["Useful replacement rule for data", "Text",
 CellChangeTimes->{{3.909491822936763*^9, 
  3.9094918280400133`*^9}},ExpressionUUID->"23b55c8d-8862-45d3-81d4-\
0b0fd9ee1298"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repc2square", "=", 
   RowBox[{"{", 
    RowBox[{"c2square", "->", 
     FractionBox[
      RowBox[{"1440", "+", "c4"}], "3"]}], "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[229]:=",ExpressionUUID->"dc5fb82b-22fc-41f6-8629-5515419c7de1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"pitest", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"pi", "/.", 
      RowBox[{
       SuperscriptBox["c2", "2"], "->", 
       RowBox[{"\[Kappa]", " ", "c2square"}]}]}], "/.", "repc2square"}], "//",
     "Simplify"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.910879000608021*^9, 3.910879002313527*^9}, {
  3.9108792228286858`*^9, 3.9108792439728203`*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"ea5ab30a-a620-4493-afde-50183b69e2e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", "t"}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["t", "2"]}], "-", 
    FractionBox[
     SuperscriptBox["t", "2"], "2"], "+", 
    FractionBox["c2", 
     RowBox[{"24", " ", "\[Kappa]"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["c2", "48"]}], "+", 
    FractionBox[
     RowBox[{"t", " ", "\[Kappa]"}], "8"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["t", "2"], " ", "\[Kappa]"}], "4"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["t", "3"], " ", "\[Kappa]"}], "6"], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "c3", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["5", "12"]}], "-", 
    FractionBox["c4", "3456"], "+", 
    FractionBox[
     RowBox[{"c2", " ", 
      SuperscriptBox["t", "2"]}], "48"], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["t", "4"], " ", "\[Kappa]"}], "24"], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "c3", " ", "t", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.910879002618136*^9, {3.9108792358300962`*^9, 3.9108792442610397`*^9}, {
   3.919847923283793*^9, 3.9198479444381104`*^9}, 3.92065065309754*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"63faf9a2-1ee1-4639-8123-0d2bda62b2bf"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Periods in K-theory basis", "Subsubsection",
 CellChangeTimes->{{3.9087211436856947`*^9, 3.908721150494524*^9}, {
  3.9198479778225927`*^9, 
  3.919847979345408*^9}},ExpressionUUID->"a3b4b39e-15d6-4992-8a5b-\
f1d39ae893e6"],

Cell["Period vector and monodromy in geometric basis", "Text",
 CellChangeTimes->{{3.90898943225532*^9, 
  3.908989439951303*^9}},ExpressionUUID->"bcb03ef1-8746-42f5-8a8f-\
a36905e0245a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pigeom", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "t"}], ",", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], "\[Kappa]", " ", 
        SuperscriptBox["t", "2"]}], "+", 
       RowBox[{"\[Kappa]", " ", "t"}], "+", 
       FractionBox[
        RowBox[{"7", "\[Kappa]"}], "12"], "+", 
       FractionBox["c2", "24"]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "6"}], " ", "\[Kappa]", " ", 
        SuperscriptBox["t", "3"]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "4"}], " ", "\[Kappa]", " ", 
        SuperscriptBox["t", "2"]}], "-", 
       RowBox[{
        RowBox[{"1", "/", "6"}], " ", "\[Kappa]", " ", "t"}], "-", 
       RowBox[{
        FractionBox["c2", "24"], "t"}], "-", 
       FractionBox["c2", "48"], "-", 
       RowBox[{"\[Kappa]", "/", "24"}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "c3", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", "24"}], " ", "\[Kappa]", " ", 
        SuperscriptBox["t", "4"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"c2", " "}], "48"], 
        SuperscriptBox["t", "2"]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "c3", " ", "t", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"]}]], "+", 
       RowBox[{
        FractionBox["1", "5760"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"7", " ", "c2square"}], "-", 
          RowBox[{"4", " ", "c4"}]}], ")"}]}]}]}], "}"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pigeom", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9089061716366053`*^9, 3.908906207622218*^9}, {
   3.9089062393605547`*^9, 3.908906241731288*^9}, {3.9089063168601847`*^9, 
   3.908906422638948*^9}, {3.908906898582774*^9, 3.908906898809761*^9}, 
   3.908907283240522*^9, {3.908907333829035*^9, 3.908907342953309*^9}, {
   3.908908075162956*^9, 3.908908077524456*^9}, {3.90890810928161*^9, 
   3.908908111516708*^9}, {3.908908880140122*^9, 3.908908880601119*^9}, {
   3.9089089221366*^9, 3.9089089224376173`*^9}, {3.908909231078084*^9, 
   3.908909232986846*^9}, {3.9089097999007587`*^9, 3.908909807867695*^9}, {
   3.908909865796464*^9, 3.908909868731958*^9}, {3.908909972545673*^9, 
   3.908909974696961*^9}, {3.908989445112808*^9, 3.908989484905911*^9}, {
   3.908989588682331*^9, 3.908989589869565*^9}, {3.9089897392291937`*^9, 
   3.908989743223501*^9}, {3.9198481395521317`*^9, 3.9198481414541492`*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"7b51b4ed-b533-4af2-8001-58749c53bdb0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {"1"},
      {
       RowBox[{"-", "t"}]},
      {
       RowBox[{
        FractionBox["c2", "24"], "+", 
        FractionBox[
         RowBox[{"7", " ", "\[Kappa]"}], "12"], "+", 
        RowBox[{"t", " ", "\[Kappa]"}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", "2"], " ", "\[Kappa]"}], "2"]}]},
      {
       RowBox[{
        RowBox[{"-", 
         FractionBox["c2", "48"]}], "-", 
        FractionBox[
         RowBox[{"c2", " ", "t"}], "24"], "-", 
        FractionBox["\[Kappa]", "24"], "-", 
        FractionBox[
         RowBox[{"t", " ", "\[Kappa]"}], "6"], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", "2"], " ", "\[Kappa]"}], "4"], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", "3"], " ", "\[Kappa]"}], "6"], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "c3", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"]}]]}]},
      {
       RowBox[{
        FractionBox[
         RowBox[{"7", " ", "c2square"}], "5760"], "-", 
        FractionBox["c4", "1440"], "+", 
        FractionBox[
         RowBox[{"c2", " ", 
          SuperscriptBox["t", "2"]}], "48"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["t", "4"], " ", "\[Kappa]"}], "24"], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "c3", " ", "t", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "3"]}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.908906185588785*^9, 3.908906207978168*^9}, 
   3.908906250184104*^9, {3.908906317593315*^9, 3.908906423335429*^9}, {
   3.908906894113912*^9, 3.9089068993034487`*^9}, 3.908907343329678*^9, 
   3.908908077904853*^9, 3.908908112041368*^9, 3.908908882326552*^9, 
   3.9089089230500298`*^9, 3.9089092336016817`*^9, 3.9089098691071463`*^9, 
   3.908909975121449*^9, {3.908989440920889*^9, 3.908989485266699*^9}, 
   3.908989570722004*^9, {3.908989604967086*^9, 3.908989609609878*^9}, 
   3.908989746387724*^9, 3.909491780715057*^9, 3.909491832411195*^9, 
   3.9094923093265142`*^9, 3.909498454616085*^9, 3.909498776778844*^9, 
   3.9100867979090967`*^9, 3.910877683752903*^9, 3.9198480034072313`*^9, 
   3.91984814173813*^9, 3.919945295880033*^9, 3.9206506531025143`*^9, 
   3.920651516879464*^9},
 CellLabel->
  "Out[277]//MatrixForm=",ExpressionUUID->"ade949ba-10bf-4f0a-8f92-\
951c1ee0ca64"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "\[Kappa]", ",", "1", ",", "1"}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pius", "=", 
   RowBox[{"res", ".", "pi"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"c", ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "5"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"basis", ".", "pius"}], "-", "pigeom"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"eq", ",", "t"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"eq", "==", "0"}], ",", 
      RowBox[{"Flatten", "[", "basis", "]"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rot", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"basis", "/.", "sol"}], "/.", 
      RowBox[{
       SuperscriptBox["c2", "2"], "->", 
       RowBox[{"\[Kappa]", " ", "c2square"}]}]}], "/.", "repc2square"}], "//",
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"trans", "=", 
   RowBox[{"rot", ".", "res"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"trans", ".", "pi"}], "-", "pigeom"}], "/.", 
    RowBox[{
     SuperscriptBox["c2", "2"], "->", 
     RowBox[{"\[Kappa]", " ", "c2square"}]}]}], "/.", "repc2square"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rot", "//", "Simplify"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.919848006675829*^9, 3.919848124728277*^9}, {
  3.919861305154132*^9, 3.919861309068087*^9}, {3.919861344492139*^9, 
  3.919861348050531*^9}, {3.91986139991051*^9, 3.919861477923086*^9}, {
  3.919945859151581*^9, 3.91994587982157*^9}, {3.9199459597169447`*^9, 
  3.919945962684074*^9}, {3.9199491776051197`*^9, 3.91994917935476*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"ca804ca9-5229-4a19-be2b-7bfd9a412a4a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.919848015447178*^9, {3.9198480463579683`*^9, 3.9198481428724823`*^9}, 
   3.919861309417595*^9, 3.9198613482977858`*^9, {3.9198614025319757`*^9, 
   3.9198614147342176`*^9}, {3.919861446499017*^9, 3.919861478162867*^9}, 
   3.9199452970984993`*^9, 3.919945833403145*^9, {3.9199458652507668`*^9, 
   3.9199458802649107`*^9}, 3.919945964114705*^9, 3.919949180178926*^9, 
   3.920650653114135*^9, 3.920651522256178*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"0035f050-76fe-4087-bf82-8ab8b5375d7e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"c2", "+", 
         RowBox[{"7", " ", "\[Kappa]"}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", "1"}], "0", "0"},
     {
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "c2"}], "-", "\[Kappa]"}], ")"}]}], 
      FractionBox[
       RowBox[{"c2", "+", "\[Kappa]"}], "24"], "0", 
      RowBox[{"-", "1"}], "0"},
     {"1", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.919848015447178*^9, {3.9198480463579683`*^9, 3.9198481428724823`*^9}, 
   3.919861309417595*^9, 3.9198613482977858`*^9, {3.9198614025319757`*^9, 
   3.9198614147342176`*^9}, {3.919861446499017*^9, 3.919861478162867*^9}, 
   3.9199452970984993`*^9, 3.919945833403145*^9, {3.9199458652507668`*^9, 
   3.9199458802649107`*^9}, 3.919945964114705*^9, 3.919949180178926*^9, 
   3.920650653114135*^9, 3.920651522258497*^9},
 CellLabel->
  "Out[287]//MatrixForm=",ExpressionUUID->"5711f699-5c50-4dcf-8efb-\
ffd1c046ead6"]
}, Open  ]],

Cell["Monodromy matrix", "Text",
 CellChangeTimes->{{3.90898948056631*^9, 
  3.9089894876824627`*^9}},ExpressionUUID->"75056251-f084-4087-bd71-\
ecd4e6f9513b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MLCSgeom", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"3", "\[Kappa]"}], "2"], ",", 
       RowBox[{"-", "\[Kappa]"}], ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"trans", ".", 
    RowBox[{"Mtopo", "[", 
     RowBox[{"\[Kappa]", ",", "c2"}], "]"}], ".", 
    RowBox[{"Inverse", "[", "trans", "]"}]}], "-", "MLCSgeom"}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rot", ".", "MLCShom", ".", 
    RowBox[{"Inverse", "[", "rot", "]"}]}], "-", "MLCSgeom"}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"MLCSgeom", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MLCSgeom", ".", "pigeom"}], "-", 
   RowBox[{"(", 
    RowBox[{"pigeom", "/.", 
     RowBox[{"{", 
      RowBox[{"t", "->", 
       RowBox[{"t", "+", "1"}]}], "}"}]}], ")"}]}], "//", 
  "Simplify"}]}], "Input",
 CellLabel->
  "In[301]:=",ExpressionUUID->"4d122729-c4d6-4120-b83e-5c6228aeee7c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.92070989050568*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"88cdb535-9740-4610-95bf-e9d646fd762d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.920709890508256*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"e0061fef-80bd-475a-9e8c-49022d6f7f79"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"3", " ", "\[Kappa]"}], "2"], 
      RowBox[{"-", "\[Kappa]"}], "1", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "1", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.920709890510603*^9},
 CellLabel->
  "Out[304]//MatrixForm=",ExpressionUUID->"6174abae-9ebb-4a73-a359-\
0e6190a67bb2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9207098905126762`*^9},
 CellLabel->
  "Out[305]=",ExpressionUUID->"54a19074-7f03-47e0-8fcb-5cb1cac86391"]
}, Open  ]],

Cell["Matches with basis transformation", "Text",
 CellChangeTimes->{{3.920709891475152*^9, 
  3.920709899317883*^9}},ExpressionUUID->"e61d6147-9271-4e86-815e-\
19874c33f7b4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rot", ".", "res", ".", 
    RowBox[{"Mtopo", "[", 
     RowBox[{"\[Kappa]", ",", "c2"}], "]"}], ".", 
    RowBox[{"Inverse", "[", "res", "]"}], ".", 
    RowBox[{"Inverse", "[", "rot", "]"}]}], "-", "MLCSgeom"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.920652603040638*^9, 3.9206526351455307`*^9}},
 CellLabel->
  "In[300]:=",ExpressionUUID->"ca220a0e-4e2c-421f-a9f7-bcff09d2fa97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.920652631028315*^9, 3.92065263541088*^9}},
 CellLabel->
  "Out[300]=",ExpressionUUID->"47df665e-17ff-443b-bf08-f03ee387bd9d"]
}, Open  ]],

Cell["Pairing matrix:", "Text",
 CellChangeTimes->{{3.9089898524051123`*^9, 
  3.908989855621833*^9}},ExpressionUUID->"512dc60a-54b9-4b36-9b9b-\
9014b1adf130"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pairinggeom", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{"Inverse", "[", 
       RowBox[{"rot", ".", "res"}], "]"}], "]"}], ".", "pairing", ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{"rot", ".", "res"}], "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Inverse", "[", "pairinggeom", "]"}], "//", "Simplify"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.920652313624413*^9, 3.9206523529196033`*^9}, {
  3.920710007765758*^9, 3.920710072458922*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"01dc2e78-4685-4ba6-a9be-f4250f7be45d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "1"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "\[Kappa]", 
      FractionBox["\[Kappa]", "2"], 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"c2", "+", 
         RowBox[{"7", " ", "\[Kappa]"}]}], ")"}]}]},
     {"0", 
      RowBox[{"-", "1"}], 
      FractionBox["\[Kappa]", "2"], 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "c2"}], "-", "\[Kappa]"}], ")"}]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "c2"}], "-", "\[Kappa]"}], ")"}]}]},
     {"1", "0", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"c2", "+", 
         RowBox[{"7", " ", "\[Kappa]"}]}], ")"}]}], 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "c2"}], "-", "\[Kappa]"}], ")"}]}], "2"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9206523160100613`*^9, 3.920652353211338*^9}, 
   3.920710016847307*^9, {3.920710054829918*^9, 3.9207100731698723`*^9}},
 CellLabel->
  "Out[324]//MatrixForm=",ExpressionUUID->"dea7109c-9b0b-4e13-8330-\
a519b18ab000"]
}, Open  ]],

Cell["Conifold monodromy in K-theory basis", "Text",
 CellChangeTimes->{{3.919945344038088*^9, 
  3.919945357849537*^9}},ExpressionUUID->"d84241e5-0a07-4523-958f-\
59f7e217cc4a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MCgeom", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"trans", ".", "MC", ".", 
      RowBox[{"Inverse", "[", "trans", "]"}]}], "/.", "sol"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"MCgeom", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.919945358682118*^9, 3.9199454027349253`*^9}, {
  3.919945551325848*^9, 3.91994556796598*^9}, {3.919946105777861*^9, 
  3.919946111925312*^9}, {3.9199464204555607`*^9, 3.919946435150413*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"6bb8fbf7-451a-4bad-8cb2-61de93c14d3e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "c2"}], "-", 
         RowBox[{"7", " ", "\[Kappa]"}]}], ")"}]}]},
     {"0", "0", "0", "1", 
      FractionBox[
       RowBox[{"c2", "+", "\[Kappa]"}], "24"]},
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.919945370354351*^9, 3.919945403031342*^9}, 
   3.9199455684288473`*^9, 3.919946112253104*^9, 3.919946258617251*^9, {
   3.9199464265060587`*^9, 3.91994643537461*^9}, 3.919948283586726*^9, 
   3.9199486296702423`*^9, 3.919949197162866*^9, 3.9199496318015614`*^9, 
   3.920650653171342*^9, 3.920710085019018*^9},
 CellLabel->
  "Out[326]//MatrixForm=",ExpressionUUID->"a3138f39-d3e2-4334-bad6-\
5e9a349c452f"]
}, Open  ]],

Cell["Conifold monodromy and pairings", "Text",
 CellChangeTimes->{{3.9199483184883833`*^9, 
  3.9199483238330727`*^9}},ExpressionUUID->"0221cfe8-1e07-405d-b0e4-\
b8a6d71724a3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "MC", "]"}], ".", "pairing", ".", "MC"}], "-", 
  "pairing"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MChom", "=", 
   RowBox[{"res", ".", "MC", ".", 
    RowBox[{"Inverse", "[", "res", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Transpose", "[", "MChom", "]"}], ".", 
   RowBox[{"Inverse", "[", "pairing", "]"}], ".", "MChom"}], "-", 
  RowBox[{"Inverse", "[", "pairing", "]"}]}]}], "Input",
 CellChangeTimes->{{3.919946306041648*^9, 3.9199463113073053`*^9}, {
  3.919946441567271*^9, 3.919946442314837*^9}, {3.919948325218266*^9, 
  3.91994836805245*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"b9bb8cfe-3124-4531-80a3-a6ed4d1e66dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.919946311665008*^9, 3.919946442642249*^9, {3.919948282401574*^9, 
   3.9199482849786053`*^9}, {3.91994836329318*^9, 3.919948368457399*^9}, 
   3.919948631043091*^9, 3.9199491986847687`*^9, 3.919949633394565*^9, 
   3.92065065317988*^9, 3.920710088257524*^9},
 CellLabel->
  "Out[327]=",ExpressionUUID->"ea6c00c8-97c1-4a03-8969-eab51a418a2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.919946311665008*^9, 3.919946442642249*^9, {3.919948282401574*^9, 
   3.9199482849786053`*^9}, {3.91994836329318*^9, 3.919948368457399*^9}, 
   3.919948631043091*^9, 3.9199491986847687`*^9, 3.919949633394565*^9, 
   3.92065065317988*^9, 3.920710088260004*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"3ba99751-6360-4f0d-afef-aa26b99a676d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MCgeom", "=", 
   RowBox[{
    RowBox[{"rot", ".", "MChom", ".", 
     RowBox[{"Inverse", "[", "rot", "]"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MCgeom", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rot", "//", "Simplify"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Transpose", "[", "MCgeom", "]"}], ".", "pairinggeom", ".", 
    "MCgeom"}], "-", "pairinggeom"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.919945531986681*^9, 3.9199455465663023`*^9}, {
  3.919948386058832*^9, 3.9199483978905773`*^9}, {3.9199485937996597`*^9, 
  3.9199485995281553`*^9}, {3.91994913567686*^9, 3.919949150596596*^9}, {
  3.9199492924964314`*^9, 3.919949324947006*^9}, {3.919950086982563*^9, 
  3.919950091716385*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"d1ce2f80-94aa-4ce8-98ae-be855348a34d"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "c2"}], "-", 
         RowBox[{"7", " ", "\[Kappa]"}]}], ")"}]}]},
     {"0", "0", "0", "1", 
      FractionBox[
       RowBox[{"c2", "+", "\[Kappa]"}], "24"]},
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.919945543836907*^9, 3.919945572263996*^9}, 
   3.919946147169778*^9, 3.919946260802918*^9, {3.919946428763714*^9, 
   3.919946436911984*^9}, 3.9199482936258173`*^9, 3.919948409580151*^9, 
   3.9199485998324423`*^9, 3.919948632307933*^9, {3.9199491449105673`*^9, 
   3.9199491509041147`*^9}, 3.9199492010931053`*^9, {3.919949296144943*^9, 
   3.919949325260935*^9}, {3.919950079053104*^9, 3.919950091994789*^9}, 
   3.9206506531936417`*^9},
 CellLabel->
  "Out[261]//MatrixForm=",ExpressionUUID->"4d91f684-0684-4dcc-a4c7-\
31bf76e23d87"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{"c2", "+", 
         RowBox[{"7", " ", "\[Kappa]"}]}], ")"}]}], 
      RowBox[{"-", 
       FractionBox["\[Kappa]", "2"]}], 
      RowBox[{"-", "1"}], "0", "0"},
     {
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "c2"}], "-", "\[Kappa]"}], ")"}]}], 
      FractionBox[
       RowBox[{"c2", "+", "\[Kappa]"}], "24"], "0", 
      RowBox[{"-", "1"}], "0"},
     {"1", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.919945543836907*^9, 3.919945572263996*^9}, 
   3.919946147169778*^9, 3.919946260802918*^9, {3.919946428763714*^9, 
   3.919946436911984*^9}, 3.9199482936258173`*^9, 3.919948409580151*^9, 
   3.9199485998324423`*^9, 3.919948632307933*^9, {3.9199491449105673`*^9, 
   3.9199491509041147`*^9}, 3.9199492010931053`*^9, {3.919949296144943*^9, 
   3.919949325260935*^9}, {3.919950079053104*^9, 3.919950091994789*^9}, 
   3.920650653195373*^9},
 CellLabel->
  "Out[262]//MatrixForm=",ExpressionUUID->"5c96b585-5c49-4d56-ba8e-\
8fd91cffb224"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.919945543836907*^9, 3.919945572263996*^9}, 
   3.919946147169778*^9, 3.919946260802918*^9, {3.919946428763714*^9, 
   3.919946436911984*^9}, 3.9199482936258173`*^9, 3.919948409580151*^9, 
   3.9199485998324423`*^9, 3.919948632307933*^9, {3.9199491449105673`*^9, 
   3.9199491509041147`*^9}, 3.9199492010931053`*^9, {3.919949296144943*^9, 
   3.919949325260935*^9}, {3.919950079053104*^9, 3.919950091994789*^9}, 
   3.9206506531967897`*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"c13f238f-fb03-412f-9258-fc5549f53496"]
}, Open  ]],

Cell["From conifold state:", "Text",
 CellChangeTimes->{{3.920710103602047*^9, 
  3.9207101097713223`*^9}},ExpressionUUID->"d804816b-8000-4155-b313-\
ef93af7dc251"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"qC", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MCalt", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "5", "]"}], "-", 
    RowBox[{"TensorProduct", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Inverse", "[", "pairinggeom", "]"}], ".", "qC"}], ",", "qC"}],
      "]"}]}], "//", "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"MCalt", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MCalt", ".", "MCalt"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.919955350114787*^9, 3.919955496521141*^9}, {
  3.919955615141631*^9, 3.919955626162449*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"5519ad22-5237-45b5-838e-788686cccfa7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c2"}], "-", 
        RowBox[{"7", " ", "\[Kappa]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
     FractionBox[
      RowBox[{"c2", "+", "\[Kappa]"}], "24"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.919955375844751*^9, 3.919955382508814*^9}, {
   3.91995541790969*^9, 3.9199554968037653`*^9}, {3.919955617934535*^9, 
   3.919955626462233*^9}, 3.920650653235312*^9, 3.92071010189423*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"9eea1bae-b4be-4a94-a41d-0fdd4c203d46"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", 
      RowBox[{
       FractionBox["1", "12"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "c2"}], "-", 
         RowBox[{"7", " ", "\[Kappa]"}]}], ")"}]}]},
     {"0", "0", "0", "1", 
      FractionBox[
       RowBox[{"c2", "+", "\[Kappa]"}], "24"]},
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.919955375844751*^9, 3.919955382508814*^9}, {
   3.91995541790969*^9, 3.9199554968037653`*^9}, {3.919955617934535*^9, 
   3.919955626462233*^9}, 3.920650653235312*^9, 3.9207101018975677`*^9},
 CellLabel->
  "Out[332]//MatrixForm=",ExpressionUUID->"c84d5af8-0770-41c1-86b5-\
e80c0766fcdb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.919955375844751*^9, 3.919955382508814*^9}, {
   3.91995541790969*^9, 3.9199554968037653`*^9}, {3.919955617934535*^9, 
   3.919955626462233*^9}, 3.920650653235312*^9, 3.920710101899804*^9},
 CellLabel->
  "Out[333]=",ExpressionUUID->"2afd5fb7-679a-43d4-aace-9f0b0396d227"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1254, 831},
WindowMargins->{{Automatic, 107}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0029bae0-1952-4783-9b5f-7fa0b996a1d2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 759, 19, 81, "Text",ExpressionUUID->"1319320d-b09e-4670-b539-4eb982afe157"],
Cell[CellGroupData[{
Cell[1342, 43, 162, 3, 67, "Section",ExpressionUUID->"bdddd6ef-d845-4a01-aeb3-122cc89af749"],
Cell[1507, 48, 497, 10, 104, "Text",ExpressionUUID->"3e317a10-f378-4ded-820a-b381c5030437"],
Cell[CellGroupData[{
Cell[2029, 62, 164, 3, 54, "Subsection",ExpressionUUID->"52e6243e-3541-4af4-8133-7e249b8d13e7"],
Cell[2196, 67, 525, 15, 38, "Text",ExpressionUUID->"b63dc51d-8737-4909-849c-6e1b7e668633"],
Cell[2724, 84, 551, 13, 30, "Input",ExpressionUUID->"7c68ae33-1b6e-4808-abb9-86cf5303f7de"],
Cell[3278, 99, 185, 3, 35, "Text",ExpressionUUID->"b6dc5e56-f63e-4042-b59e-578c74032e50"],
Cell[CellGroupData[{
Cell[3488, 106, 1278, 36, 115, "Input",ExpressionUUID->"d568c612-4374-4636-a589-871629aa1aa3"],
Cell[4769, 144, 386, 6, 34, "Output",ExpressionUUID->"70e1caf1-80c0-4f86-8401-397d86e09adf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[5204, 156, 358, 6, 38, "Subsection",ExpressionUUID->"cbb2bce9-cd87-4d9a-9016-79aef9fbfa61"],
Cell[5565, 164, 413, 8, 35, "Text",ExpressionUUID->"e6abb9cd-2c7b-4d68-abfa-5dd52947271c"],
Cell[CellGroupData[{
Cell[6003, 176, 2108, 45, 94, "Input",ExpressionUUID->"57bd35ed-59aa-4af7-8f2d-56bdebaa26a9"],
Cell[8114, 223, 1837, 37, 70, "Output",ExpressionUUID->"c7d88e87-8e9b-4390-bce3-1de8cdfb66bc"],
Cell[9954, 262, 1847, 37, 70, "Output",ExpressionUUID->"cb4c9898-59bc-4504-8afd-4437ef4d698c"]
}, Open  ]],
Cell[11816, 302, 170, 3, 35, "Text",ExpressionUUID->"7ee40349-2b52-4c06-b1f4-08c38aa27ed9"],
Cell[CellGroupData[{
Cell[12011, 309, 1771, 47, 136, "Input",ExpressionUUID->"33059e5b-af82-46dc-b51c-d4db61e52b81"],
Cell[13785, 358, 2045, 48, 70, "Output",ExpressionUUID->"8cac2a42-0b3d-426f-88a5-223be6128428"],
Cell[15833, 408, 1713, 37, 70, "Output",ExpressionUUID->"5359482c-b801-46bf-b406-bf65609eb842"],
Cell[17549, 447, 2927, 75, 70, "Output",ExpressionUUID->"779f2e2e-de8a-4396-96cc-95403d14f224"]
}, Open  ]],
Cell[20491, 525, 269, 4, 35, "Text",ExpressionUUID->"94326164-f0a6-4bcb-b46f-b8115e973dc6"],
Cell[CellGroupData[{
Cell[20785, 533, 1579, 46, 112, "Input",ExpressionUUID->"8e95b96c-9998-44c8-b6c4-db332943cebb"],
Cell[22367, 581, 1718, 50, 70, "Output",ExpressionUUID->"bcb053e4-174d-4684-9234-d42f95b0011b"]
}, Open  ]],
Cell[24100, 634, 286, 5, 35, "Text",ExpressionUUID->"ed7c1ec1-f11e-4c6a-be7f-8262df93bc01"],
Cell[CellGroupData[{
Cell[24411, 643, 636, 14, 73, "Input",ExpressionUUID->"68d6b22c-3703-405c-8cb7-8c95de4ed6ba"],
Cell[25050, 659, 1534, 45, 70, "Output",ExpressionUUID->"5d223107-5944-49c5-a616-764aa089b161"],
Cell[26587, 706, 1534, 45, 70, "Output",ExpressionUUID->"e2f6090b-4474-4a66-b9f9-02d1506e4364"]
}, Open  ]],
Cell[28136, 754, 284, 4, 35, "Text",ExpressionUUID->"4a79c053-98b1-4396-983a-1da98548a1cd"],
Cell[CellGroupData[{
Cell[28445, 762, 3886, 88, 199, "Input",ExpressionUUID->"08f8cb2b-5cb0-4524-8d12-1ea26c5b9bdb"],
Cell[32334, 852, 2530, 50, 70, "Output",ExpressionUUID->"c19bed29-b0c1-4054-a024-e25ee0819608"],
Cell[34867, 904, 2377, 41, 70, "Output",ExpressionUUID->"885d46b8-3cab-4028-a6db-287c2f058aea"],
Cell[37247, 947, 2506, 49, 70, "Output",ExpressionUUID->"84ed38dd-462c-4050-b779-875cb7bea85c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39790, 1001, 184, 2, 30, "Input",ExpressionUUID->"58189b05-2311-49f9-8253-b5a14189b162"],
Cell[39977, 1005, 185, 2, 70, "Output",ExpressionUUID->"6c5b5653-0a95-4a79-be4d-20aecc8a1423"]
}, Open  ]],
Cell[40177, 1010, 313, 6, 35, "Text",ExpressionUUID->"1e359496-522a-4eae-b3be-4902d7d16880"],
Cell[CellGroupData[{
Cell[40515, 1020, 745, 16, 52, "Input",ExpressionUUID->"ceaa0b9a-f567-44c4-b891-c2dfbd11c636"],
Cell[41263, 1038, 2219, 58, 70, "Output",ExpressionUUID->"25ab1cc5-901a-4b2b-bc01-c6a8d49ee951"]
}, Open  ]],
Cell[43497, 1099, 167, 3, 35, "Text",ExpressionUUID->"995ec1be-5d74-43fc-902c-1e9db06293fd"],
Cell[CellGroupData[{
Cell[43689, 1106, 454, 10, 52, "Input",ExpressionUUID->"29bfd9e1-0ec9-4b94-b5ea-3313233e5d00"],
Cell[44146, 1118, 2918, 77, 70, "Output",ExpressionUUID->"5b9d798e-e88c-45a1-9d9f-71545ed55708"]
}, Open  ]],
Cell[47079, 1198, 239, 4, 35, "Text",ExpressionUUID->"531938dd-5b02-44d1-ae6c-954d64442050"],
Cell[CellGroupData[{
Cell[47343, 1206, 1404, 38, 75, "Input",ExpressionUUID->"cd6e90ec-cf78-43d3-af50-4df7f4987dff"],
Cell[48750, 1246, 1652, 40, 70, "Output",ExpressionUUID->"6cf61aab-15df-4a92-a942-797c6d78f3ac"],
Cell[50405, 1288, 1615, 38, 70, "Output",ExpressionUUID->"ca6fcd6a-ad07-4049-9b39-32267e738d34"],
Cell[52023, 1328, 1651, 40, 70, "Output",ExpressionUUID->"397d88e7-9c47-4e42-a343-eebef0b71fa8"]
}, Open  ]],
Cell[53689, 1371, 169, 3, 35, "Text",ExpressionUUID->"a60d16db-ef3e-449f-84ee-39fb9bd5e68a"],
Cell[CellGroupData[{
Cell[53883, 1378, 599, 16, 52, "Input",ExpressionUUID->"7480c687-7bbb-4048-8712-656e24c6fc78"],
Cell[54485, 1396, 1513, 38, 70, "Output",ExpressionUUID->"bd0a59db-d3d5-4cbc-b361-3cc0624c3526"],
Cell[56001, 1436, 2273, 62, 70, "Output",ExpressionUUID->"47f1f7b7-6f2b-4b3b-b05b-6b60faff595a"]
}, Open  ]],
Cell[58289, 1501, 231, 4, 35, "Text",ExpressionUUID->"1c4dfe0d-0adc-45fb-926d-30adda8f89d1"],
Cell[CellGroupData[{
Cell[58545, 1509, 714, 15, 52, "Input",ExpressionUUID->"651b8358-1359-473c-8c2b-7d8fac9c4cfc"],
Cell[59262, 1526, 1702, 40, 70, "Output",ExpressionUUID->"f2e34a06-d859-4ad9-bca9-d4bffbf801dc"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[61013, 1572, 166, 3, 38, "Subsection",ExpressionUUID->"380d2896-71d6-4b1a-b1bc-168998b50d8e"],
Cell[61182, 1577, 189, 3, 35, "Text",ExpressionUUID->"5f25d823-ed33-461a-bda0-ffc8af65a31c"],
Cell[CellGroupData[{
Cell[61396, 1584, 891, 24, 52, "Input",ExpressionUUID->"566c03b4-b043-4ab0-9e2c-267ac7fb4097"],
Cell[62290, 1610, 979, 25, 70, "Output",ExpressionUUID->"e71e8b41-5060-4e14-96b1-fca056aa1a66"]
}, Open  ]],
Cell[63284, 1638, 189, 3, 35, "Text",ExpressionUUID->"8c1f84ca-785e-4c6f-b7bc-dc9d0e3677aa"],
Cell[CellGroupData[{
Cell[63498, 1645, 598, 15, 52, "Input",ExpressionUUID->"3859993d-43a1-4d97-89b2-64ec6e9077f4"],
Cell[64099, 1662, 445, 6, 70, "Output",ExpressionUUID->"eeb5035c-5eb7-4eb0-86ba-8f7c9f08bd61"]
}, Open  ]],
Cell[64559, 1671, 355, 7, 35, "Text",ExpressionUUID->"e2a1e0ff-c0ba-4c8f-a8ef-67e28177b4b3"],
Cell[CellGroupData[{
Cell[64939, 1682, 1379, 35, 54, "Input",ExpressionUUID->"5dee735f-8616-44c3-9e28-a55d45b2825b"],
Cell[66321, 1719, 1179, 28, 70, "Output",ExpressionUUID->"2f76aded-9f19-4f00-8351-4539607d3edc"],
Cell[67503, 1749, 721, 11, 70, "Output",ExpressionUUID->"6a53b795-a62c-4c93-b65e-8fed99972495"]
}, Open  ]],
Cell[68239, 1763, 170, 2, 30, "Input",ExpressionUUID->"17522093-28ed-40af-af36-457a73884c98"]
}, Closed]],
Cell[CellGroupData[{
Cell[68446, 1770, 178, 3, 38, "Subsection",ExpressionUUID->"0af657e1-52c6-4b64-b632-4f61cf3c40f0"],
Cell[68627, 1775, 169, 3, 35, "Text",ExpressionUUID->"45282158-bd88-4403-a196-057638727f55"],
Cell[68799, 1780, 256, 5, 30, "Input",ExpressionUUID->"fadabb4b-6d92-4929-b742-d74ed91ee484"],
Cell[69058, 1787, 178, 3, 35, "Text",ExpressionUUID->"c343d4fe-5c1e-4fe3-864f-062d3b4e6006"],
Cell[CellGroupData[{
Cell[69261, 1794, 1728, 36, 115, "Input",ExpressionUUID->"c1c43c8b-8d25-42eb-bd6f-16b04569224d"],
Cell[70992, 1832, 1673, 26, 70, "Output",ExpressionUUID->"839cb1cf-13bd-4e39-bcc2-c6bf0aad0322"],
Cell[72668, 1860, 2243, 46, 70, "Output",ExpressionUUID->"e630fae6-e1cf-4c89-a52e-58388bc1b1f8"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[74960, 1912, 456, 11, 38, "Subsection",ExpressionUUID->"3b8436c3-d6dd-4dbe-b884-72910df9021a"],
Cell[75419, 1925, 243, 6, 35, "Text",ExpressionUUID->"58d70242-799e-49a7-9b3d-68879a8fa729"],
Cell[CellGroupData[{
Cell[75687, 1935, 183, 3, 45, "Subsubsection",ExpressionUUID->"060daf20-d31a-4571-84af-9af7680d1f6b"],
Cell[75873, 1940, 243, 4, 35, "Text",ExpressionUUID->"0eb66e2c-8ac4-4ffc-86e2-2f38fe772510"],
Cell[CellGroupData[{
Cell[76141, 1948, 3777, 83, 283, "Input",ExpressionUUID->"fff85c4b-c00a-4327-8bb1-a2e0b15ca296"],
Cell[79921, 2033, 2980, 67, 70, "Output",ExpressionUUID->"099bd93c-3100-4f63-9087-473703a59407"],
Cell[82904, 2102, 2521, 52, 70, "Output",ExpressionUUID->"58ec7d4b-11b5-4e0b-8aa5-998a03cd972f"]
}, Open  ]],
Cell[85440, 2157, 274, 6, 35, "Text",ExpressionUUID->"554bc2c1-c3a8-4bbc-9521-42ddc265511b"],
Cell[CellGroupData[{
Cell[85739, 2167, 532, 12, 52, "Input",ExpressionUUID->"7e611aa3-c9c6-436d-b355-41fd3e06f30b"],
Cell[86274, 2181, 903, 15, 70, "Output",ExpressionUUID->"39ae231f-b8a5-4bbc-a44f-b73443c9f00e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87226, 2202, 183, 3, 45, "Subsubsection",ExpressionUUID->"55dc74ef-569b-47e4-9bee-a3c54555822c"],
Cell[87412, 2207, 217, 4, 35, "Text",ExpressionUUID->"ad5c0d51-3615-441c-a610-28745978e0c6"],
Cell[CellGroupData[{
Cell[87654, 2215, 3436, 81, 283, "Input",ExpressionUUID->"265f644a-e184-42ac-be7e-084b92198c9b"],
Cell[91093, 2298, 1872, 37, 70, "Output",ExpressionUUID->"6f74c7c2-329b-4287-9eb4-482cf8be89f5"]
}, Open  ]],
Cell[92980, 2338, 307, 5, 35, "Text",ExpressionUUID->"2dcd32fd-dc20-42ad-b92d-45683a87ce73"],
Cell[93290, 2345, 1117, 30, 73, "Input",ExpressionUUID->"9ed2807f-42a9-491d-b557-a502a42a2f4a"],
Cell[CellGroupData[{
Cell[94432, 2379, 479, 8, 30, "Input",ExpressionUUID->"0e502708-b6b8-496b-9303-60c3cc5bf82f"],
Cell[94914, 2389, 1213, 25, 70, "Output",ExpressionUUID->"64dc9d5a-e0a3-42c3-a41f-9f4a66afcaf8"]
}, Open  ]],
Cell[96142, 2417, 150, 3, 35, "Text",ExpressionUUID->"8b0a4878-6d02-42ef-8f4f-502f08b70e68"],
Cell[CellGroupData[{
Cell[96317, 2424, 516, 13, 52, "Input",ExpressionUUID->"8dd163e8-1048-4c5c-8340-53f327174145"],
Cell[96836, 2439, 801, 12, 70, "Output",ExpressionUUID->"b4e8ce82-a642-4cbd-8465-323a633b3031"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[97686, 2457, 183, 3, 45, "Subsubsection",ExpressionUUID->"5034eede-c7fb-4d02-bd81-21152ba766bb"],
Cell[97872, 2462, 263, 4, 35, "Text",ExpressionUUID->"c1c2d1ab-bd0a-4194-a50c-1120ec824a28"],
Cell[CellGroupData[{
Cell[98160, 2470, 3308, 79, 283, "Input",ExpressionUUID->"2936d360-ade5-4235-9f67-e951776877b1"],
Cell[101471, 2551, 2291, 49, 70, "Output",ExpressionUUID->"8d9f622e-7476-4248-8bc3-9c1219a2dded"]
}, Open  ]],
Cell[103777, 2603, 212, 4, 35, "Text",ExpressionUUID->"b5704488-fee4-43d3-8084-1b644c01c86d"],
Cell[CellGroupData[{
Cell[104014, 2611, 524, 10, 30, "Input",ExpressionUUID->"cfaa689e-371f-46bc-ba1c-c6b19caf4038"],
Cell[104541, 2623, 1287, 27, 70, "Output",ExpressionUUID->"563f0962-4d5a-4c75-9c2c-3da9ed81bdbf"]
}, Open  ]],
Cell[105843, 2653, 150, 3, 35, "Text",ExpressionUUID->"98020632-3e57-4116-bccc-00608f2ad4e3"],
Cell[CellGroupData[{
Cell[106018, 2660, 516, 13, 52, "Input",ExpressionUUID->"43431ac0-6e85-4da6-8b3d-f3eca2803d14"],
Cell[106537, 2675, 795, 12, 70, "Output",ExpressionUUID->"040df265-31ac-4531-9057-bac69b8b0551"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107381, 2693, 232, 4, 45, "Subsubsection",ExpressionUUID->"07c47306-d5fb-4b9d-b8dc-8724badae41f"],
Cell[107616, 2699, 280, 4, 35, "Text",ExpressionUUID->"fa464502-3744-4729-9823-f0623cf47797"],
Cell[CellGroupData[{
Cell[107921, 2707, 3094, 77, 283, "Input",ExpressionUUID->"85a6b907-3b90-4481-8d63-d89b986af770"],
Cell[111018, 2786, 1059, 16, 70, "Output",ExpressionUUID->"54e78beb-6056-4a81-95a1-81e0eb9d8d07"]
}, Open  ]],
Cell[112092, 2805, 160, 3, 35, "Text",ExpressionUUID->"d5d652ee-777c-47f0-a6f8-695d707e773d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112289, 2813, 280, 4, 45, "Subsubsection",ExpressionUUID->"d52f7947-5bb5-4955-925b-9848c096e03b"],
Cell[112572, 2819, 329, 5, 35, "Text",ExpressionUUID->"a892b6aa-3a61-44a0-889d-439ea6c15953"],
Cell[CellGroupData[{
Cell[112926, 2828, 3046, 76, 283, "Input",ExpressionUUID->"606b5734-6385-4722-9872-a8d7d41c1adf"],
Cell[115975, 2906, 1244, 21, 70, "Output",ExpressionUUID->"33bb6908-6994-4422-b352-50dddaebfea8"]
}, Open  ]],
Cell[117234, 2930, 150, 3, 35, "Text",ExpressionUUID->"717d9b25-0a0f-492d-9ada-647a8bc31c0a"],
Cell[CellGroupData[{
Cell[117409, 2937, 463, 11, 52, "Input",ExpressionUUID->"626ec7b4-978d-47b0-ad35-40ad4c308c3c"],
Cell[117875, 2950, 742, 11, 70, "Output",ExpressionUUID->"83c037f0-5835-4982-acc6-addf7744329d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118678, 2968, 161, 3, 38, "Subsection",ExpressionUUID->"53bdcdeb-9362-490a-9f61-f8f0dc85722b"],
Cell[118842, 2973, 193, 3, 35, "Text",ExpressionUUID->"b885af92-8d27-42e6-83aa-b94c5357e835"],
Cell[119038, 2978, 170, 3, 35, "Text",ExpressionUUID->"2a6cef53-5220-4fc9-b434-67ca9f8e9df7"],
Cell[119211, 2983, 654, 15, 52, "Input",ExpressionUUID->"19e04b94-b108-4bb7-97a7-ae0f65f6263a"],
Cell[119868, 3000, 162, 3, 35, "Text",ExpressionUUID->"242f4393-640f-418b-936e-a20117cfe179"],
Cell[CellGroupData[{
Cell[120055, 3007, 1664, 43, 94, "Input",ExpressionUUID->"edf85f88-c282-48ae-9ba3-6d30d55226fa"],
Cell[121722, 3052, 35900, 1042, 70, "Output",ExpressionUUID->"bfc4c6d8-e8c4-4320-a038-1943cfb0c422"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[157671, 4100, 157, 3, 38, "Subsection",ExpressionUUID->"099742d9-3d4e-412b-b436-2fd2641b57b9"],
Cell[157831, 4105, 963, 27, 63, "Text",ExpressionUUID->"52352569-2fea-40a1-ab9c-a2c02dd8a66e"],
Cell[CellGroupData[{
Cell[158819, 4136, 791, 24, 116, "Input",ExpressionUUID->"c3272e58-6ffb-4b17-b34e-b289b8a2c294"],
Cell[159613, 4162, 3591, 110, 70, "Output",ExpressionUUID->"7930f00c-2a08-4c97-bd73-95d038c9d905"]
}, Open  ]],
Cell[163219, 4275, 247, 4, 35, "Text",ExpressionUUID->"cfe86299-da76-4ee0-978c-f365b70332b0"],
Cell[CellGroupData[{
Cell[163491, 4283, 3400, 104, 199, "Input",ExpressionUUID->"d21909c7-74ac-402d-8909-d25efb8ccf13"],
Cell[166894, 4389, 861, 17, 70, "Output",ExpressionUUID->"c3a896da-51a4-4eee-ba0b-a091ca90b115"],
Cell[167758, 4408, 865, 17, 70, "Output",ExpressionUUID->"91fa58e2-0163-47fe-af81-7a745f0e7d54"],
Cell[168626, 4427, 861, 17, 70, "Output",ExpressionUUID->"141e603c-d383-49aa-b7b0-6a6d93b206da"],
Cell[169490, 4446, 863, 17, 70, "Output",ExpressionUUID->"13eff513-2d67-465c-b29a-d8972dd49f37"],
Cell[170356, 4465, 861, 17, 70, "Output",ExpressionUUID->"22897f6c-35f8-456d-8887-797173a85244"],
Cell[171220, 4484, 863, 17, 70, "Output",ExpressionUUID->"65655154-7403-4f53-9868-9c283379ef70"],
Cell[172086, 4503, 863, 17, 70, "Output",ExpressionUUID->"e35fd50b-81d9-4123-bfe7-87a65e90104c"],
Cell[172952, 4522, 861, 17, 70, "Output",ExpressionUUID->"1cf882de-38df-48c8-a252-f44d77aa61e7"],
Cell[173816, 4541, 861, 17, 70, "Output",ExpressionUUID->"84aea907-2f53-482e-92c0-3f2db16ab913"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[174726, 4564, 213, 4, 38, "Subsection",ExpressionUUID->"78c1cb1e-f4a7-44c3-b45c-fe78c0ce7ee6"],
Cell[174942, 4570, 187, 3, 35, "Text",ExpressionUUID->"cb156369-ff3e-4c67-aafb-4d7de24fac64"],
Cell[CellGroupData[{
Cell[175154, 4577, 182, 3, 30, "Input",ExpressionUUID->"39eb334c-63f4-494b-8fb1-a9b60cc71ab2"],
Cell[175339, 4582, 902, 25, 70, "Output",ExpressionUUID->"4dd87ac7-9c56-4e2d-a3a2-6c6e1ea2492d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176278, 4612, 2297, 68, 154, "Input",ExpressionUUID->"eb1d4616-f55f-4557-8a6c-b5736d03104e"],
Cell[178578, 4682, 443, 8, 70, "Output",ExpressionUUID->"edec641c-bcab-490f-ad5b-c6bb6c2e521c"]
}, Open  ]],
Cell[179036, 4693, 206, 3, 35, "Text",ExpressionUUID->"c34f7b61-f280-4038-afd8-0aa34bc800bb"],
Cell[CellGroupData[{
Cell[179267, 4700, 1103, 25, 136, "Input",ExpressionUUID->"dc8bfd61-ac89-437e-97c8-dad7839e4b10"],
Cell[180373, 4727, 1654, 38, 70, "Output",ExpressionUUID->"097321a6-ac19-454f-b18b-808f2e2595f8"],
Cell[182030, 4767, 1654, 38, 70, "Output",ExpressionUUID->"4028870f-6c1f-43be-8929-62b52a63ddef"],
Cell[183687, 4807, 996, 16, 70, "Output",ExpressionUUID->"7e4420a7-7980-4b09-9606-7326505788dc"]
}, Open  ]],
Cell[184698, 4826, 163, 3, 35, "Text",ExpressionUUID->"dac9062c-a294-4763-b390-93f050992e48"],
Cell[CellGroupData[{
Cell[184886, 4833, 704, 18, 52, "Input",ExpressionUUID->"99d21e15-4dc0-4524-8fb7-5ec528d84eb5"],
Cell[185593, 4853, 1027, 30, 70, "Output",ExpressionUUID->"0b47f37d-0fb4-4bc0-b8a6-18a99ccad74b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[186669, 4889, 179, 3, 38, "Subsection",ExpressionUUID->"e24b90f9-62cc-4ac5-917c-fb0bca2c35a5"],
Cell[186851, 4894, 422, 8, 58, "Text",ExpressionUUID->"27bc660b-9592-4491-bbee-44df519910da"],
Cell[187276, 4904, 200, 3, 35, "Text",ExpressionUUID->"de65c181-eee7-4bd2-ba3c-c414dd7c4031"],
Cell[187479, 4909, 2758, 81, 94, "Input",ExpressionUUID->"7bae574d-2751-4ab7-86a5-4dcb8caec5d5"],
Cell[190240, 4992, 245, 4, 35, "Text",ExpressionUUID->"e30d6613-917e-4a19-b252-c429f47003db"],
Cell[CellGroupData[{
Cell[190510, 5000, 2478, 66, 98, "Input",ExpressionUUID->"ba596748-044d-4ac4-82b8-6ad96994046e"],
Cell[192991, 5068, 464, 7, 70, "Output",ExpressionUUID->"559882b1-05fb-4979-8818-811dcc0678b1"]
}, Open  ]],
Cell[193470, 5078, 199, 3, 35, "Text",ExpressionUUID->"ca883cbc-32a3-4eed-bc1b-607a976de127"],
Cell[CellGroupData[{
Cell[193694, 5085, 783, 22, 54, "Input",ExpressionUUID->"194c8cd3-6366-4363-a5d0-fc746663f5d6"],
Cell[194480, 5109, 460, 10, 70, "Output",ExpressionUUID->"b5222523-3667-4e40-8dd6-e99672c854b7"]
}, Open  ]],
Cell[194955, 5122, 154, 3, 35, "Text",ExpressionUUID->"cd5e159e-4e2e-43e4-b9e6-c2b05f0a3b3f"],
Cell[CellGroupData[{
Cell[195134, 5129, 2889, 79, 224, "Input",ExpressionUUID->"cceeae73-936f-4269-ab11-85e30da08fd5"],
Cell[198026, 5210, 1424, 44, 70, "Output",ExpressionUUID->"43ad81ed-62fe-454e-bc78-e1949fad8ab3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[199499, 5260, 183, 3, 38, "Subsection",ExpressionUUID->"a034f05b-91a5-46b9-ab39-2ff5f4469402"],
Cell[CellGroupData[{
Cell[199707, 5267, 164, 3, 45, "Subsubsection",ExpressionUUID->"1fd44b4d-3ab1-4729-a2b6-8a942df99eeb"],
Cell[199874, 5272, 200, 3, 35, "Text",ExpressionUUID->"de827b98-06c4-49e8-a4a2-1f1d13a0f611"],
Cell[CellGroupData[{
Cell[200099, 5279, 606, 15, 54, "Input",ExpressionUUID->"ae1eb3af-d9a1-4429-bc51-96eeeeffe318"],
Cell[200708, 5296, 2309, 68, 153, "Output",ExpressionUUID->"8c8a4368-4ec2-4928-853d-d05bfceaa618"]
}, Open  ]],
Cell[203032, 5367, 176, 3, 35, "Text",ExpressionUUID->"23b55c8d-8862-45d3-81d4-0b0fd9ee1298"],
Cell[203211, 5372, 272, 8, 48, "Input",ExpressionUUID->"dc5fb82b-22fc-41f6-8629-5515419c7de1"],
Cell[CellGroupData[{
Cell[203508, 5384, 486, 13, 30, "Input",ExpressionUUID->"ea5ab30a-a620-4493-afde-50183b69e2e6"],
Cell[203997, 5399, 1513, 46, 55, "Output",ExpressionUUID->"63faf9a2-1ee1-4639-8123-0d2bda62b2bf"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[205559, 5451, 229, 4, 37, "Subsubsection",ExpressionUUID->"a3b4b39e-15d6-4992-8a5b-f1d39ae893e6"],
Cell[205791, 5457, 187, 3, 35, "Text",ExpressionUUID->"bcb03ef1-8746-42f5-8a8f-a36905e0245a"],
Cell[CellGroupData[{
Cell[206003, 5464, 2815, 68, 118, "Input",ExpressionUUID->"7b51b4ed-b533-4af2-8001-58749c53bdb0"],
Cell[208821, 5534, 2976, 78, 153, "Output",ExpressionUUID->"ade949ba-10bf-4f0a-8f92-951c1ee0ca64"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211834, 5617, 2223, 63, 220, "Input",ExpressionUUID->"ca804ca9-5229-4a19-be2b-7bfd9a412a4a"],
Cell[214060, 5682, 627, 11, 34, "Output",ExpressionUUID->"0035f050-76fe-4087-bf82-8ab8b5375d7e"],
Cell[214690, 5695, 1600, 44, 129, "Output",ExpressionUUID->"5711f699-5c50-4dcf-8efb-ffd1c046ead6"]
}, Open  ]],
Cell[216305, 5742, 159, 3, 35, "Text",ExpressionUUID->"75056251-f084-4087-bd71-ecd4e6f9513b"],
Cell[CellGroupData[{
Cell[216489, 5749, 1560, 47, 133, "Input",ExpressionUUID->"4d122729-c4d6-4120-b83e-5c6228aeee7c"],
Cell[218052, 5798, 625, 16, 34, "Output",ExpressionUUID->"88cdb535-9740-4610-95bf-e9d646fd762d"],
Cell[218680, 5816, 626, 16, 34, "Output",ExpressionUUID->"e0061fef-80bd-475a-9e8c-49022d6f7f79"],
Cell[219309, 5834, 902, 28, 121, "Output",ExpressionUUID->"6174abae-9ebb-4a73-a359-0e6190a67bb2"],
Cell[220214, 5864, 230, 5, 34, "Output",ExpressionUUID->"54a19074-7f03-47e0-8fcb-5cb1cac86391"]
}, Open  ]],
Cell[220459, 5872, 175, 3, 35, "Text",ExpressionUUID->"e61d6147-9271-4e86-815e-19874c33f7b4"],
Cell[CellGroupData[{
Cell[220659, 5879, 443, 11, 30, "Input",ExpressionUUID->"ca220a0e-4e2c-421f-a9f7-bcff09d2fa97"],
Cell[221105, 5892, 649, 16, 34, "Output",ExpressionUUID->"47df665e-17ff-443b-bf08-f03ee387bd9d"]
}, Open  ]],
Cell[221769, 5911, 159, 3, 35, "Text",ExpressionUUID->"512dc60a-54b9-4b36-9b9b-9014b1adf130"],
Cell[CellGroupData[{
Cell[221953, 5918, 671, 18, 52, "Input",ExpressionUUID->"01dc2e78-4685-4ba6-a9be-f4250f7be45d"],
Cell[222627, 5938, 1692, 52, 137, "Output",ExpressionUUID->"dea7109c-9b0b-4e13-8330-a519b18ab000"]
}, Open  ]],
Cell[224334, 5993, 178, 3, 35, "Text",ExpressionUUID->"d84241e5-0a07-4523-958f-59f7e217cc4a"],
Cell[CellGroupData[{
Cell[224537, 6000, 587, 13, 52, "Input",ExpressionUUID->"6bb8fbf7-451a-4bad-8cb2-61de93c14d3e"],
Cell[225127, 6015, 1318, 36, 129, "Output",ExpressionUUID->"a3138f39-d3e2-4334-bad6-5e9a349c452f"]
}, Open  ]],
Cell[226460, 6054, 177, 3, 35, "Text",ExpressionUUID->"0221cfe8-1e07-405d-b0e4-b8a6d71724a3"],
Cell[CellGroupData[{
Cell[226662, 6061, 742, 18, 73, "Input",ExpressionUUID->"b9bb8cfe-3124-4531-80a3-a6ed4d1e66dc"],
Cell[227407, 6081, 867, 20, 34, "Output",ExpressionUUID->"ea6c00c8-97c1-4a03-8969-eab51a418a2b"],
Cell[228277, 6103, 867, 20, 34, "Output",ExpressionUUID->"3ba99751-6360-4f0d-afef-aa26b99a676d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229181, 6128, 938, 22, 94, "Input",ExpressionUUID->"d1ce2f80-94aa-4ce8-98ae-be855348a34d"],
Cell[230122, 6152, 1447, 38, 129, "Output",ExpressionUUID->"4d91f684-0684-4dcc-a4c7-31bf76e23d87"],
Cell[231572, 6192, 1619, 44, 129, "Output",ExpressionUUID->"5c96b585-5c49-4d56-ba8e-8fd91cffb224"],
Cell[233194, 6238, 1046, 22, 34, "Output",ExpressionUUID->"c13f238f-fb03-412f-9258-fc5549f53496"]
}, Open  ]],
Cell[234255, 6263, 164, 3, 35, "Text",ExpressionUUID->"d804816b-8000-4155-b313-ef93af7dc251"],
Cell[CellGroupData[{
Cell[234444, 6270, 807, 21, 94, "Input",ExpressionUUID->"5519ad22-5237-45b5-838e-788686cccfa7"],
Cell[235254, 6293, 1061, 27, 49, "Output",ExpressionUUID->"9eea1bae-b4be-4a94-a41d-0fdd4c203d46"],
Cell[236318, 6322, 1198, 34, 129, "Output",ExpressionUUID->"c84d5af8-0770-41c1-86b5-e80c0766fcdb"],
Cell[237519, 6358, 795, 18, 34, "Output",ExpressionUUID->"2afd5fb7-679a-43d4-aace-9f0b0396d227"]
}, Open  ]]
}, Closed]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/CY4_periods.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    501300,      12254]
NotebookOptionsPosition[    467210,      11748]
NotebookOutlinePosition[    467679,      11766]
CellTagsIndexPosition[    467636,      11763]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In this notebook we study the 14 Calabi-Yau fourfolds with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["M", "cs"], "=", 
    RowBox[{
     SuperscriptBox["P", "1"], "\\", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       SuperscriptBox["\[Mu]", 
        RowBox[{"-", "1"}]], ",", "\[Infinity]"}], "}"}]}]}], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f2e6b9e3-faaf-496d-a8cb-c8a0404b1f80"],
 ". The purpose of this notebook is to give helpful code to readers \
interested in exploring any of these examples. \n\nThis notebook is \
complementary to the \[OpenCurlyDoubleQuote]construction notebook\
\[CloseCurlyDoubleQuote]. The difference is that the aim of the \
\[OpenCurlyDoubleQuote]construction notebook\[CloseCurlyDoubleQuote] was to \
build the landscape of Calabi-Yau fourfolds with hypergeometric periods from \
scratch. The notebook here skips that construction, and instead it directly \
computes the periods."
}], "Text",
 CellChangeTimes->{{3.909584016746641*^9, 3.909584090978857*^9}, {
  3.910085531568721*^9, 3.910085616501601*^9}, {3.910085650151451*^9, 
  3.9100856880041323`*^9}, {3.9100857578091393`*^9, 3.910085981942977*^9}, {
  3.910097658738195*^9, 3.9100977190988073`*^9}, {3.910428807679277*^9, 
  3.9104288245149317`*^9}, {3.910428857779645*^9, 3.910428860612615*^9}, {
  3.910430436757985*^9, 
  3.910430491669654*^9}},ExpressionUUID->"1319320d-b09e-4670-b539-\
4eb982afe157"],

Cell[CellGroupData[{

Cell["Main material", "Chapter",
 CellChangeTimes->{{3.910348844218501*^9, 3.910348844970861*^9}, {
  3.910348939394655*^9, 3.910348940671967*^9}, {3.91042869143323*^9, 
  3.9104286928616962`*^9}},ExpressionUUID->"478dd64a-5f44-4c82-9c15-\
ea25e10b775e"],

Cell["\<\
This first part of the notebook constitutes the main component, where we:
(1) list data for all examples and pick an example of interest
(2) compute all periods in order-by-order expansions around the singular \
points, 
(3) determine transition matrices numerically between these patches, and 
(4) illustrate how to compute physical couplings such as the \
K\[ADoubleDot]hler potential from this data.\
\>", "Text",
 CellChangeTimes->{{3.9104292635081177`*^9, 3.910429447620592*^9}, {
  3.9208888172886057`*^9, 3.9208888293233347`*^9}, {3.920888864549346*^9, 
  3.9208888671334457`*^9}},ExpressionUUID->"e0fddf99-cfb9-4ea0-9dca-\
086de1e80dd9"],

Cell[CellGroupData[{

Cell["Data", "Section",
 CellChangeTimes->{{3.910428701792988*^9, 
  3.910428706459358*^9}},ExpressionUUID->"1ded14b7-562c-4567-b7b7-\
9828184b168e"],

Cell["Example we take", "Text",
 CellChangeTimes->{{3.920888833627029*^9, 
  3.920888840011608*^9}},ExpressionUUID->"8c6c4c92-5863-4496-ba57-\
0c63d8670634"],

Cell[BoxData[
 RowBox[{
  RowBox[{"n", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.92088884112101*^9, 3.9208888432061033`*^9}, {
   3.920889523880769*^9, 3.920889528020837*^9}, 3.920889739939538*^9, {
   3.920926978859104*^9, 3.9209269789076147`*^9}, {3.9209276386302977`*^9, 
   3.9209276386949883`*^9}},
 CellLabel->
  "In[1012]:=",ExpressionUUID->"98261b33-481d-4237-952f-350c7672bd26"],

Cell[CellGroupData[{

Cell["Data for all examples", "Subsection",
 CellChangeTimes->{{3.910085550397045*^9, 3.9100855593115892`*^9}, {
  3.910086009296083*^9, 3.9100860120177937`*^9}, {3.910090188059621*^9, 
  3.91009018853512*^9}, {3.910184257086176*^9, 
  3.9101842622164497`*^9}},ExpressionUUID->"56967862-235e-421f-9b1e-\
05b7a088d418"],

Cell["\<\
Here we collect the prerequisite data for all 14 examples. We list:

(1) the exponents for the singularity at infinity,
(2) the topological data of the mirror CY4. 

The first fixes the differential equation, i.e. the Picard-Fuchs equation. \
The second fixes the transition matrix at large complex structure, rotating \
us from the local Frobenius basis to the integral basis.\
\>", "Text",
 CellChangeTimes->{{3.910085560217939*^9, 3.910085561993484*^9}, {
  3.910085984586615*^9, 3.910086185588067*^9}, {3.910086432655414*^9, 
  3.910086467155892*^9}},ExpressionUUID->"9e231b29-536e-4883-9d51-\
1fd7f6b3e981"],

Cell["The exponents are given by", "Text",
 CellChangeTimes->{{3.910086471886386*^9, 
  3.9100864761060534`*^9}},ExpressionUUID->"16f3b894-745e-46fa-ba81-\
01fd14038d59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"explist", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["9", "10"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", 
       FractionBox["3", "8"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "8"], ",", 
       FractionBox["7", "8"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "12"], ",", 
       FractionBox["5", "12"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "12"], ",", 
       FractionBox["11", "12"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["3", "4"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["5", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910086477084468*^9, 3.910086478047676*^9}, {
   3.910086530855403*^9, 3.910086533118825*^9}, 3.91008691949853*^9, {
   3.911487036141458*^9, 3.911487135424768*^9}},
 CellLabel->
  "In[1013]:=",ExpressionUUID->"f95ffa1f-452d-40d8-a9ad-de950be2bd7b"],

Cell["The position for the conifold point is fixed by", "Text",
 CellChangeTimes->{{3.910086921786212*^9, 
  3.9100869305612707`*^9}},ExpressionUUID->"2c6b28a0-c4c4-4ff6-aa92-\
562550490a02"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]", "[", "alist_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "5"}], " ", "EulerGamma"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"PolyGamma", "[", "a", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "alist"}], "}"}]}], "]"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Mu]list", "=", 
  RowBox[{"\[Mu]", "/@", "explist"}]}]}], "Input",
 CellChangeTimes->{{3.909154358637136*^9, 3.909154360877552*^9}, {
  3.909154544410658*^9, 3.909154592493532*^9}, {3.909496775137867*^9, 
  3.909496825135317*^9}, {3.909496976602992*^9, 3.9094970094350243`*^9}, {
  3.90949728443217*^9, 3.909497332946376*^9}, {3.909497444770659*^9, 
  3.90949746008654*^9}, {3.909498725736394*^9, 3.909498726229492*^9}, {
  3.910703674567389*^9, 3.910703674698985*^9}},
 CellLabel->
  "In[1014]:=",ExpressionUUID->"e885028e-2b05-4a5f-a821-368f3f5cf1c6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "12500", ",", "3200000", ",", "1024", ",", "2916", ",", "1728", ",", "4096",
    ",", "262144", ",", "46656", ",", "11943936", ",", "16384", ",", "6912", 
   ",", "110592", ",", "746496", ",", "27648"}], "}"}]], "Output",
 CellChangeTimes->{
  3.910703675075655*^9, 3.910859832776169*^9, {3.91085995250955*^9, 
   3.910859973410434*^9}, 3.910860191419382*^9, 3.910860392904635*^9, 
   3.910880972481545*^9, 3.910944613761554*^9, 3.9114871485518*^9, 
   3.917272042728902*^9, 3.9172721216219378`*^9, 3.917272776277997*^9, {
   3.9172887637845*^9, 3.917288808403686*^9}, 3.917289018898843*^9, 
   3.917289150722855*^9, 3.917289242382207*^9, {3.917298364883325*^9, 
   3.917298385393955*^9}, {3.917302253743463*^9, 3.91730226971723*^9}, {
   3.917304269157901*^9, 3.917304282188818*^9}, {3.917467291593137*^9, 
   3.9174673156890297`*^9}, 3.917530562121118*^9, {3.917530592920475*^9, 
   3.917530595139502*^9}, 3.919970843007382*^9, 3.919971223929521*^9, 
   3.920015797470725*^9, 3.920015832202367*^9, 3.920020777165337*^9, 
   3.920025533982095*^9, 3.9200337208540277`*^9, 3.920099990908149*^9, 
   3.920126976361039*^9, 3.920129551878409*^9, 3.920216319352531*^9, 
   3.920216387460753*^9, 3.920711807656766*^9, 3.9208888589698753`*^9, 
   3.920889344941689*^9, 3.920889531246677*^9, 3.92088963763673*^9, 
   3.9208897422282543`*^9, 3.92092698153966*^9, 3.920927641133545*^9},
 CellLabel->
  "Out[1015]=",ExpressionUUID->"a91853f9-73dc-4058-b45e-cb7307b169ea"]
}, Open  ]],

Cell["The intersection numbers are given by", "Text",
 CellChangeTimes->{{3.910086500300455*^9, 
  3.910086505440639*^9}},ExpressionUUID->"f3e3a27d-a0ab-4bef-9efc-\
58c7ed9e682d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"intlist", "=", 
  RowBox[{"{", 
   RowBox[{
   "6", ",", "4", ",", "2", ",", "10", ",", "2", ",", "4", ",", "12", ",", 
    "8", ",", "2", ",", "18", ",", "16", ",", "8", ",", "24", ",", "32"}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"intlist", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["2", "5"], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "\[Pi]"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "\[Pi]"}], "]"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}], " ", "\[Pi]"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "4", "]"}], "]"}], " ", "\[Pi]"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "5", "]"}], "]"}], " ", "\[Pi]"}], "]"}]}], "//", 
      "FullSimplify"}], ")"}], "&"}], "/@", "explist"}]}]}], "Input",
 CellChangeTimes->{{3.9100865471113663`*^9, 3.9100865521840467`*^9}, {
  3.910703375527588*^9, 3.9107034151213503`*^9}, {3.910703561381023*^9, 
  3.9107036290795603`*^9}, {3.91070366530583*^9, 3.9107036671521606`*^9}},
 CellLabel->
  "In[1016]:=",ExpressionUUID->"4a27f676-e4c5-4fc3-b122-253f5cc9c668"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6", ",", "4", ",", "2", ",", "10", ",", "2", ",", "4", ",", "12", ",", "8",
    ",", "2", ",", "18", ",", "16", ",", "8", ",", "24", ",", "32"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910703400004961*^9, 3.910703415478142*^9}, {
   3.910703567005685*^9, 3.910703585020012*^9}, 3.910703629453602*^9, {
   3.910703671863105*^9, 3.910703679255752*^9}, 3.910859832781653*^9, {
   3.910859952513592*^9, 3.9108599734144173`*^9}, 3.910860191423558*^9, 
   3.9108603950453873`*^9, 3.910880972487211*^9, 3.910944613766851*^9, 
   3.911487148556982*^9, 3.917272042738385*^9, 3.917272121632711*^9, 
   3.9172727762883053`*^9, {3.917288763798892*^9, 3.917288808416534*^9}, 
   3.917289018911275*^9, 3.917289150734975*^9, 3.917289242394405*^9, {
   3.917298364901389*^9, 3.9172983854113417`*^9}, {3.917302253763608*^9, 
   3.917302269736212*^9}, {3.9173042691779346`*^9, 3.9173042822085257`*^9}, {
   3.91746729159979*^9, 3.9174673156946287`*^9}, 3.917530562129277*^9, {
   3.917530592927579*^9, 3.9175305951469917`*^9}, 3.9199708430149097`*^9, 
   3.919971223934712*^9, 3.920015797476428*^9, 3.920015832207664*^9, 
   3.920020777174789*^9, 3.920025533990828*^9, 3.920033720859549*^9, 
   3.920099990914785*^9, 3.9201269763658457`*^9, 3.920129551882104*^9, 
   3.920216319356451*^9, 3.920216387465048*^9, 3.920711807661998*^9, 
   3.920888858974444*^9, 3.9208893449458647`*^9, 3.920889531251009*^9, 
   3.920889637641444*^9, 3.920889742232285*^9, 3.920926981544182*^9, 
   3.920927641138435*^9},
 CellLabel->
  "Out[1016]=",ExpressionUUID->"0ab0a8d7-f1b8-4602-bf0e-e707ac23a139"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "10", ",", "2", ",", "32", ",", "18", ",", "24", ",", "16", ",", "4", ",", 
   "6", ",", "2", ",", "8", ",", "12", ",", "4", ",", "2", ",", "8"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910703400004961*^9, 3.910703415478142*^9}, {
   3.910703567005685*^9, 3.910703585020012*^9}, 3.910703629453602*^9, {
   3.910703671863105*^9, 3.910703679255752*^9}, 3.910859832781653*^9, {
   3.910859952513592*^9, 3.9108599734144173`*^9}, 3.910860191423558*^9, 
   3.9108603950453873`*^9, 3.910880972487211*^9, 3.910944613766851*^9, 
   3.911487148556982*^9, 3.917272042738385*^9, 3.917272121632711*^9, 
   3.9172727762883053`*^9, {3.917288763798892*^9, 3.917288808416534*^9}, 
   3.917289018911275*^9, 3.917289150734975*^9, 3.917289242394405*^9, {
   3.917298364901389*^9, 3.9172983854113417`*^9}, {3.917302253763608*^9, 
   3.917302269736212*^9}, {3.9173042691779346`*^9, 3.9173042822085257`*^9}, {
   3.91746729159979*^9, 3.9174673156946287`*^9}, 3.917530562129277*^9, {
   3.917530592927579*^9, 3.9175305951469917`*^9}, 3.9199708430149097`*^9, 
   3.919971223934712*^9, 3.920015797476428*^9, 3.920015832207664*^9, 
   3.920020777174789*^9, 3.920025533990828*^9, 3.920033720859549*^9, 
   3.920099990914785*^9, 3.9201269763658457`*^9, 3.920129551882104*^9, 
   3.920216319356451*^9, 3.920216387465048*^9, 3.920711807661998*^9, 
   3.920888858974444*^9, 3.9208893449458647`*^9, 3.920889531251009*^9, 
   3.920889637641444*^9, 3.920889742232285*^9, 3.920926981544182*^9, 
   3.920927641145791*^9},
 CellLabel->
  "Out[1017]=",ExpressionUUID->"ff24d0b7-4868-4ad1-9281-d69c4bef83ab"]
}, Open  ]],

Cell["Let us combine these two in one list:", "Text",
 CellChangeTimes->{{3.9100865867844954`*^9, 3.9100865968037863`*^9}, 
   3.9100901324827127`*^9},ExpressionUUID->"95fcb561-d2c6-4f56-9448-\
20fedb7a14de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"expintlist", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{"explist", ",", "intlist"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{"expintlist", ",", 
    RowBox[{"{", 
     RowBox[{"\"\<exponents\>\"", ",", "\"\<intersection number\>\""}], 
     "}"}]}], "]"}], "//", "Grid"}]}], "Input",
 CellChangeTimes->{{3.910086600429447*^9, 3.9100866627610826`*^9}, {
  3.91008669721025*^9, 3.910086723055229*^9}},
 CellLabel->
  "In[1018]:=",ExpressionUUID->"206a5556-735c-4d59-9519-804e4a57e584"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"exponents\"\>", "\<\"intersection number\"\>"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], "10"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["9", "10"]}], "}"}], "2"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], "32"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], "18"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], "24"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"]}], "}"}], "16"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", 
       FractionBox["3", "8"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "8"], ",", 
       FractionBox["7", "8"]}], "}"}], "4"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"]}], "}"}], "6"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "12"], ",", 
       FractionBox["5", "12"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "12"], ",", 
       FractionBox["11", "12"]}], "}"}], "2"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"]}], "}"}], "8"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["3", "4"]}], "}"}], "12"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["5", "6"]}], "}"}], "4"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}], "2"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"]}], "}"}], "8"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.9100866974435987`*^9, 3.910086723406631*^9}, 
   3.910086999947135*^9, 3.91034899518648*^9, 3.910360936219923*^9, 
   3.910361726971511*^9, 3.910373098732932*^9, 3.9103731733932047`*^9, 
   3.910373871533649*^9, 3.910389306785973*^9, 3.91038943351908*^9, 
   3.9108598328030243`*^9, {3.9108599525250597`*^9, 3.910859973424459*^9}, 
   3.910860191435177*^9, 3.910860396257511*^9, 3.9108809725121*^9, 
   3.91094461378191*^9, 3.911487148574583*^9, 3.917272042761573*^9, 
   3.917272121693478*^9, 3.9172727763091917`*^9, {3.9172887638274727`*^9, 
   3.917288808443891*^9}, 3.917289018939062*^9, 3.917289150763533*^9, 
   3.917289242421484*^9, {3.917298364938614*^9, 3.917298385447399*^9}, {
   3.9173022538063717`*^9, 3.917302269775721*^9}, {3.917304269220984*^9, 
   3.917304282244302*^9}, {3.917467291617345*^9, 3.917467315713852*^9}, 
   3.917530562148221*^9, {3.9175305929458714`*^9, 3.917530595163192*^9}, 
   3.91997084303323*^9, 3.919971223947031*^9, 3.9200157974945593`*^9, 
   3.920015832225284*^9, 3.9200207771983624`*^9, 3.9200255340131702`*^9, 
   3.920033720880012*^9, 3.9200999909339733`*^9, 3.920126976390318*^9, 
   3.9201295518968267`*^9, 3.920216319369915*^9, 3.9202163874805183`*^9, 
   3.920711807684061*^9, 3.920888858987472*^9, 3.920889344960306*^9, 
   3.920889531264203*^9, 3.92088963765495*^9, 3.920889742243575*^9, 
   3.920926981557345*^9, 3.920927641153083*^9},
 CellLabel->
  "Out[1019]=",ExpressionUUID->"8d4bf763-a24d-4307-807e-7f3ab61615c3"]
}, Open  ]],

Cell["\<\
The other topological data may be obtained from the exponents through:\
\>", "Text",
 CellChangeTimes->{{3.910086506309705*^9, 
  3.910086517727037*^9}},ExpressionUUID->"59c80b0d-c18b-404c-a9a1-\
09f380c3a72b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c2list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"data", "[", 
        RowBox[{"[", "2", "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["5", "2"]}], "+", 
         RowBox[{
          FractionBox["3", 
           SuperscriptBox["\[Pi]", "2"]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"1", ",", "i"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"data", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}]}], 
      "//", "FullSimplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"data", ",", "expintlist"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c3list", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"data", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "6"], 
       RowBox[{"(", 
        RowBox[{"10", "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"Zeta", "[", "3", "]"}]], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"PolyGamma", "[", 
             RowBox[{"2", ",", "i"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"data", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}]}], ")"}]}], 
      "//", "FullSimplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"data", ",", "expintlist"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c2squarelist", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"#", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "2"], "/", 
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "&"}], "/@", 
    RowBox[{"Transpose", "[", 
     RowBox[{"{", 
      RowBox[{"intlist", ",", "c2list"}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c4list", "=", 
   RowBox[{
    RowBox[{"3", "c2squarelist"}], "-", "1440"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9100866458979273`*^9, 3.9100866909962797`*^9}, {
   3.910086854153975*^9, 3.9100869075596943`*^9}, {3.910087005067232*^9, 
   3.9100870056395283`*^9}, {3.910090149318994*^9, 3.910090155845441*^9}, 
   3.910860405254407*^9},
 CellLabel->
  "In[1020]:=",ExpressionUUID->"4598ac53-93b0-4f2d-b350-6b5dc5e1f6b4"],

Cell["Finally, let us collect all data together:", "Text",
 CellChangeTimes->{{3.9100869088004436`*^9, 3.9100869133878517`*^9}, {
  3.910348981146268*^9, 
  3.9103489862906017`*^9}},ExpressionUUID->"7a1cf784-500c-488f-a90b-\
9087c8822eaa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"{", 
     RowBox[{
     "explist", ",", "\[Mu]list", ",", "intlist", ",", "c2list", ",", 
      "c3list", ",", "c4list", ",", "c2squarelist"}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"labels", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<exponents\>\"", ",", "\"\<\[Mu]\>\"", ",", "\"\<\[Kappa]\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(2\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(3\)]\)\>\"", ",", 
     "\"\<\!\(\*SubscriptBox[\(c\), \(4\)]\)\>\"", ",", 
     RowBox[{
      SuperscriptBox["\"\<\!\(\*SubscriptBox[\(c\), \(2\)]\)\>\"", "2"], "/", 
      "\"\<\[Kappa]\>\""}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prepend", "[", 
   RowBox[{"data", ",", "labels"}], "]"}], "//", "Grid"}]}], "Input",
 CellChangeTimes->{{3.910087061223843*^9, 3.910087077851*^9}, {
  3.9100871488236017`*^9, 3.91008721932649*^9}, {3.9100908613920937`*^9, 
  3.910090867626205*^9}},
 CellLabel->
  "In[1024]:=",ExpressionUUID->"efebfe02-15cd-48fe-a6be-fc94214d947a"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"exponents\"\>", "\<\"\[Mu]\"\>", "\<\"\[Kappa]\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(4\\)]\\)\"\>", 
     FractionBox[
      SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>", 
       "2"], "\<\"\[Kappa]\"\>"]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "5"], ",", 
       FractionBox["2", "5"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "5"], ",", 
       FractionBox["4", "5"]}], "}"}], "12500", "10", "110", 
     RowBox[{"-", "420"}], "2190", "1210"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "10"], ",", 
       FractionBox["3", "10"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "10"], ",", 
       FractionBox["9", "10"]}], "}"}], "3200000", "2", "70", 
     RowBox[{"-", "580"}], "5910", "2450"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"]}], "}"}], "1024", "32", "160", 
     RowBox[{"-", "320"}], "960", "800"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["2", "3"]}], "}"}], "2916", "18", "126", 
     RowBox[{"-", "324"}], "1206", "882"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], "1728", "24", "144", 
     RowBox[{"-", "336"}], "1152", "864"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"]}], "}"}], "4096", "16", "128", 
     RowBox[{"-", "384"}], "1632", "1024"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "8"], ",", 
       FractionBox["3", "8"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "8"], ",", 
       FractionBox["7", "8"]}], "}"}], "262144", "4", "92", 
     RowBox[{"-", "600"}], "4908", "2116"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["5", "6"]}], "}"}], "46656", "6", "90", 
     RowBox[{"-", "420"}], "2610", "1350"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "12"], ",", 
       FractionBox["5", "12"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["7", "12"], ",", 
       FractionBox["11", "12"]}], "}"}], "11943936", "2", "94", 
     RowBox[{"-", "972"}], "11814", "4418"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["3", "4"]}], "}"}], "16384", "8", "88", 
     RowBox[{"-", "304"}], "1464", "968"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "4"], ",", 
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"], ",", 
       FractionBox["3", "4"]}], "}"}], "6912", "12", "108", 
     RowBox[{"-", "336"}], "1476", "972"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "4"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["3", "4"], ",", 
       FractionBox["5", "6"]}], "}"}], "110592", "4", "68", 
     RowBox[{"-", "320"}], "2028", "1156"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"], ",", 
       FractionBox["5", "6"]}], "}"}], "746496", "2", "46", 
     RowBox[{"-", "244"}], "1734", "1058"},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "6"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["5", "6"]}], "}"}], "27648", "8", "112", 
     RowBox[{"-", "528"}], "3264", "1568"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.910087200693494*^9, 3.9100872210047283`*^9}, 
   3.910090158045022*^9, 3.910090868020607*^9, 3.9103489953440237`*^9, 
   3.910360936388447*^9, 3.9103617271392736`*^9, 3.910373098921825*^9, 
   3.910373173534707*^9, 3.910373871726713*^9, 3.910389306911881*^9, 
   3.9103894336528597`*^9, 3.910859832973928*^9, {3.910859952700444*^9, 
   3.910859973438468*^9}, 3.910860191447625*^9, 3.910860407780006*^9, 
   3.9108809725361032`*^9, 3.910944613812599*^9, 3.911487148757473*^9, 
   3.917272043289785*^9, 3.917272121886014*^9, 3.917272776485436*^9, {
   3.917288764001348*^9, 3.917288808605936*^9}, 3.917289019111841*^9, 
   3.9172891509049387`*^9, 3.917289242579608*^9, {3.9172983651049747`*^9, 
   3.917298385467751*^9}, {3.917302253978592*^9, 3.917302269797307*^9}, {
   3.91730426939147*^9, 3.917304282275663*^9}, {3.917467291768594*^9, 
   3.917467315876225*^9}, 3.917530562299302*^9, {3.91753059310708*^9, 
   3.9175305951803102`*^9}, 3.919970843208077*^9, 3.919971224106305*^9, 
   3.9200157976859083`*^9, 3.9200158322887907`*^9, 3.9200207773297157`*^9, 
   3.920025534190391*^9, 3.920033721026301*^9, 3.920099991126196*^9, 
   3.92012697654526*^9, 3.920129552062344*^9, 3.92021631955943*^9, 
   3.920216387624609*^9, 3.920711807852619*^9, 3.920888859172851*^9, 
   3.9208893451244583`*^9, 3.920889531433641*^9, 3.9208896378221893`*^9, 
   3.920889742416272*^9, 3.9209269817269487`*^9, 3.920927641335191*^9},
 CellLabel->
  "Out[1026]=",ExpressionUUID->"6a81c876-723a-4aa1-85cc-9d1d8d5a653c"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Example data", "Subsection",
 CellChangeTimes->{{3.9100907866082287`*^9, 3.910090790254094*^9}, {
  3.920888851669238*^9, 
  3.920888852215804*^9}},ExpressionUUID->"524f61f7-773a-4f78-83b7-\
3cede7055893"],

Cell["\<\
Here we pick the model we want to take, and load in the data specific to this \
example.\
\>", "Text",
 CellChangeTimes->{{3.910090798695003*^9, 
  3.910090818503631*^9}},ExpressionUUID->"da08ee24-27b0-4f7b-b5ee-\
e8cc1e760471"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"exampledata", "=", 
   RowBox[{"data", "[", 
    RowBox[{"[", "n", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"labels", ",", "exampledata"}], "}"}], "//", "Grid"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwlyl9IU2EYgPGTTdBRphC1hjLmYoK5lqJSm4bfhRYyNz1gSZCDQhw0kA2D
RAYlBCrulGA6lEhNFIfUhUnCxFXElHazJs3DXH9YZF70NTVc6E297+vFw+/m
0d7qENsyBEHQQWjyQJW9peXsZ1Sdh8beffOiludqCU25efBOIWfR2ynybEnm
Zxd48nwWKWUaNtFQnZEscqxWu8H6xij50roX6gJ7X6dJS+lODG3b/kNWRb4+
ses4S4Q7faht0j+P+rJfkD03vntGjZyNvv9BTkl+GRUvzZFHbLpd1CJUkI8n
7k5Pgk7nPbKpNBVC5aVt8pqy4RM67rOSjfs8ibZeSR16+ej1GXQx0II6zYrq
WTA5dJUUtCdMftCrP03WuwIB1QXO5meCpLf7o+tNOWe5kVo3euacuTIGPiwf
NKH5Hf1TMtg+MEDWBNTpOPjhFPuLeuLheAJULWyQ+vWx9BdQ2nxGjqxYxX+g
UnOTHNeV+I5VcFZWZiRtwcG3x8FXwWHy0W+x4CLokKc1aHhdY6gBR4Qi8umD
3mb0l32oBR1WmHKKK+FXmMnF5YWe+2CfuEb+B+pZFRw=
  "],
 CellLabel->
  "In[1027]:=",ExpressionUUID->"4e4502ea-1a97-43cf-a247-0238d0f5ed3c"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"exponents\"\>", "\<\"\[Mu]\"\>", "\<\"\[Kappa]\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(3\\)]\\)\"\>", \
"\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(4\\)]\\)\"\>", 
     FractionBox[
      SuperscriptBox["\<\"\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\)\"\>", 
       "2"], "\<\"\[Kappa]\"\>"]},
    {
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], "1728", "24", "144", 
     RowBox[{"-", "336"}], "1152", "864"}
   },
   AutoDelete->False,
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.9100908418950768`*^9, 3.910090889094853*^9, 3.9103490100494423`*^9, 
   3.9103605776256123`*^9, 3.9103609367294827`*^9, 3.910361727188333*^9, 
   3.910373098938099*^9, {3.910373169939398*^9, 3.910373173551248*^9}, 
   3.910373871743554*^9, 3.9103893069219427`*^9, 3.9103894336630697`*^9, 
   3.910859832980482*^9, {3.910859952709309*^9, 3.910859973446763*^9}, 
   3.910860191457336*^9, 3.910860411808056*^9, 3.910880972556547*^9, 
   3.910944613822276*^9, {3.917272043304928*^9, 3.917272050055407*^9}, 
   3.9172721219095097`*^9, {3.917272774012718*^9, 3.917272776500111*^9}, 
   3.917272978120674*^9, {3.917288764020155*^9, 3.917288808623304*^9}, {
   3.917289015968515*^9, 3.9172890191317663`*^9}, {3.917289130900241*^9, 
   3.9172891509238*^9}, 3.9172892425985413`*^9, {3.9172983609896812`*^9, 
   3.91729838548993*^9}, {3.917302255027506*^9, 3.917302269821226*^9}, {
   3.917304273259972*^9, 3.917304282294759*^9}, {3.917467291779726*^9, 
   3.9174673158856583`*^9}, 3.91753056231243*^9, {3.917530593120016*^9, 
   3.9175305951874723`*^9}, 3.9199708432175198`*^9, {3.919971215675487*^9, 
   3.919971224114375*^9}, {3.920015797699997*^9, 3.920015832301139*^9}, {
   3.920020773187263*^9, 3.920020777343383*^9}, {3.9200255213368683`*^9, 
   3.9200255342063*^9}, 3.920029399316605*^9, 3.9200337225591393`*^9, 
   3.9200354976571417`*^9, 3.920099993378929*^9, 3.920126978151033*^9, 
   3.92012717174937*^9, {3.920129549205533*^9, 3.920129552072147*^9}, {
   3.920216299248498*^9, 3.920216320807322*^9}, 3.920216388386832*^9, 
   3.920232810454742*^9, {3.9202331330698643`*^9, 3.920233156980431*^9}, 
   3.9202332255232763`*^9, 3.920711807880106*^9, 3.920888859181879*^9, 
   3.920889345132278*^9, 3.920889531443543*^9, 3.92088963782971*^9, 
   3.9208897424231777`*^9, 3.920926981735529*^9, 3.9209276413431187`*^9},
 CellLabel->
  "Out[1028]=",ExpressionUUID->"62e76b66-943c-4e2a-8b6f-226687dcdb04"]
}, Open  ]],

Cell["Define shorthands for data", "Text",
 CellChangeTimes->{{3.910091889937954*^9, 3.9100919035628767`*^9}, {
  3.9100919413316717`*^9, 
  3.910091942670486*^9}},ExpressionUUID->"b9734d34-455c-49d4-81af-\
0f521a616265"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "exps", ",", "\[Mu]val", ",", "\[Kappa]val", ",", "c2val", ",", "c3val", 
     ",", "c4val", ",", "c2squareval"}], "}"}], "=", "exampledata"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.91009190462634*^9, 3.910091936805168*^9}},
 CellLabel->
  "In[1029]:=",ExpressionUUID->"26ec0b3d-ef37-4e1b-8762-c024410c823e"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Picard-Fuchs equation and local solutions", "Section",
 CellChangeTimes->{{3.9104287107027407`*^9, 
  3.910428724328017*^9}},ExpressionUUID->"e00b0ee1-7477-480a-8652-\
3ffe665ea9c6"],

Cell[CellGroupData[{

Cell["Picard-Fuchs equation", "Subsection",
 CellChangeTimes->{{3.9079235164960127`*^9, 3.907923560244235*^9}, {
  3.907932084776422*^9, 
  3.907932102436419*^9}},ExpressionUUID->"22711e18-cd37-4199-b8ab-\
953a4da25b84"],

Cell["\<\
Here we set up the differential equation for the periods, known as the \
Picard-Fuchs equation. The general form of this Picard-Fuchs operator reads\
\>", "Text",
 CellChangeTimes->{{3.9079321037307262`*^9, 
  3.907932135913905*^9}},ExpressionUUID->"afe21211-5819-48ec-b785-\
904d553ac8f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PFgen", "[", "alist_", "]"}], ":=", 
   RowBox[{
    RowBox[{"theta", "^", "5"}], "-", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "alist", "]"}], " ", "x", " ", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"theta", "+", "a"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "alist"}], "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.907923597512931*^9, 3.9079236559842997`*^9}, {
  3.907923989028974*^9, 3.9079240005450974`*^9}, {3.907924083359028*^9, 
  3.907924084044537*^9}, {3.907924159077416*^9, 3.907924159218383*^9}, {
  3.907932167146282*^9, 3.907932171393478*^9}, {3.908011924510046*^9, 
  3.908011924739802*^9}, {3.908012141129243*^9, 3.908012141494422*^9}, {
  3.9100909312594976`*^9, 3.910090931439761*^9}, {3.910090969462023*^9, 
  3.910090980053309*^9}},
 CellLabel->
  "In[1030]:=",ExpressionUUID->"c67974da-70e6-49dc-8560-7987281d1e0c"],

Cell[TextData[{
 "where \[Theta] denotes the differential x ",
 Cell[BoxData[
  FormBox[
   FractionBox["d", "dx"], TraditionalForm]],ExpressionUUID->
  "1ae3a91e-fb0e-4933-93c2-0c3c8eeaef35"],
 " and we have exponents ",
 Cell[BoxData[
  FormBox[
   RowBox[{"alist", "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["a", "1"], ",", "...", ",", 
      SubscriptBox["a", "5"]}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "3aa3a714-6b9d-41b4-8657-26436bf14b7d"],
 " for the solution of infinity. In functional form it reads:"
}], "Text",
 CellChangeTimes->{{3.907923575855719*^9, 3.9079235858380547`*^9}, {
  3.907932143489422*^9, 3.907932219923792*^9}, {3.9100909469799137`*^9, 
  3.91009098760701*^9}},ExpressionUUID->"a1025514-436e-417f-a872-\
b873ead19e3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "x"}], "]"}], "x"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "[", "alist_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pf", ",", "\[Theta]coefs", ",", "\[Theta]fs", ",", "diffeq"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pf", "=", 
      RowBox[{"PFgen", "[", "alist", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]coefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pf", ",", "theta"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]fs", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], ",", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"f", "[", "x", "]"}], "]"}], ",", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], ",", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], ",", " ", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"\[Theta]", "[", 
           RowBox[{"\[Theta]", "[", 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"f", "[", "x", "]"}], "]"}], "]"}], "]"}], "]"}], 
         "]"}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"diffeq", "=", 
      RowBox[{"\[Theta]fs", ".", "\[Theta]coefs"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.910090988499919*^9, 3.910090991026516*^9}},
 CellLabel->
  "In[1031]:=",ExpressionUUID->"e729de66-41c4-45b2-8ee4-881871c2798a"],

Cell["For our example:", "Text",
 CellChangeTimes->{{3.907924288778985*^9, 3.907924326011361*^9}, {
  3.910091006309375*^9, 
  3.9100910081129827`*^9}},ExpressionUUID->"5a12317f-ca5c-492f-a03f-\
1cfda3e8efb8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pf", "=", 
   RowBox[{"PF", "[", "exps", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a\[Infinity]", "=", "exps"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aC", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", 
     RowBox[{"3", "/", "2"}], ",", "2", ",", "3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aLCS", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.907924326951046*^9, 3.907924327880477*^9}, {
  3.907924362140276*^9, 3.907924374090721*^9}, {3.9100910104800777`*^9, 
  3.91009101362332*^9}, {3.9100918770488462`*^9, 3.910091882050638*^9}, {
  3.910091948756188*^9, 3.9100919839186974`*^9}, {3.91034902837424*^9, 
  3.910349052139292*^9}, {3.910360755859222*^9, 3.9103607574355173`*^9}},
 CellLabel->
  "In[1033]:=",ExpressionUUID->"d4689ce5-00ab-4c50-a9c5-786327df2be4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "48"}], " ", "x", " ", 
   RowBox[{"f", "[", "x", "]"}]}], "-", 
  RowBox[{"504", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "-", 
  RowBox[{"2088", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "-", 
  RowBox[{"4272", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], ")"}]}], 
  "-", 
  RowBox[{"4320", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "4", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"1728", " ", "x"}]}], ")"}], " ", "x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "4", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"x", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"8", " ", 
         RowBox[{
          SuperscriptBox["f", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"4", " ", "x", " ", 
         RowBox[{
          SuperscriptBox["f", 
           TagBox[
            RowBox[{"(", "3", ")"}],
            Derivative],
           MultilineFunction->None], "[", "x", "]"}]}], "+", 
        RowBox[{"2", " ", "x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "4", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "3", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"3", " ", "x", " ", 
            RowBox[{
             SuperscriptBox["f", 
              TagBox[
               RowBox[{"(", "4", ")"}],
               Derivative],
              MultilineFunction->None], "[", "x", "]"}]}], "+", 
           RowBox[{"x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", "4", ")"}],
                  Derivative],
                 MultilineFunction->None], "[", "x", "]"}]}], "+", 
              RowBox[{"x", " ", 
               RowBox[{
                SuperscriptBox["f", 
                 TagBox[
                  RowBox[{"(", "5", ")"}],
                  Derivative],
                 MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.910091984178446*^9, {3.910349052486965*^9, 3.910349057196702*^9}, 
   3.9103605815043707`*^9, 3.910360758097937*^9, 3.910360941317486*^9, 
   3.910361729027349*^9, 3.91037309896764*^9, 3.910373173581277*^9, 
   3.910373871777101*^9, 3.910389306950433*^9, 3.910389433683557*^9, 
   3.9108598349422913`*^9, {3.9108599550861073`*^9, 3.9108599754650373`*^9}, 
   3.910860193536386*^9, 3.910860419409443*^9, 3.9108809767735786`*^9, 
   3.9109446164074697`*^9, {3.917272043332201*^9, 3.917272065651659*^9}, 
   3.917272123743572*^9, {3.9172727787408867`*^9, 3.917272790549114*^9}, 
   3.917272982644162*^9, {3.917288766184443*^9, 3.917288808657011*^9}, 
   3.91728901916156*^9, {3.9172891357369843`*^9, 3.917289150952667*^9}, 
   3.9172892426249943`*^9, 3.917298385535306*^9, 3.9173022698658667`*^9, 
   3.917304282346854*^9, {3.9174672918278017`*^9, 3.917467315906788*^9}, 
   3.917530562342372*^9, 3.917530595212191*^9, 3.919970843256256*^9, 
   3.9199712254605417`*^9, 3.920015799607903*^9, 3.920015836329094*^9, 
   3.9200207791494637`*^9, 3.920021329060854*^9, 3.9200255360417147`*^9, 
   3.920029404395417*^9, 3.920033766150272*^9, 3.920099997913464*^9, 
   3.92012698108284*^9, 3.9201271798563766`*^9, 3.920129553946765*^9, 
   3.920216327027728*^9, 3.920216390404385*^9, 3.920232824165365*^9, 
   3.920233191273148*^9, 3.920233228388028*^9, 3.920711808378105*^9, 
   3.9208893451498013`*^9, 3.920889637853183*^9, 3.920889745416807*^9, 
   3.92092698476756*^9, 3.920927643490335*^9},
 CellLabel->
  "Out[1033]=",ExpressionUUID->"781cc8ab-e243-4e42-90f6-6b7dde6562a3"]
}, Open  ]],

Cell["Local equations at other singularities", "Text",
 CellChangeTimes->{{3.9100919818793707`*^9, 
  3.910091997632091*^9}},ExpressionUUID->"1cbdab9e-2f51-467a-b3bf-\
e4d8d637b111"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pf\[Infinity]", "=", 
    RowBox[{
     RowBox[{"pf", "/.", 
      RowBox[{"{", 
       RowBox[{"f", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "x", "}"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"1", "/", "x"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", 
       RowBox[{"1", "/", "x"}]}], "}"}]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"at", " ", "singular", " ", "point", " ", "at", " ", "infinity"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pfC", "=", 
    RowBox[{
     RowBox[{"pf", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"x", "+", 
         RowBox[{"1", "/", "\[Mu]val"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"x", "-", 
           RowBox[{"1", "/", "\[Mu]val"}]}], "]"}]}], "]"}]}], "}"}]}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"at", " ", "conifold", " ", "point"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.910091995480071*^9, 3.9100920052204103`*^9}, {
  3.9108604233137493`*^9, 3.91086042423724*^9}, {3.920888908177693*^9, 
  3.92088890919066*^9}},
 CellLabel->
  "In[1037]:=",ExpressionUUID->"0c06791d-498e-4f0f-abcc-6e3f89a86b10"]
}, Closed]],

Cell[CellGroupData[{

Cell["Local Frobenius ansatz", "Subsection",
 CellChangeTimes->{{3.910090767636099*^9, 3.910090778011909*^9}, {
  3.910178584026939*^9, 
  3.910178584672724*^9}},ExpressionUUID->"790ce8d1-5f43-4c4e-9e75-\
07e8be60c8d5"],

Cell["\<\
Here we build the set of local Frobenius solutions for all singular points. \
The function \[OpenCurlyDoubleQuote]FrobeniusAnsatz\[CloseCurlyDoubleQuote] \
is used for all singularities; its input are the exponents of the singularity \
and the order of the expansion.\
\>", "Text",
 CellChangeTimes->{{3.910178621165111*^9, 3.9101787451318083`*^9}, {
  3.910180040660261*^9, 
  3.910180054841675*^9}},ExpressionUUID->"ebeb0f5a-000b-4edb-94ba-\
1f53a37c6cdd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FrobeniusAnsatz", "[", 
   RowBox[{"exps_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"expsnodupl", ",", "powerseries", ",", "ansatz"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"expsnodupl", "=", 
      RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"powerseries", "=", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "exp"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"i", ",", "1"}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["a", "exp"], "[", 
               RowBox[{"i", ",", 
                RowBox[{"j", "+", 
                 RowBox[{"Floor", "[", "exp", "]"}]}]}], "]"}], 
              SuperscriptBox["x", "j"]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"ord", "-", 
                RowBox[{"Floor", "[", "exp", "]"}]}]}], "}"}]}], "]"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"exp", ",", "expsnodupl"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Count", "[", 
           RowBox[{"exps", ",", "exp"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ansatz", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"subset", "[", 
            RowBox[{"[", 
             RowBox[{"i", "-", "j", "+", "1"}], "]"}], "]"}], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"i", "-", "1"}], ",", 
             RowBox[{"j", "-", "1"}]}], "]"}], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Log", "[", "x", "]"}], 
             RowBox[{"j", "-", "1"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
             RowBox[{"i", "-", "1"}]]]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"subset", ",", "powerseries"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "subset", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "ansatz"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.91009227067212*^9, 3.910092361706812*^9}, {
   3.910092861830235*^9, 3.910092923268614*^9}, {3.9100929733864326`*^9, 
   3.9100932188643093`*^9}, {3.910093269493003*^9, 3.910093461988832*^9}, {
   3.910093546632536*^9, 3.910093564113736*^9}, {3.910093596203334*^9, 
   3.91009360777318*^9}, {3.910093647771468*^9, 3.910093765016095*^9}, {
   3.9100939012080584`*^9, 3.9100939336494226`*^9}, {3.910093963990559*^9, 
   3.910094027923746*^9}, {3.9100940898531647`*^9, 3.910094163216076*^9}, {
   3.910094264448596*^9, 3.910094268668377*^9}, {3.910094913277504*^9, 
   3.910094927975953*^9}, {3.91009540793058*^9, 3.91009541340513*^9}, {
   3.9100957766770353`*^9, 3.910095869494261*^9}, {3.910096210181826*^9, 
   3.91009621094866*^9}, {3.910096291527544*^9, 3.910096319291483*^9}, {
   3.91009638580785*^9, 3.910096398430496*^9}, {3.910096705201623*^9, 
   3.9100967145859537`*^9}, {3.910099522880108*^9, 3.910099528697969*^9}, {
   3.910099877996583*^9, 3.910099878162521*^9}, {3.910170477156342*^9, 
   3.910170477955621*^9}, {3.910170618502001*^9, 3.910170618588615*^9}, {
   3.910171105227582*^9, 3.91017118590385*^9}, {3.910171603983974*^9, 
   3.910171760648779*^9}, {3.910178041450878*^9, 3.9101780572197323`*^9}, {
   3.910178197189618*^9, 3.910178197283134*^9}, {3.9101784387823763`*^9, 
   3.9101785264305687`*^9}, 3.910178619921548*^9, 3.91019017515994*^9, {
   3.910357317107705*^9, 3.910357317192205*^9}, {3.910358630315815*^9, 
   3.910358630374124*^9}},
 CellLabel->
  "In[1039]:=",ExpressionUUID->"d975cbba-b7f1-4166-95b3-49b753f22b71"],

Cell["Ansatz for large complex structure:", "Text",
 CellChangeTimes->{{3.910178528313849*^9, 3.910178531778678*^9}, {
   3.910343280116304*^9, 3.910343289069632*^9}, 
   3.910343331589324*^9},ExpressionUUID->"87c4b89b-8cb4-455c-a53f-\
85e2f34db1b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ansatzLCSlead", "=", 
  RowBox[{"FrobeniusAnsatz", "[", 
   RowBox[{"aLCS", ",", "ord"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.910178532491097*^9, 3.910178538177312*^9}, {
  3.910881079412302*^9, 3.91088107967892*^9}},
 CellLabel->
  "In[1041]:=",ExpressionUUID->"dec42152-b7a9-470d-ad63-eac846745589"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "3"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "5"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x", " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x", " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"3", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"3", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"3", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"3", ",", "5"}], "]"}]}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"3", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "2"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "3"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "3"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "4"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "4"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "5"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"4", ",", "5"}], "]"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"5", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"5", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"5", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"5", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"5", ",", "5"}], "]"}]}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "4"]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.910178538523134*^9, 3.910185554828816*^9, 3.9101869573578653`*^9, 
   3.910190012843234*^9, 3.910193739063623*^9, 3.9101940759925203`*^9, {
   3.9101946422075863`*^9, 3.910194673185979*^9}, 3.910254890675791*^9, 
   3.910256949164811*^9, 3.91025749865443*^9, 3.9102610700626907`*^9, 
   3.91026177896245*^9, 3.9102625096214542`*^9, {3.910262544255501*^9, 
   3.910262594629446*^9}, {3.910262628935163*^9, 3.910262704125893*^9}, {
   3.910262844457185*^9, 3.9102628656089973`*^9}, 3.910263081884923*^9, 
   3.910264029709515*^9, 3.9102642639466753`*^9, 3.910264831230661*^9, 
   3.910265588224292*^9, 3.910265636132093*^9, 3.910266002050508*^9, 
   3.910266558027515*^9, 3.9102666767433033`*^9, 3.910266789014637*^9, 
   3.910266903557866*^9, 3.9102778461525793`*^9, 3.910278433864418*^9, 
   3.9102790108143578`*^9, 3.9102816573002157`*^9, 3.910281716078643*^9, {
   3.9102817494195433`*^9, 3.9102817963288927`*^9}, 3.910281843215849*^9, 
   3.910281897814526*^9, 3.910282427035225*^9, 3.910282583327231*^9, 
   3.910284956747559*^9, 3.910285157035143*^9, 3.9102854925237217`*^9, 
   3.910285889529326*^9, 3.910286623821789*^9, 3.9102875147038383`*^9, 
   3.910288529182003*^9, 3.910288686504826*^9, {3.910289000652596*^9, 
   3.9102890258848124`*^9}, 3.9102891525441093`*^9, 3.9102891831954412`*^9, 
   3.910289868565836*^9, 3.910293842998043*^9, 3.910293894062993*^9, 
   3.910294954738205*^9, 3.910294991706502*^9, 3.910295023850916*^9, {
   3.910295252779777*^9, 3.910295275299533*^9}, 3.910343290781764*^9, 
   3.910344633311468*^9, 3.910344686257175*^9, 3.910344805444702*^9, {
   3.910344838610977*^9, 3.910344893739531*^9}, {3.910345232046277*^9, 
   3.910345268109746*^9}, 3.910347035256523*^9, 3.910347131332202*^9, 
   3.910347526627615*^9, 3.910348542417761*^9, 3.910348581005769*^9, 
   3.91035732218462*^9, 3.910358632585269*^9, 3.9103605850288143`*^9, 
   3.9103607625787363`*^9, 3.910360943171228*^9, 3.9103617309509563`*^9, 
   3.910373098991248*^9, 3.91037317360666*^9, 3.91037387180348*^9, 
   3.910389306967833*^9, 3.9103894337025557`*^9, 3.910859834991947*^9, {
   3.910859955105699*^9, 3.910859975480451*^9}, 3.910860193551482*^9, 
   3.910860429012362*^9, 3.910880983106036*^9, {3.9108810711707277`*^9, 
   3.9108810810599833`*^9}, 3.910944616442252*^9, {3.9172720433980103`*^9, 
   3.917272065693063*^9}, 3.9172721237883177`*^9, {3.917272778765188*^9, 
   3.917272790572618*^9}, 3.917272982671442*^9, {3.917288766242525*^9, 
   3.917288808686288*^9}, 3.917289019191572*^9, {3.91728913576818*^9, 
   3.917289150976953*^9}, 3.917289242650838*^9, 3.9172983855672607`*^9, 
   3.917302269898901*^9, 3.917304282384359*^9, {3.917467291856203*^9, 
   3.9174673159245453`*^9}, 3.9175305623640947`*^9, 3.917530595237059*^9, 
   3.919970843281436*^9, 3.919971225476314*^9, 3.920015799629579*^9, 
   3.920015836352499*^9, 3.920020779191595*^9, 3.9200213290833*^9, 
   3.920025536067144*^9, 3.920029404419754*^9, 3.920033766176836*^9, 
   3.920099997936597*^9, 3.9201269811055403`*^9, 3.920127179876886*^9, 
   3.920129553968145*^9, 3.9202163270511*^9, 3.920216390421088*^9, 
   3.920232824188567*^9, 3.920711809324727*^9, 3.920889345167433*^9, 
   3.92088963787033*^9, 3.920889745431293*^9, 3.920926984786354*^9, 
   3.9209276435121307`*^9},
 CellLabel->
  "Out[1041]=",ExpressionUUID->"e32077ba-6383-4c0a-9b34-5e13435353aa"]
}, Open  ]],

Cell["Ansatz for conifold point:", "Text",
 CellChangeTimes->{{3.91017853976337*^9, 3.9101785436183167`*^9}, {
  3.9103432948769608`*^9, 
  3.910343299093996*^9}},ExpressionUUID->"6ae7e3d8-b814-43e5-b1a7-\
37d5cfddb420"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "set", " ", "possible", " ", "orders", " ", "to", " ", "zero", " ", "at", 
    " ", "conifold", " ", "point", " ", "by", " ", "taking", " ", "linear", 
    " ", "combinations"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repC", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"1", ",", "1"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"1", ",", "2"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "0"], "[", 
         RowBox[{"1", ",", "3"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], "[", 
         RowBox[{"1", ",", "2"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "1"], "[", 
         RowBox[{"1", ",", "3"}], "]"}], "->", "0"}], ",", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", "2"], "[", 
         RowBox[{"1", ",", "3"}], "]"}], "->", "0"}]}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"note", ":", " ", 
      RowBox[{"we", " ", "do", " ", "not", " ", "set", " ", 
       RowBox[{
        SubscriptBox["a", "1"], "[", 
        RowBox[{"1", ",", "2"}], "]"}]}]}], "=", 
     RowBox[{
      RowBox[{"0", " ", "--"}], " ", "needed", " ", "for", " ", "x", " ", 
      RowBox[{"Log", "[", "x", "]"}], " ", "solution", " ", "later"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"ansatzClead", "=", 
    RowBox[{
     RowBox[{"FrobeniusAnsatz", "[", 
      RowBox[{"aC", ",", "ord"}], "]"}], "/.", "repC"}]}]}]}]], "Input",
 CellChangeTimes->{{3.910178544470923*^9, 3.910178570874346*^9}, {
  3.910357334498646*^9, 3.910357371043309*^9}, {3.910881085919043*^9, 
  3.910881086249037*^9}},
 CellLabel->
  "In[1042]:=",ExpressionUUID->"cf4c075d-eb24-42f6-9933-ee559e8b2f3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", "+", 
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "5"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "5"}], "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", "1"], "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{
         SubscriptBox["a", "1"], "[", 
         RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["3", "2"]], "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["3", "2"]], "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["3", "2"]], "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["3", "2"]], "[", 
         RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", "2"], "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", "2"], "[", 
         RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", "3"], "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", "3"], "[", 
         RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910178558863131*^9, 3.910178571192686*^9}, 
   3.9101805756464*^9, 3.910185554835517*^9, 3.910186957372652*^9, 
   3.9101900128482513`*^9, 3.910193739068596*^9, 3.910194076010338*^9, {
   3.91019464221996*^9, 3.910194673199007*^9}, 3.910254890681117*^9, 
   3.910256949177565*^9, 3.910257498669258*^9, 3.9102610700749826`*^9, 
   3.910261778967657*^9, 3.910262509635292*^9, {3.9102625442668667`*^9, 
   3.910262594641417*^9}, {3.9102626289430857`*^9, 3.910262704133988*^9}, {
   3.9102628444605093`*^9, 3.910262865617854*^9}, 3.9102630818886147`*^9, 
   3.9102640297136183`*^9, 3.910264263950179*^9, 3.910264831240015*^9, 
   3.9102655882297487`*^9, 3.910265636141986*^9, 3.910266002062677*^9, 
   3.910266558039065*^9, 3.910266676748176*^9, 3.910266789020122*^9, 
   3.910266903562858*^9, 3.910277846165354*^9, 3.910278433876976*^9, 
   3.910279010820009*^9, 3.91028165731321*^9, 3.910281716090209*^9, {
   3.910281749425646*^9, 3.9102817963414783`*^9}, 3.91028184322147*^9, 
   3.910281897820847*^9, 3.910282427048099*^9, 3.910282583339183*^9, 
   3.910284956761693*^9, 3.910285157050406*^9, 3.910285492537738*^9, 
   3.910285889538015*^9, 3.910286623839467*^9, 3.9102875147224483`*^9, 
   3.910288529192337*^9, 3.9102886865225*^9, {3.9102890006698112`*^9, 
   3.91028902590274*^9}, 3.910289152561893*^9, 3.910289183213252*^9, 
   3.910289868576174*^9, 3.910293843003319*^9, 3.910293894072584*^9, 
   3.9102949547430773`*^9, 3.910294991713149*^9, 3.910295023861285*^9, {
   3.910295252784824*^9, 3.9102952753057404`*^9}, 3.910343306306469*^9, 
   3.910344633322863*^9, 3.910344686269368*^9, 3.910344807903611*^9, {
   3.910344838621398*^9, 3.9103448937436867`*^9}, {3.910345232055785*^9, 
   3.910345268113542*^9}, 3.910347035260807*^9, 3.910347131337907*^9, 
   3.910347526637601*^9, 3.910348542431382*^9, 3.910348581018244*^9, 
   3.9103573718930798`*^9, 3.910358634970965*^9, 3.910360585037704*^9, 
   3.910360762586829*^9, 3.9103609431799583`*^9, 3.910361730961782*^9, 
   3.910373099010419*^9, 3.910373173616126*^9, 3.9103738718138657`*^9, 
   3.910389306979814*^9, 3.910389433707223*^9, 3.91085983500038*^9, {
   3.910859955110004*^9, 3.910859975485318*^9}, 3.910860193555409*^9, 
   3.9108604316124783`*^9, 3.910880983113439*^9, {3.910881073277719*^9, 
   3.910881086633211*^9}, 3.910944616457271*^9, {3.917272043415753*^9, 
   3.917272065703454*^9}, 3.917272123806231*^9, {3.9172727787757683`*^9, 
   3.9172727905829067`*^9}, 3.917272982681418*^9, {3.917288766266099*^9, 
   3.917288808698495*^9}, 3.91728901920485*^9, {3.917289135790923*^9, 
   3.917289150995763*^9}, 3.917289242664439*^9, 3.9172983855914793`*^9, 
   3.917302269918973*^9, 3.9173042824127827`*^9, {3.917467291864169*^9, 
   3.9174673159358377`*^9}, 3.917530562378017*^9, 3.917530595244195*^9, 
   3.9199708432924347`*^9, 3.9199712254824257`*^9, 3.920015799636002*^9, 
   3.9200158363579903`*^9, 3.920020779202179*^9, 3.920021329102108*^9, 
   3.9200255360834427`*^9, 3.920029404429737*^9, 3.92003376618953*^9, 
   3.920099997950776*^9, 3.920126981110166*^9, 3.920127179880465*^9, 
   3.920129553972522*^9, 3.920216327055691*^9, 3.920216390425606*^9, 
   3.920232824205442*^9, 3.920711809336816*^9, 3.920889345175198*^9, 
   3.9208896378785553`*^9, 3.920889745439497*^9, 3.920926984791662*^9, 
   3.920927643521805*^9},
 CellLabel->
  "Out[1043]=",ExpressionUUID->"a57331de-9f0c-4202-b086-461d1d76f91b"]
}, Open  ]],

Cell["Ansatz for point at infinity:", "Text",
 CellChangeTimes->{{3.910178549697688*^9, 3.910178553926444*^9}, 
   3.9103433289575253`*^9},ExpressionUUID->"d60819cf-b2f5-470d-b4b1-\
ed579513e9ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ansatz\[Infinity]lead", "=", 
  RowBox[{"FrobeniusAnsatz", "[", 
   RowBox[{"a\[Infinity]", ",", "ord"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9101785547948017`*^9, 3.910178557177887*^9}, {
  3.910881088614917*^9, 3.910881088972045*^9}},
 CellLabel->
  "In[1044]:=",ExpressionUUID->"8ad84f5d-6953-4d4a-9446-5e6ccc8a42ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["1", "3"]], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["1", "3"]], "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["1", "3"]], "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["1", "3"]], "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["1", "3"]], "[", 
         RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SqrtBox["x"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"x", " ", 
         RowBox[{
          SubscriptBox["a", 
           FractionBox["1", "2"]], "[", 
          RowBox[{"1", ",", "1"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["x", "2"], " ", 
         RowBox[{
          SubscriptBox["a", 
           FractionBox["1", "2"]], "[", 
          RowBox[{"1", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["x", "3"], " ", 
         RowBox[{
          SubscriptBox["a", 
           FractionBox["1", "2"]], "[", 
          RowBox[{"1", ",", "3"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["x", "4"], " ", 
         RowBox[{
          SubscriptBox["a", 
           FractionBox["1", "2"]], "[", 
          RowBox[{"1", ",", "4"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["x", "5"], " ", 
         RowBox[{
          SubscriptBox["a", 
           FractionBox["1", "2"]], "[", 
          RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["x"], " ", 
         RowBox[{"Log", "[", "x", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SubscriptBox["a", 
              FractionBox["1", "2"]], "[", 
             RowBox[{"1", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{
             SubscriptBox["a", 
              FractionBox["1", "2"]], "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{
             SubscriptBox["a", 
              FractionBox["1", "2"]], "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{
             SubscriptBox["a", 
              FractionBox["1", "2"]], "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "5"], " ", 
            RowBox[{
             SubscriptBox["a", 
              FractionBox["1", "2"]], "[", 
             RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["x"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"2", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SqrtBox["x"], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"x", " ", 
            RowBox[{
             SubscriptBox["a", 
              FractionBox["1", "2"]], "[", 
             RowBox[{"1", ",", "1"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "2"], " ", 
            RowBox[{
             SubscriptBox["a", 
              FractionBox["1", "2"]], "[", 
             RowBox[{"1", ",", "2"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "3"], " ", 
            RowBox[{
             SubscriptBox["a", 
              FractionBox["1", "2"]], "[", 
             RowBox[{"1", ",", "3"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "4"], " ", 
            RowBox[{
             SubscriptBox["a", 
              FractionBox["1", "2"]], "[", 
             RowBox[{"1", ",", "4"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["x", "5"], " ", 
            RowBox[{
             SubscriptBox["a", 
              FractionBox["1", "2"]], "[", 
             RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["x"], " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"2", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"2", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"2", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"2", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"2", ",", "5"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["x"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"x", " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"3", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"3", ",", "2"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "3"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"3", ",", "3"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "4"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"3", ",", "4"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "5"], " ", 
           RowBox[{
            SubscriptBox["a", 
             FractionBox["1", "2"]], "[", 
            RowBox[{"3", ",", "5"}], "]"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"2", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["2", "3"]], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["2", "3"]], "[", 
         RowBox[{"1", ",", "2"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "3"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["2", "3"]], "[", 
         RowBox[{"1", ",", "3"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "4"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["2", "3"]], "[", 
         RowBox[{"1", ",", "4"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "5"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["2", "3"]], "[", 
         RowBox[{"1", ",", "5"}], "]"}]}]}], ")"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9101785576430483`*^9, 3.910178575524922*^9}, 
   3.910185554847929*^9, 3.910186957379718*^9, 3.910190012858884*^9, 
   3.910193739078931*^9, 3.9101940760166073`*^9, {3.910194642226162*^9, 
   3.91019467320395*^9}, 3.9102548906934547`*^9, 3.910256949183103*^9, 
   3.9102574986763563`*^9, 3.910261070079433*^9, 3.9102617789718027`*^9, 
   3.910262509639167*^9, {3.9102625442796707`*^9, 3.910262594645421*^9}, {
   3.910262628946504*^9, 3.910262704137209*^9}, {3.910262844470147*^9, 
   3.910262865621633*^9}, 3.910263081891879*^9, 3.9102640297228603`*^9, 
   3.910264263954792*^9, 3.9102648312441177`*^9, 3.910265588239953*^9, 
   3.910265636146352*^9, 3.910266002066752*^9, 3.91026655804359*^9, 
   3.91026667675317*^9, 3.910266789025063*^9, 3.910266903574354*^9, 
   3.910277846171241*^9, 3.910278433882552*^9, 3.910279010832204*^9, 
   3.910281657320372*^9, 3.910281716098823*^9, {3.9102817494383307`*^9, 
   3.910281796347487*^9}, 3.910281843233572*^9, 3.91028189783326*^9, 
   3.910282427054041*^9, 3.9102825833452053`*^9, 3.9102849567695436`*^9, 
   3.910285157058354*^9, 3.9102854925476*^9, 3.9102858895526953`*^9, 
   3.910286623848694*^9, 3.910287514732369*^9, 3.9102885292098017`*^9, 
   3.9102886865333567`*^9, {3.910289000679707*^9, 3.910289025912601*^9}, 
   3.910289152572227*^9, 3.910289183223453*^9, 3.910289868580619*^9, 
   3.910293843014696*^9, 3.910293894078739*^9, 3.9102949547532253`*^9, 
   3.910294991723077*^9, 3.910295023867237*^9, {3.910295252794544*^9, 
   3.9102952753160152`*^9}, 3.9103433088078213`*^9, 3.910344633327145*^9, 
   3.910344686278846*^9, {3.9103448102615643`*^9, 3.910344893752077*^9}, {
   3.910345232060479*^9, 3.910345268122156*^9}, 3.9103470352669086`*^9, 
   3.910347131347677*^9, 3.910347526647191*^9, 3.910348542436377*^9, 
   3.910348581023192*^9, 3.9103573812326193`*^9, 3.910358636568593*^9, 
   3.9103605850522957`*^9, 3.9103607626015673`*^9, 3.9103609431951027`*^9, 
   3.91036173097678*^9, 3.910373099019479*^9, 3.910373173634323*^9, 
   3.910373871831346*^9, 3.910389306987048*^9, 3.910389433716723*^9, 
   3.9108598350102167`*^9, {3.91085995512035*^9, 3.910859975492313*^9}, 
   3.910860193566228*^9, 3.910860432996112*^9, 3.91088098312747*^9, {
   3.910881075248929*^9, 3.910881089483028*^9}, 3.910944616465238*^9, {
   3.917272043438209*^9, 3.917272065719952*^9}, 3.917272123820013*^9, {
   3.9172727787906427`*^9, 3.9172727905987988`*^9}, 3.917272982698867*^9, {
   3.9172887662796497`*^9, 3.917288808716288*^9}, 3.917289019224574*^9, {
   3.9172891358032722`*^9, 3.917289151009967*^9}, 3.917289242683097*^9, 
   3.917298385611388*^9, 3.9173022699458427`*^9, 3.917304282433292*^9, {
   3.9174672918766613`*^9, 3.917467315940905*^9}, 3.917530562386047*^9, 
   3.917530595259207*^9, 3.9199708433008947`*^9, 3.919971225492424*^9, 
   3.920015799649798*^9, 3.920015836371025*^9, 3.920020779221244*^9, 
   3.920021329109973*^9, 3.920025536092046*^9, 3.9200294044490557`*^9, 
   3.920033766197373*^9, 3.9200999979577093`*^9, 3.9201269811226873`*^9, 
   3.9201271798913116`*^9, 3.920129553983306*^9, 3.920216327068842*^9, 
   3.920216390436411*^9, 3.9202328242129507`*^9, 3.9207118093458433`*^9, 
   3.920889345184211*^9, 3.920889637882633*^9, 3.9208897454450493`*^9, 
   3.9209269847999897`*^9, 3.920927643526475*^9},
 CellLabel->
  "Out[1044]=",ExpressionUUID->"9930d1a9-dc38-4e23-9c61-81d0feddbf06"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Local Frobenius solution", "Subsection",
 CellChangeTimes->{{3.91017858804709*^9, 
  3.9101785948933277`*^9}},ExpressionUUID->"0969279c-c23b-4022-93cb-\
4dbce65faf15"],

Cell["\<\
Here we solve for the coefficients in the above Frobenius \
Ans\[ADoubleDot]tze. We do so by plugging each ansatz into the Picard-Fuchs \
equation and solving order-by-order in the expansion. This is performed by \
the function \
\[OpenCurlyDoubleQuote]FrobeniusSolution\[CloseCurlyDoubleQuote], which takes \
as input
- the Picard-Fuchs equation, centered around the singularity of interest
- the Ans\[ADoubleDot]tze for all periods
- the order of the expansion, i.e. how many coefficients we solve for\
\>", "Text",
 CellChangeTimes->{{3.910093444289578*^9, 3.910093449319807*^9}, {
  3.910093499164248*^9, 3.910093500943129*^9}, {3.910098594266808*^9, 
  3.91009859680719*^9}, {3.91018006857944*^9, 3.910180242920059*^9}, {
  3.9103433445487967`*^9, 
  3.910343346833253*^9}},ExpressionUUID->"e91e285a-32d0-4925-82bb-\
5896002f8668"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pflocal_", ",", "ansatze_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sols", ",", "rep", ",", "eq", ",", "exp", ",", "sol"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sols", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "take", " ", "function", " ", "from", " ", "ansatz", " ", "list", 
           " ", "and", " ", "plug", " ", "into", " ", "PF", " ", "equation"}],
           " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"rep", "=", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"f", "->", 
               RowBox[{"Function", "[", 
                RowBox[{
                 RowBox[{"{", "x", "}"}], ",", 
                 RowBox[{"Evaluate", "[", "func", "]"}]}], "]"}]}], "}"}], "/.",
              "sols"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{"pflocal", "/.", "rep"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
            "rescale", " ", "PF", " ", "equation", " ", "appropriately"}], 
            " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"exp", "=", 
            RowBox[{"Exponent", "[", 
             RowBox[{"eq", ",", "x", ",", "Min"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{
             SuperscriptBox["x", 
              RowBox[{"-", "exp"}]], "eq"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
            "read", " ", "out", " ", "coefficients", " ", "up", " ", "to", 
             " ", "requested", " ", "order"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{"CoefficientList", "[", 
             RowBox[{"eq", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{"eq", "[", 
             RowBox[{"[", 
              RowBox[{";;", "ord"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
           
           RowBox[{"sol", "=", 
            RowBox[{"Solve", "[", 
             RowBox[{"eq", "==", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"update", " ", "solution", " ", "list"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"sols", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{"sols", ",", "sol"}], "]"}], "//", "Flatten"}], "//", 
             "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"func", ",", "funcs"}], "}"}]}], "]"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"funcs", ",", "ansatze"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sols", "//", "Flatten"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"solLCSlead", "=", 
  RowBox[{"FrobeniusSolution", "[", 
   RowBox[{"pf", ",", "ansatzLCSlead", ",", "ord"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solClead", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pfC", ",", "ansatzClead", ",", 
     RowBox[{"ord", "-", "3"}]}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "three", " ", "lower", " ", "because", " ", "we", " ", "set", " ", "two", 
    " ", "orders", " ", "to", " ", "zero", " ", "by", " ", "hand"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"sol\[Infinity]lead", "=", 
  RowBox[{"FrobeniusSolution", "[", 
   RowBox[{"pf\[Infinity]", ",", "ansatz\[Infinity]lead", ",", "ord"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.910093451455453*^9, 3.91009352753763*^9}, {
   3.910094317957131*^9, 3.9100943820160913`*^9}, {3.9100944472683783`*^9, 
   3.910094471556486*^9}, {3.910094762936872*^9, 3.9100947721287737`*^9}, {
   3.910094897449493*^9, 3.9100949099545727`*^9}, {3.9100949609490356`*^9, 
   3.910094968483398*^9}, {3.9100950120603247`*^9, 3.91009513848176*^9}, {
   3.9100953806735897`*^9, 3.910095394946121*^9}, {3.910095450799292*^9, 
   3.910095647007517*^9}, {3.910095920110569*^9, 3.9100959926996107`*^9}, {
   3.91009608035474*^9, 3.910096081562367*^9}, {3.910096127202139*^9, 
   3.910096181911365*^9}, {3.910096718251562*^9, 3.9100967213768177`*^9}, {
   3.9100968548311443`*^9, 3.910096908644168*^9}, {3.910097449601039*^9, 
   3.910097452525483*^9}, {3.91009892114432*^9, 3.910098921297364*^9}, {
   3.9100989711515512`*^9, 3.9100990051309547`*^9}, {3.910099078179508*^9, 
   3.910099078313506*^9}, {3.910099130101815*^9, 3.910099136489069*^9}, {
   3.910099172126136*^9, 3.9100992399670467`*^9}, {3.910099424291526*^9, 
   3.9100994348949633`*^9}, {3.910099558587571*^9, 3.910099592996173*^9}, {
   3.910100483693521*^9, 3.910100485263871*^9}, {3.910100518614842*^9, 
   3.910100534506442*^9}, {3.910117355293487*^9, 3.910117437988699*^9}, {
   3.910117483973871*^9, 3.910117489934066*^9}, {3.910121981055068*^9, 
   3.910121991111876*^9}, {3.910122095757197*^9, 3.91012209589611*^9}, {
   3.9101223355920258`*^9, 3.910122345255117*^9}, {3.910177965785748*^9, 
   3.910177970047967*^9}, {3.91017806539784*^9, 3.910178066219089*^9}, 
   3.910180204949028*^9, {3.910180473967207*^9, 3.910180490551202*^9}, {
   3.910190114234219*^9, 3.9101901181760273`*^9}, {3.9103433641675663`*^9, 
   3.910343372348509*^9}, {3.910357403650524*^9, 3.910357412470299*^9}, {
   3.910881095057261*^9, 3.910881100297922*^9}, {3.917273400355557*^9, 
   3.917273468159786*^9}, {3.917273583816608*^9, 3.917273588157173*^9}},
 CellLabel->
  "In[1045]:=",ExpressionUUID->"80c688b0-eace-4a76-a343-7f37669107c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "48"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "19440"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "13440000"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", "11884950000"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "12110372322048"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "264"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "123444"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", "89872000"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", "81611276250"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["422560954527264", "5"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", "576"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", "409536"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", "338824000"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", "327445146000"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["8795381372892576", "25"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"4", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"-", "1728"}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", "198720"}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"4", ",", "3"}], "]"}], "\[Rule]", "115009280"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", "248399390400"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"4", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["44554779522070272", "125"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"5", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", "2820096"}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"5", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{"-", "2343085056"}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", "2104712832000"}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"5", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"-", "2096172317191680"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9100995933371058`*^9, 3.9101004856278343`*^9, {3.910100519344357*^9, 
   3.910100542592578*^9}, {3.910121984932238*^9, 3.9101219916403227`*^9}, 
   3.910122096465398*^9, {3.910122336363627*^9, 3.910122345887021*^9}, 
   3.910171787305059*^9, 3.910177904927569*^9, {3.9101779662881308`*^9, 
   3.910177971984315*^9}, 3.910178067522073*^9, 3.9101782004978027`*^9, 
   3.9101785973061733`*^9, 3.9101802454221888`*^9, 3.910185555936843*^9, 
   3.910186957399253*^9, 3.910190014049198*^9, 3.9101901188618193`*^9, 
   3.910193739095109*^9, 3.91019407603537*^9, {3.910194642243433*^9, 
   3.9101946732219954`*^9}, 3.9102548907137623`*^9, 3.910256949202767*^9, 
   3.91025749869975*^9, 3.910261070101953*^9, 3.910261778995644*^9, 
   3.910262509655925*^9, {3.910262544301694*^9, 3.910262594661725*^9}, {
   3.91026262896126*^9, 3.910262704152608*^9}, {3.9102628444866953`*^9, 
   3.910262865636973*^9}, 3.910263081911458*^9, 3.9102640297420893`*^9, 
   3.910264263976425*^9, 3.9102648312603807`*^9, 3.9102655882565937`*^9, 
   3.9102656361628437`*^9, 3.910266002083802*^9, 3.910266558061322*^9, 
   3.910266676775951*^9, 3.910266789048251*^9, 3.910266903591799*^9, 
   3.9102778461926727`*^9, 3.91027843391599*^9, 3.91027901085065*^9, 
   3.9102816573402767`*^9, 3.910281716116601*^9, {3.910281749459402*^9, 
   3.9102817963656*^9}, 3.910281843252852*^9, 3.9102818978508244`*^9, 
   3.910282427072609*^9, 3.910282583369809*^9, 3.910284956792885*^9, 
   3.910285157078204*^9, 3.910285492567566*^9, 3.910285889574534*^9, 
   3.9102866238696527`*^9, 3.9102875147537937`*^9, 3.9102885292327147`*^9, 
   3.910288686561405*^9, {3.910289000702221*^9, 3.910289025935132*^9}, 
   3.9102891525996428`*^9, 3.910289183250864*^9, 3.910289868602825*^9, 
   3.910293843032103*^9, 3.9102938940991287`*^9, 3.910294954770289*^9, 
   3.910294991739739*^9, 3.910295023886094*^9, {3.9102952528114233`*^9, 
   3.910295275334065*^9}, 3.9103433739424963`*^9, 3.910344633344408*^9, 
   3.910344686296204*^9, {3.910344838642799*^9, 3.910344893769198*^9}, {
   3.910345232078047*^9, 3.910345268139482*^9}, 3.91034703528966*^9, 
   3.910347131364276*^9, 3.9103475266638203`*^9, 3.910348542454907*^9, 
   3.910348581040097*^9, {3.910357404312972*^9, 3.910357419045329*^9}, 
   3.910358523205624*^9, 3.9103586385319567`*^9, 3.91036058872397*^9, 
   3.9103607703397427`*^9, 3.910360915953405*^9, 3.910360946913191*^9, 
   3.910361734721187*^9, 3.9103730990834513`*^9, 3.9103731737017517`*^9, 
   3.910373871896679*^9, 3.910389307050647*^9, 3.910389433776874*^9, 
   3.9108598361586018`*^9, {3.91085995517842*^9, 3.91085997555291*^9}, 
   3.9108601936247053`*^9, 3.9108604389910393`*^9, 3.910880991550721*^9, {
   3.91088106544169*^9, 3.910881100708001*^9}, 3.91094461652499*^9, {
   3.917272043528227*^9, 3.917272065780877*^9}, 3.917272123885453*^9, {
   3.917272778856758*^9, 3.917272790663795*^9}, 3.917272982763474*^9, 
   3.9172734699406013`*^9, 3.917273589974988*^9, {3.917288770838633*^9, 
   3.917288808791944*^9}, 3.9172890192965307`*^9, {3.917289135871377*^9, 
   3.917289151081436*^9}, 3.9172892427684298`*^9, 3.917298385733326*^9, 
   3.9173022700646267`*^9, 3.9173042825695333`*^9, {3.917467300774317*^9, 
   3.9174673160058393`*^9}, 3.9175305624501762`*^9, 3.917530595318557*^9, 
   3.919970843362195*^9, 3.91997122555055*^9, 3.920015799718523*^9, 
   3.9200158364312487`*^9, 3.920020796607072*^9, 3.920021329179573*^9, 
   3.9200255361572037`*^9, 3.920029404523424*^9, 3.92003376626227*^9, 
   3.92009999802034*^9, 3.920126981191497*^9, 3.920127179948558*^9, 
   3.9201295540415*^9, 3.9202163271403008`*^9, 3.920216390497011*^9, 
   3.9202328243016453`*^9, 3.92071180941217*^9, 3.920889345244684*^9, 
   3.920889637941855*^9, 3.920889745501297*^9, 3.920926984866507*^9, 
   3.920927643588125*^9},
 CellLabel->
  "Out[1047]=",ExpressionUUID->"602bdaef-e9be-476e-a798-2162a2fd2cc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["20639121408", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["2672848778821632", "175"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "1"], "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["2782937088", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "1"], "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["47505524391936", "25"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["3", "2"]], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["8544", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["3", "2"]], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["95390208", "35"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "2"], "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["13001472", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "2"], "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["1366750568448", "175"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "3"], "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox["15096", "5"]}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "3"], "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["1182057984", "175"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9100995933371058`*^9, 3.9101004856278343`*^9, {3.910100519344357*^9, 
   3.910100542592578*^9}, {3.910121984932238*^9, 3.9101219916403227`*^9}, 
   3.910122096465398*^9, {3.910122336363627*^9, 3.910122345887021*^9}, 
   3.910171787305059*^9, 3.910177904927569*^9, {3.9101779662881308`*^9, 
   3.910177971984315*^9}, 3.910178067522073*^9, 3.9101782004978027`*^9, 
   3.9101785973061733`*^9, 3.9101802454221888`*^9, 3.910185555936843*^9, 
   3.910186957399253*^9, 3.910190014049198*^9, 3.9101901188618193`*^9, 
   3.910193739095109*^9, 3.91019407603537*^9, {3.910194642243433*^9, 
   3.9101946732219954`*^9}, 3.9102548907137623`*^9, 3.910256949202767*^9, 
   3.91025749869975*^9, 3.910261070101953*^9, 3.910261778995644*^9, 
   3.910262509655925*^9, {3.910262544301694*^9, 3.910262594661725*^9}, {
   3.91026262896126*^9, 3.910262704152608*^9}, {3.9102628444866953`*^9, 
   3.910262865636973*^9}, 3.910263081911458*^9, 3.9102640297420893`*^9, 
   3.910264263976425*^9, 3.9102648312603807`*^9, 3.9102655882565937`*^9, 
   3.9102656361628437`*^9, 3.910266002083802*^9, 3.910266558061322*^9, 
   3.910266676775951*^9, 3.910266789048251*^9, 3.910266903591799*^9, 
   3.9102778461926727`*^9, 3.91027843391599*^9, 3.91027901085065*^9, 
   3.9102816573402767`*^9, 3.910281716116601*^9, {3.910281749459402*^9, 
   3.9102817963656*^9}, 3.910281843252852*^9, 3.9102818978508244`*^9, 
   3.910282427072609*^9, 3.910282583369809*^9, 3.910284956792885*^9, 
   3.910285157078204*^9, 3.910285492567566*^9, 3.910285889574534*^9, 
   3.9102866238696527`*^9, 3.9102875147537937`*^9, 3.9102885292327147`*^9, 
   3.910288686561405*^9, {3.910289000702221*^9, 3.910289025935132*^9}, 
   3.9102891525996428`*^9, 3.910289183250864*^9, 3.910289868602825*^9, 
   3.910293843032103*^9, 3.9102938940991287`*^9, 3.910294954770289*^9, 
   3.910294991739739*^9, 3.910295023886094*^9, {3.9102952528114233`*^9, 
   3.910295275334065*^9}, 3.9103433739424963`*^9, 3.910344633344408*^9, 
   3.910344686296204*^9, {3.910344838642799*^9, 3.910344893769198*^9}, {
   3.910345232078047*^9, 3.910345268139482*^9}, 3.91034703528966*^9, 
   3.910347131364276*^9, 3.9103475266638203`*^9, 3.910348542454907*^9, 
   3.910348581040097*^9, {3.910357404312972*^9, 3.910357419045329*^9}, 
   3.910358523205624*^9, 3.9103586385319567`*^9, 3.91036058872397*^9, 
   3.9103607703397427`*^9, 3.910360915953405*^9, 3.910360946913191*^9, 
   3.910361734721187*^9, 3.9103730990834513`*^9, 3.9103731737017517`*^9, 
   3.910373871896679*^9, 3.910389307050647*^9, 3.910389433776874*^9, 
   3.9108598361586018`*^9, {3.91085995517842*^9, 3.91085997555291*^9}, 
   3.9108601936247053`*^9, 3.9108604389910393`*^9, 3.910880991550721*^9, {
   3.91088106544169*^9, 3.910881100708001*^9}, 3.91094461652499*^9, {
   3.917272043528227*^9, 3.917272065780877*^9}, 3.917272123885453*^9, {
   3.917272778856758*^9, 3.917272790663795*^9}, 3.917272982763474*^9, 
   3.9172734699406013`*^9, 3.917273589974988*^9, {3.917288770838633*^9, 
   3.917288808791944*^9}, 3.9172890192965307`*^9, {3.917289135871377*^9, 
   3.917289151081436*^9}, 3.9172892427684298`*^9, 3.917298385733326*^9, 
   3.9173022700646267`*^9, 3.9173042825695333`*^9, {3.917467300774317*^9, 
   3.9174673160058393`*^9}, 3.9175305624501762`*^9, 3.917530595318557*^9, 
   3.919970843362195*^9, 3.91997122555055*^9, 3.920015799718523*^9, 
   3.9200158364312487`*^9, 3.920020796607072*^9, 3.920021329179573*^9, 
   3.9200255361572037`*^9, 3.920029404523424*^9, 3.92003376626227*^9, 
   3.92009999802034*^9, 3.920126981191497*^9, 3.920127179948558*^9, 
   3.9201295540415*^9, 3.9202163271403008`*^9, 3.920216390497011*^9, 
   3.9202328243016453`*^9, 3.92071180941217*^9, 3.920889345244684*^9, 
   3.920889637941855*^9, 3.920889745501297*^9, 3.920926984866507*^9, 
   3.920927643603633*^9},
 CellLabel->
  "Out[1048]=",ExpressionUUID->"e4c9fa15-681b-4ca4-8ba8-c7f935f308a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "3"]], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["1", "162000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "3"]], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["4", "5457931875"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "3"]], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["16807", "104256017445690000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "3"]], "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["84035", "1808349313851494103888"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "3"]], "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["891474493", "57158565514519220250842863872"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["1", "53760"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["27", "10496245760"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["625", "1041496283283456"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["60025", "336402109219089678336"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["5250987", "86023252249020194367733760"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["173", "1881600"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["1559241", "105067420057600"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["7396579625", "2020438216800341065728"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["4804108317071", "4288509258270867150134575104"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["3203971858028496681", 
     "8215650301733388092695499220451328000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["1471", "8232000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["739616919", "16433201168384000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["12458089432192175", "979881218355805011591561216"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["177503162192916520471", 
     "42711421359340133478225144918835200"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "2"]], "[", 
     RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["147554645347452412230348707667", 
     "98079455431686351455744952172544718064844800000"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["2", "3"]], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["1", "27783"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["2", "3"]], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["3125", "553748085072"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["2", "3"]], "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
    FractionBox["80000", "57684526379290629"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["2", "3"]], "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    FractionBox["644204", "1518545156934825808425"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["2", "3"]], "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", 
    FractionBox["1127357", "7630898126592830171515875"]}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.9100995933371058`*^9, 3.9101004856278343`*^9, {3.910100519344357*^9, 
   3.910100542592578*^9}, {3.910121984932238*^9, 3.9101219916403227`*^9}, 
   3.910122096465398*^9, {3.910122336363627*^9, 3.910122345887021*^9}, 
   3.910171787305059*^9, 3.910177904927569*^9, {3.9101779662881308`*^9, 
   3.910177971984315*^9}, 3.910178067522073*^9, 3.9101782004978027`*^9, 
   3.9101785973061733`*^9, 3.9101802454221888`*^9, 3.910185555936843*^9, 
   3.910186957399253*^9, 3.910190014049198*^9, 3.9101901188618193`*^9, 
   3.910193739095109*^9, 3.91019407603537*^9, {3.910194642243433*^9, 
   3.9101946732219954`*^9}, 3.9102548907137623`*^9, 3.910256949202767*^9, 
   3.91025749869975*^9, 3.910261070101953*^9, 3.910261778995644*^9, 
   3.910262509655925*^9, {3.910262544301694*^9, 3.910262594661725*^9}, {
   3.91026262896126*^9, 3.910262704152608*^9}, {3.9102628444866953`*^9, 
   3.910262865636973*^9}, 3.910263081911458*^9, 3.9102640297420893`*^9, 
   3.910264263976425*^9, 3.9102648312603807`*^9, 3.9102655882565937`*^9, 
   3.9102656361628437`*^9, 3.910266002083802*^9, 3.910266558061322*^9, 
   3.910266676775951*^9, 3.910266789048251*^9, 3.910266903591799*^9, 
   3.9102778461926727`*^9, 3.91027843391599*^9, 3.91027901085065*^9, 
   3.9102816573402767`*^9, 3.910281716116601*^9, {3.910281749459402*^9, 
   3.9102817963656*^9}, 3.910281843252852*^9, 3.9102818978508244`*^9, 
   3.910282427072609*^9, 3.910282583369809*^9, 3.910284956792885*^9, 
   3.910285157078204*^9, 3.910285492567566*^9, 3.910285889574534*^9, 
   3.9102866238696527`*^9, 3.9102875147537937`*^9, 3.9102885292327147`*^9, 
   3.910288686561405*^9, {3.910289000702221*^9, 3.910289025935132*^9}, 
   3.9102891525996428`*^9, 3.910289183250864*^9, 3.910289868602825*^9, 
   3.910293843032103*^9, 3.9102938940991287`*^9, 3.910294954770289*^9, 
   3.910294991739739*^9, 3.910295023886094*^9, {3.9102952528114233`*^9, 
   3.910295275334065*^9}, 3.9103433739424963`*^9, 3.910344633344408*^9, 
   3.910344686296204*^9, {3.910344838642799*^9, 3.910344893769198*^9}, {
   3.910345232078047*^9, 3.910345268139482*^9}, 3.91034703528966*^9, 
   3.910347131364276*^9, 3.9103475266638203`*^9, 3.910348542454907*^9, 
   3.910348581040097*^9, {3.910357404312972*^9, 3.910357419045329*^9}, 
   3.910358523205624*^9, 3.9103586385319567`*^9, 3.91036058872397*^9, 
   3.9103607703397427`*^9, 3.910360915953405*^9, 3.910360946913191*^9, 
   3.910361734721187*^9, 3.9103730990834513`*^9, 3.9103731737017517`*^9, 
   3.910373871896679*^9, 3.910389307050647*^9, 3.910389433776874*^9, 
   3.9108598361586018`*^9, {3.91085995517842*^9, 3.91085997555291*^9}, 
   3.9108601936247053`*^9, 3.9108604389910393`*^9, 3.910880991550721*^9, {
   3.91088106544169*^9, 3.910881100708001*^9}, 3.91094461652499*^9, {
   3.917272043528227*^9, 3.917272065780877*^9}, 3.917272123885453*^9, {
   3.917272778856758*^9, 3.917272790663795*^9}, 3.917272982763474*^9, 
   3.9172734699406013`*^9, 3.917273589974988*^9, {3.917288770838633*^9, 
   3.917288808791944*^9}, 3.9172890192965307`*^9, {3.917289135871377*^9, 
   3.917289151081436*^9}, 3.9172892427684298`*^9, 3.917298385733326*^9, 
   3.9173022700646267`*^9, 3.9173042825695333`*^9, {3.917467300774317*^9, 
   3.9174673160058393`*^9}, 3.9175305624501762`*^9, 3.917530595318557*^9, 
   3.919970843362195*^9, 3.91997122555055*^9, 3.920015799718523*^9, 
   3.9200158364312487`*^9, 3.920020796607072*^9, 3.920021329179573*^9, 
   3.9200255361572037`*^9, 3.920029404523424*^9, 3.92003376626227*^9, 
   3.92009999802034*^9, 3.920126981191497*^9, 3.920127179948558*^9, 
   3.9201295540415*^9, 3.9202163271403008`*^9, 3.920216390497011*^9, 
   3.9202328243016453`*^9, 3.92071180941217*^9, 3.920889345244684*^9, 
   3.920889637941855*^9, 3.920889745501297*^9, 3.920926984866507*^9, 
   3.920927644229644*^9},
 CellLabel->
  "Out[1049]=",ExpressionUUID->"73858025-720e-4676-99d6-724d6a5b5a94"]
}, Open  ]],

Cell[TextData[{
 "For later reference, we record two solutions for the period ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"3", "/", "2"}]], "+"}], "..."}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e0fc8417-637f-4fa2-86a8-eb993ef03b26"],
 " that transforms under the conifold monodromy:"
}], "Text",
 CellChangeTimes->{{3.910358640938651*^9, 3.910358661384192*^9}, {
  3.91035928986546*^9, 3.910359295206283*^9}, {3.910359357610207*^9, 
  3.910359359710046*^9}},ExpressionUUID->"a95944e4-20de-4921-9394-\
24b5db7f0c5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"repC2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        FractionBox["3", "2"]], "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", 
          FractionBox["3", "2"]], "[", 
         RowBox[{"1", ",", "2"}], "]"}], "/.", "solClead"}], ")"}]}], ",", 
     RowBox[{
      RowBox[{
       SubscriptBox["a", 
        FractionBox["3", "2"]], "[", 
       RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["a", 
          FractionBox["3", "2"]], "[", 
         RowBox[{"1", ",", "3"}], "]"}], "/.", "solClead"}], ")"}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910358662215705*^9, 3.9103586749980803`*^9}, {
  3.910359219981862*^9, 3.910359243527904*^9}},
 CellLabel->
  "In[1050]:=",ExpressionUUID->"bcb98d32-8f3f-480b-bae4-98c6de4b96a7"]
}, Closed]],

Cell[CellGroupData[{

Cell["High-order local solutions", "Subsection",
 CellChangeTimes->{{3.910096429830606*^9, 
  3.910096441854866*^9}},ExpressionUUID->"670392e4-41a5-4c48-b14e-\
ee9014452b8e"],

Cell["\<\
Here we use the above functions \[OpenCurlyDoubleQuote]FrobeniusAnsatz\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]FrobeniusSolution\
\[CloseCurlyDoubleQuote] to solve for the periods up to large orders \
(100-ish). \
\>", "Text",
 CellChangeTimes->{{3.9101807476339006`*^9, 3.910180872827347*^9}, {
  3.9103436176321697`*^9, 3.910343629127853*^9}, {3.910343685302559*^9, 
  3.9103437053131723`*^9}},ExpressionUUID->"85855500-b4ca-49f0-93c7-\
22ee2db71eb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ordh", "=", "100"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "higher", " ", "is", " ", "possible", " ", "but", " ", "unnecessary", " ", 
    "for", " ", "our", " ", "purposes"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.908189127345934*^9, 3.9081891274603653`*^9}, {
   3.9100964441104383`*^9, 3.91009644779702*^9}, {3.910096494395876*^9, 
   3.910096526487617*^9}, {3.910096669501186*^9, 3.910096669584421*^9}, {
   3.9100968180910187`*^9, 3.910096818156083*^9}, 3.9100970123063917`*^9, {
   3.9100975332706842`*^9, 3.910097556432213*^9}, {3.910097607472226*^9, 
   3.9100976075636272`*^9}, {3.9100986243440943`*^9, 3.9100986245920763`*^9}, 
   3.910099619589044*^9, {3.910171854077911*^9, 3.910171854119464*^9}, {
   3.910177808498129*^9, 3.910177809659423*^9}, 3.9101778671688623`*^9, {
   3.91017838291783*^9, 3.910178412006936*^9}, {3.910343706465209*^9, 
   3.9103437335301743`*^9}, {3.9172722472493277`*^9, 
   3.9172722681970263`*^9}, {3.917272388475111*^9, 3.9172723885344887`*^9}, {
   3.917272997181634*^9, 3.917272997482831*^9}, {3.917273319573749*^9, 
   3.917273320180727*^9}},
 CellLabel->
  "In[1051]:=",ExpressionUUID->"fc9fd090-c668-421a-a98a-a6a8bb475118"],

Cell["Apply to LCS point", "Text",
 CellChangeTimes->{{3.908188828084893*^9, 
  3.908188833614621*^9}},ExpressionUUID->"e3cfe4f0-e133-489d-89ac-\
199148a9dc82"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ansatzeLCS", "=", 
   RowBox[{"FrobeniusAnsatz", "[", 
    RowBox[{"aLCS", ",", "ordh"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solsLCS", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pf", ",", "ansatzeLCS", ",", "ordh"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCSfrob", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ansatzeLCS", "/.", "solsLCS"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.908188834473847*^9, 3.9081888783028584`*^9}, {
   3.910096453370092*^9, 3.910096524241493*^9}, {3.910096736611599*^9, 
   3.9100968017163363`*^9}, 3.910096958143512*^9, 3.910096990693482*^9, {
   3.910184841083119*^9, 3.910184841408922*^9}, {3.9101878188892317`*^9, 
   3.910187819582672*^9}},
 CellLabel->
  "In[1052]:=",ExpressionUUID->"33ed4f6b-c32e-4a50-943a-d673ac84db71"],

Cell["Apply to conifold point", "Text",
 CellChangeTimes->{{3.908120988471581*^9, 3.908121003698926*^9}, {
   3.908142654306538*^9, 3.908142656176239*^9}, {3.908142736806843*^9, 
   3.908142737728383*^9}, 3.908142799832858*^9, {3.908177757602553*^9, 
   3.908177771852076*^9}},ExpressionUUID->"99f52606-981b-4c08-b39a-\
35869231dbd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ansatzeC", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"FrobeniusAnsatz", "[", 
      RowBox[{"aC", ",", "ordh"}], "]"}], "/.", "repC"}], "/.", "repC2"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solsC", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pfC", ",", "ansatzeC", ",", 
     RowBox[{"ordh", "-", "3"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piCfrob", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ansatzeC", "/.", "solsC"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9100965645966787`*^9, 3.9100965759691257`*^9}, {
   3.9100966167889347`*^9, 3.910096622255168*^9}, {3.9100966550492697`*^9, 
   3.910096656125576*^9}, {3.9100967741114683`*^9, 3.910096775790485*^9}, {
   3.9100975282358837`*^9, 3.9100975391259117`*^9}, 3.910098661150859*^9, {
   3.910099605577524*^9, 3.910099607590613*^9}, {3.910171840522771*^9, 
   3.910171840559545*^9}, {3.910177882370245*^9, 3.910177883207217*^9}, {
   3.910178217652913*^9, 3.910178219155414*^9}, {3.910178324677125*^9, 
   3.9101783547042427`*^9}, {3.91018456761926*^9, 3.91018456893439*^9}, {
   3.91018460490991*^9, 3.9101846205134487`*^9}, {3.910187820595231*^9, 
   3.910187821372559*^9}, {3.9103574745685596`*^9, 3.910357477954813*^9}, {
   3.910358517483712*^9, 3.91035853236032*^9}, {3.9103592498595037`*^9, 
   3.910359250790408*^9}},
 CellLabel->
  "In[1055]:=",ExpressionUUID->"95405009-060f-4169-b690-a788c26a5f4f"],

Cell["Apply to point at infinity", "Text",
 CellChangeTimes->{{3.908120988471581*^9, 3.908121003698926*^9}, {
   3.908142654306538*^9, 3.908142656176239*^9}, {3.908142736806843*^9, 
   3.908142737728383*^9}, 3.908142799832858*^9, {3.908142831210424*^9, 
   3.9081428388090563`*^9}, {3.908177988623143*^9, 
   3.908177993776506*^9}},ExpressionUUID->"02765f3a-8ee4-4027-be3b-\
015856dcb509"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ansatze\[Infinity]", "=", 
   RowBox[{"FrobeniusAnsatz", "[", 
    RowBox[{"a\[Infinity]", ",", "ordh"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols\[Infinity]", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pf\[Infinity]", ",", "ansatze\[Infinity]", ",", "ordh"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]frob", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ansatze\[Infinity]", "/.", "sols\[Infinity]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.910097486801441*^9, 3.910097519645956*^9}, {
  3.910184609163226*^9, 3.910184636578774*^9}, {3.910187822396206*^9, 
  3.910187823350436*^9}, {3.917272382418264*^9, 3.917272404506208*^9}, {
  3.917272763284829*^9, 3.917272766299512*^9}},
 CellLabel->
  "In[1058]:=",ExpressionUUID->"7c692186-a2d7-4f4f-a7cd-459ce7b3c096"],

Cell[TextData[{
 "Note: for conifold points using \[OpenCurlyDoubleQuote]repC\
\[CloseCurlyDoubleQuote] is crucial, otherwise there are unfixed parameters \
floating around. We also use \[OpenCurlyDoubleQuote]repC2\
\[CloseCurlyDoubleQuote] to fix the two terms in the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", 
    RowBox[{"3", "/", "2"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "59c345a7-cbf1-4d61-87a7-3fa3029149a8"],
 " period; this puts them at the same footing as the other four periods, in \
that we only need to solve up to \[OpenCurlyDoubleQuote]ordh-3\
\[CloseCurlyDoubleQuote]."
}], "Text",
 CellChangeTimes->{{3.910343630807357*^9, 3.910343659887704*^9}, {
  3.910357447033695*^9, 3.910357466485999*^9}, {3.9103592612547398`*^9, 
  3.9103593079901047`*^9}, {3.910359367016069*^9, 
  3.910359405579885*^9}},ExpressionUUID->"9ed6648c-19a4-4ff4-85f5-\
9d427a44504f"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Integral basis and analytic continuation", "Section",
 CellChangeTimes->{{3.910428729498042*^9, 
  3.910428744891185*^9}},ExpressionUUID->"7ff6c139-78ae-4e59-97c8-\
df302e02ea4e"],

Cell[CellGroupData[{

Cell["Integral basis", "Subsection",
 CellChangeTimes->{{3.873193699097569*^9, 3.873193705268569*^9}, {
  3.910428736912768*^9, 
  3.910428738440485*^9}},ExpressionUUID->"9a7cc24d-7327-4b04-9cc6-\
2f998ea92d21"],

Cell["\<\
Next we rotate to an integral symplectic basis. We can realize this basis by \
using mirror symmetry and computing these periods from the topological data \
of the mirror CY:\
\>", "Text",
 CellChangeTimes->{{3.872633411810019*^9, 3.8726334161710157`*^9}, {
  3.873193653279673*^9, 
  3.873193686701393*^9}},ExpressionUUID->"3c9757c9-438d-4056-82b5-\
d760e063713c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TransitionMatrix", "[", 
   RowBox[{"\[Kappa]_", ",", "c2_", ",", "c3_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["c2", 
       RowBox[{"24", " ", "\[Kappa]"}]], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", 
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["c2", "48"]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "c3", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
      FractionBox["\[Kappa]", "8"], ",", 
      FractionBox["\[Kappa]", "4"], ",", 
      FractionBox["\[Kappa]", "6"], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["c2", "2"], 
        RowBox[{"1152", " ", "\[Kappa]"}]]}], ",", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "c3", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], ",", 
      FractionBox["c2", "48"], ",", "0", ",", 
      FractionBox["\[Kappa]", "24"]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCS", "=", 
   RowBox[{
    RowBox[{"TransitionMatrix", "[", 
     RowBox[{"\[Kappa]val", ",", "c2val", ",", "c3val"}], "]"}], ".", 
    "piLCSfrob"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910186877761128*^9, 3.9101868984753523`*^9}, {
   3.910186933316266*^9, 3.910186937958976*^9}, {3.910187230834168*^9, 
   3.910187233306817*^9}, {3.91019020229661*^9, 3.9101902049067287`*^9}, {
   3.91019401545506*^9, 3.910194018247398*^9}, {3.910358139258662*^9, 
   3.9103581457905684`*^9}, {3.9108604489139643`*^9, 3.910860450791814*^9}, 
   3.9199708248147497`*^9},
 CellLabel->
  "In[1061]:=",ExpressionUUID->"7aabe939-a77e-419e-9911-cdf7a8329207"]
}, Closed]],

Cell[CellGroupData[{

Cell["Continuation matrix", "Subsection",
 CellChangeTimes->{{3.8728134301649017`*^9, 
  3.872813440466175*^9}},ExpressionUUID->"97c3dbaa-da98-4266-934f-\
84b50f68dd7b"],

Cell["\<\
This function computes transition matrices from one basis of periods to \
another by expanding around the midpoint:\
\>", "Text",
 CellChangeTimes->{{3.909497725864509*^9, 
  3.9094977501076508`*^9}},ExpressionUUID->"96181c3a-9dab-4d26-b3b2-\
dfeff305df37"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "function", " ", "that", " ", "computes", " ", "transition", " ", "matrix",
     " ", "from", " ", "local", " ", "basis", " ", "to", " ", "integral", " ",
     "basis", " ", "via", " ", "a", " ", "midpoint", " ", "match"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContinuationMatrix", "[", 
   RowBox[{"piloc_", ",", "piint_", ",", "midpoint_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "mat", ",", "pilocmid", ",", "piintmid", ",", "pilocmidcoefs", ",", 
      "piintmidcoefs", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"ansatz", " ", "for", " ", "transition", " ", "matrix"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i", ",", "j"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"periods", " ", "expanded", " ", "around", " ", "midpoint"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"pilocmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piloc", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piint", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"coefficients", " ", "at", " ", "midpoint"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pilocmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pilocmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "5", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"piintmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "5", "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"solution", " ", "for", " ", "transition", " ", "matrix"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"mat", ".", "pilocmidcoefs"}], "==", "piintmidcoefs"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mat", "/.", "sol"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9081886919785633`*^9, 3.9081887061898947`*^9}, {
  3.908188764490778*^9, 3.908188765432639*^9}, {3.9101808899550877`*^9, 
  3.910180901726326*^9}, {3.9101872352549763`*^9, 3.910187236767723*^9}, {
  3.910358187370599*^9, 3.910358197790594*^9}},
 CellLabel->
  "In[1063]:=",ExpressionUUID->"e710fb70-97e5-4fec-8b8c-4555c731514c"],

Cell["Continuation from LCS to conifold", "Text",
 CellChangeTimes->{{3.90826205693817*^9, 3.908262061875955*^9}, {
  3.908262130128055*^9, 
  3.90826213311718*^9}},ExpressionUUID->"9b8e1530-8680-4df7-b9ba-\
d56314378eb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TCtoint", "=", 
   RowBox[{
    RowBox[{"ContinuationMatrix", "[", 
     RowBox[{
      RowBox[{"piCfrob", "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "-", 
          RowBox[{"1", "/", "\[Mu]val"}]}]}], "}"}]}], ",", "piLCS", ",", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Mu]val"}], ")"}]}]}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piCloc", "=", 
   RowBox[{"TCtoint", ".", "piCfrob"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piC", "=", 
   RowBox[{"piCloc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"x", "-", 
       RowBox[{"1", "/", "\[Mu]val"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.873195668655612*^9, 3.8731957487718487`*^9}, {
   3.8731962459608917`*^9, 3.8731962708381844`*^9}, {3.8731963056037292`*^9, 
   3.873196407122843*^9}, {3.873196445642839*^9, 3.873196471631837*^9}, {
   3.87319655814495*^9, 3.873196591725319*^9}, {3.873196873005968*^9, 
   3.873196927076836*^9}, {3.873196983223398*^9, 3.873197006395262*^9}, {
   3.8731970528215513`*^9, 3.8731970727543697`*^9}, {3.873197122916585*^9, 
   3.873197160699133*^9}, {3.873197214050249*^9, 3.873197221632616*^9}, {
   3.873197252799781*^9, 3.87319728405123*^9}, {3.873200532332583*^9, 
   3.873200844320463*^9}, {3.8732050550943823`*^9, 3.873205108438705*^9}, {
   3.8732052363272533`*^9, 3.873205247504533*^9}, {3.8732054877935877`*^9, 
   3.8732054896378317`*^9}, {3.8732060674891977`*^9, 3.873206109665258*^9}, {
   3.873206329382819*^9, 3.873206400403071*^9}, {3.8732076087286587`*^9, 
   3.8732076170846033`*^9}, {3.873207766430852*^9, 3.873207771561906*^9}, 
   3.8732095542049294`*^9, {3.873293846361784*^9, 3.87329385033792*^9}, {
   3.873293880863223*^9, 3.8732938812517357`*^9}, {3.873294088784952*^9, 
   3.873294091418679*^9}, {3.873294324431876*^9, 3.873294332378108*^9}, 
   3.873296615395097*^9, {3.908188712094266*^9, 3.908188754579446*^9}, {
   3.908188795977635*^9, 3.9081888012448177`*^9}, 3.908189101078416*^9, {
   3.908546808325142*^9, 3.90854683096371*^9}, {3.910184939629052*^9, 
   3.910184993432343*^9}, {3.91018503955506*^9, 3.910185124155353*^9}, {
   3.910187242885248*^9, 3.910187263712048*^9}, {3.910187828446528*^9, 
   3.9101878636978073`*^9}, {3.910348279531815*^9, 3.9103482850654297`*^9}, {
   3.9103608137729807`*^9, 3.910360884326869*^9}},
 CellLabel->
  "In[1065]:=",ExpressionUUID->"2914cd1b-4581-4baa-961c-9db551df2477"],

Cell["Check the result", "Text",
 CellChangeTimes->{{3.9101850935957747`*^9, 
  3.910185099041827*^9}},ExpressionUUID->"a505339c-d4ca-4b70-817c-\
a224bf3979c8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TCtoint", "//", "N"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piC", "-", "piLCS"}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", 
  "Chop"}]}], "Input",
 CellChangeTimes->{{3.910185099895541*^9, 3.910185106866981*^9}, {
  3.910190389633933*^9, 3.910190392740178*^9}, {3.910348291068095*^9, 
  3.910348292019918*^9}},
 CellLabel->
  "In[1068]:=",ExpressionUUID->"8558da66-4172-4491-b867-3401e623cf15"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.0413991721302684`", "170.34410398635947`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"8403.984256030064`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "354373.8130159817`"}], "5.746253341509073`*^8"},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.196843148410601`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"262.88995646322536`", " ", "\[ImaginaryI]"}]}], "0.`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"233348.8370892882`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"2.7071517008754903`*^8", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.9558888992472182`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.5984215742053005`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "325.1711412916079`"}], "+", 
       RowBox[{"131.44497823161268`", " ", "\[ImaginaryI]"}]}], "0.`", 
      RowBox[{"318545.65316183586`", "\[VeryThinSpace]", "-", 
       RowBox[{"116674.4185446441`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "3.890065210535225`*^8"}], "+", 
       RowBox[{"1.3535758504377452`*^8", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "11.47066679096662`"}], "-", 
       RowBox[{"4.66466325053279`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"3902.0536954992945`", "\[VeryThinSpace]", "+", 
       RowBox[{"3927.440842725564`", " ", "\[ImaginaryI]"}]}], "0.`", 
      RowBox[{
       RowBox[{"-", "3.8225478379420307`*^6"}], "-", 
       RowBox[{"4.413081030867969`*^6", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"4.66807825264227`*^9", "+", 
       RowBox[{"5.769771933452347`*^9", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"-", "1.0413991721302684`"}], 
      RowBox[{"-", "170.34410398635947`"}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"8403.984256030064`", " ", "\[ImaginaryI]"}]}], 
      "354373.8130159817`", 
      RowBox[{"-", "5.746253341509073`*^8"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.910185107236122*^9, 3.910185128823283*^9}, {
   3.9101872461524687`*^9, 3.9101872659556847`*^9}, 3.910187867254425*^9, 
   3.9101880835443487`*^9, 3.910190211093153*^9, {3.9101903900876207`*^9, 
   3.9101903931358*^9}, 3.910193740711458*^9, 3.9101940260931187`*^9, 
   3.910194077591066*^9, {3.910194654232562*^9, 3.910194674931828*^9}, 
   3.910254892545809*^9, 3.910256950965839*^9, 3.9102575005532*^9, 
   3.910261071844123*^9, 3.910261780662054*^9, 3.910262511420368*^9, {
   3.910262553637177*^9, 3.910262597436613*^9}, {3.910262631726212*^9, 
   3.910262708627041*^9}, {3.910262846216385*^9, 3.910262870873313*^9}, 
   3.910263084740697*^9, 3.910264031496685*^9, 3.9102642658755293`*^9, 
   3.910264833034629*^9, 3.9102655979465647`*^9, 3.9102656405044527`*^9, 
   3.910266003852952*^9, 3.910266559831365*^9, 3.910266686348899*^9, 
   3.910266793372137*^9, 3.91026690890691*^9, 3.910277847939816*^9, 
   3.9102784359538727`*^9, 3.910279012665921*^9, 3.910281667123684*^9, 
   3.910281720389504*^9, {3.9102817523627977`*^9, 3.9102817981048098`*^9}, 
   3.9102818450320168`*^9, 3.910281899591289*^9, 3.9102824289876757`*^9, 
   3.9102825852366037`*^9, 3.91028495875893*^9, 3.910285158846278*^9, 
   3.910285501982504*^9, 3.9102858911799183`*^9, 3.910286625508905*^9, 
   3.910287519328854*^9, 3.910288530862462*^9, 3.910288688185145*^9, {
   3.910289010157242*^9, 3.9102890278720627`*^9}, {3.910289162155662*^9, 
   3.9102891849892817`*^9}, 3.91028987029324*^9, 3.910293852444306*^9, 
   3.910293895783457*^9, 3.910294956461521*^9, 3.910294993506053*^9, 
   3.91029502905998*^9, {3.91029525561007*^9, 3.910295277006411*^9}, 
   3.9103437421618433`*^9, 3.910344635100177*^9, 3.910344695745699*^9, {
   3.910344842862351*^9, 3.910344895662286*^9}, {3.910345236557453*^9, 
   3.910345273364091*^9}, 3.910347037129114*^9, 3.910347133140484*^9, 
   3.910347528535962*^9, 3.910348292436549*^9, 3.910348544233822*^9, 
   3.910348582763667*^9, 3.9103584570754967`*^9, 3.910359416541239*^9, 
   3.9103606435013123`*^9, 3.910360789308248*^9, 3.910360974706327*^9, 
   3.91036175772761*^9, 3.910373103190036*^9, 3.910373177966749*^9, 
   3.910373888652172*^9, 3.9103893111476173`*^9, 3.910389438378477*^9, 
   3.910859846943707*^9, {3.9108599591866827`*^9, 3.910859979541806*^9}, 
   3.910860197543255*^9, 3.9108604594972754`*^9, 3.9109446550887003`*^9, 
   3.91727204792004*^9, 3.917273672433372*^9, 3.917288812905691*^9, 
   3.917289023787545*^9, 3.917289166298935*^9, 3.917289316589366*^9, 
   3.917298407226796*^9, 3.917302291170928*^9, 3.917304302986498*^9, 
   3.917467336324998*^9, 3.917530583014081*^9, 3.917530617068611*^9, 
   3.9199708652965527`*^9, 3.9199712991790133`*^9, 3.920015807519292*^9, 
   3.920015841088028*^9, 3.9200213572662582`*^9, 3.9200255407450953`*^9, 
   3.920029478686973*^9, 3.920033786138549*^9, 3.920100002268311*^9, 
   3.9201269851793118`*^9, 3.920127200109868*^9, 3.920129558200066*^9, 
   3.920216347331809*^9, 3.920216410602914*^9, 3.9207118293540773`*^9, 
   3.920889349419333*^9, 3.9208896581796007`*^9, 3.920889820250472*^9, 
   3.920926990317869*^9, 3.9209276656957006`*^9},
 CellLabel->
  "Out[1068]//MatrixForm=",ExpressionUUID->"014ff309-f2ed-4123-a4e9-\
786fcbd95b16"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.910185107236122*^9, 3.910185128823283*^9}, {
   3.9101872461524687`*^9, 3.9101872659556847`*^9}, 3.910187867254425*^9, 
   3.9101880835443487`*^9, 3.910190211093153*^9, {3.9101903900876207`*^9, 
   3.9101903931358*^9}, 3.910193740711458*^9, 3.9101940260931187`*^9, 
   3.910194077591066*^9, {3.910194654232562*^9, 3.910194674931828*^9}, 
   3.910254892545809*^9, 3.910256950965839*^9, 3.9102575005532*^9, 
   3.910261071844123*^9, 3.910261780662054*^9, 3.910262511420368*^9, {
   3.910262553637177*^9, 3.910262597436613*^9}, {3.910262631726212*^9, 
   3.910262708627041*^9}, {3.910262846216385*^9, 3.910262870873313*^9}, 
   3.910263084740697*^9, 3.910264031496685*^9, 3.9102642658755293`*^9, 
   3.910264833034629*^9, 3.9102655979465647`*^9, 3.9102656405044527`*^9, 
   3.910266003852952*^9, 3.910266559831365*^9, 3.910266686348899*^9, 
   3.910266793372137*^9, 3.91026690890691*^9, 3.910277847939816*^9, 
   3.9102784359538727`*^9, 3.910279012665921*^9, 3.910281667123684*^9, 
   3.910281720389504*^9, {3.9102817523627977`*^9, 3.9102817981048098`*^9}, 
   3.9102818450320168`*^9, 3.910281899591289*^9, 3.9102824289876757`*^9, 
   3.9102825852366037`*^9, 3.91028495875893*^9, 3.910285158846278*^9, 
   3.910285501982504*^9, 3.9102858911799183`*^9, 3.910286625508905*^9, 
   3.910287519328854*^9, 3.910288530862462*^9, 3.910288688185145*^9, {
   3.910289010157242*^9, 3.9102890278720627`*^9}, {3.910289162155662*^9, 
   3.9102891849892817`*^9}, 3.91028987029324*^9, 3.910293852444306*^9, 
   3.910293895783457*^9, 3.910294956461521*^9, 3.910294993506053*^9, 
   3.91029502905998*^9, {3.91029525561007*^9, 3.910295277006411*^9}, 
   3.9103437421618433`*^9, 3.910344635100177*^9, 3.910344695745699*^9, {
   3.910344842862351*^9, 3.910344895662286*^9}, {3.910345236557453*^9, 
   3.910345273364091*^9}, 3.910347037129114*^9, 3.910347133140484*^9, 
   3.910347528535962*^9, 3.910348292436549*^9, 3.910348544233822*^9, 
   3.910348582763667*^9, 3.9103584570754967`*^9, 3.910359416541239*^9, 
   3.9103606435013123`*^9, 3.910360789308248*^9, 3.910360974706327*^9, 
   3.91036175772761*^9, 3.910373103190036*^9, 3.910373177966749*^9, 
   3.910373888652172*^9, 3.9103893111476173`*^9, 3.910389438378477*^9, 
   3.910859846943707*^9, {3.9108599591866827`*^9, 3.910859979541806*^9}, 
   3.910860197543255*^9, 3.9108604594972754`*^9, 3.9109446550887003`*^9, 
   3.91727204792004*^9, 3.917273672433372*^9, 3.917288812905691*^9, 
   3.917289023787545*^9, 3.917289166298935*^9, 3.917289316589366*^9, 
   3.917298407226796*^9, 3.917302291170928*^9, 3.917304302986498*^9, 
   3.917467336324998*^9, 3.917530583014081*^9, 3.917530617068611*^9, 
   3.9199708652965527`*^9, 3.9199712991790133`*^9, 3.920015807519292*^9, 
   3.920015841088028*^9, 3.9200213572662582`*^9, 3.9200255407450953`*^9, 
   3.920029478686973*^9, 3.920033786138549*^9, 3.920100002268311*^9, 
   3.9201269851793118`*^9, 3.920127200109868*^9, 3.920129558200066*^9, 
   3.920216347331809*^9, 3.920216410602914*^9, 3.9207118293540773`*^9, 
   3.920889349419333*^9, 3.9208896581796007`*^9, 3.920889820250472*^9, 
   3.920926990317869*^9, 3.920927665763639*^9},
 CellLabel->
  "Out[1069]=",ExpressionUUID->"7ce09ec0-2ec1-4568-bbb4-87b8a1e33c93"]
}, Open  ]],

Cell["Continuation from conifold to point at infinity", "Text",
 CellChangeTimes->{{3.910187187151774*^9, 
  3.9101871946505527`*^9}},ExpressionUUID->"2033afdc-57d4-4d3b-b867-\
8a80b5dd0394"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T\[Infinity]toint", "=", 
    RowBox[{"ContinuationMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pi\[Infinity]frob", "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{"1", "/", "x"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "/", "\[Mu]val"}]}], " ", "}"}]}], ",", 
      RowBox[{"piC", "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "/", "\[Mu]val"}]}], " ", "}"}]}], ",", 
      RowBox[{"3", " ", "/", "2"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"rescale", " ", "for", " ", "better", " ", "convergence"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]loc", "=", 
   RowBox[{"T\[Infinity]toint", ".", "pi\[Infinity]frob"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]", "=", 
   RowBox[{"pi\[Infinity]loc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"1", "/", "x"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910187204733678*^9, 3.910187213150104*^9}, {
  3.9101872488629513`*^9, 3.9101873738278522`*^9}, {3.910187871789255*^9, 
  3.910187894181507*^9}, {3.910190422500852*^9, 3.910190434089116*^9}, {
  3.910348295702935*^9, 3.910348303996634*^9}, {3.9108599282226553`*^9, 
  3.910859933499139*^9}, {3.910860157558971*^9, 3.910860181759638*^9}, {
  3.910860221228462*^9, 3.910860268681835*^9}, {3.910955855396008*^9, 
  3.910955856807995*^9}},
 CellLabel->
  "In[1070]:=",ExpressionUUID->"e0969963-cc59-4ce7-a4af-63dbb64d8645"],

Cell["Check the result", "Text",
 CellChangeTimes->{{3.910190215200781*^9, 
  3.910190220718931*^9}},ExpressionUUID->"a5f1d991-e181-499a-ae88-\
acb8d9f3c178"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T\[Infinity]toint", "//", "N"}], "//", "Chop"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pi\[Infinity]", "-", "piC"}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"5", "/", 
      RowBox[{"(", 
       RowBox[{"4", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", 
  "Chop"}]}], "Input",
 CellChangeTimes->{{3.910190221504614*^9, 3.910190258113632*^9}, {
  3.910190315560918*^9, 3.910190321550253*^9}, {3.910190437871768*^9, 
  3.9101904752358294`*^9}, {3.91034830916752*^9, 3.910348312582198*^9}, {
  3.91035943369215*^9, 3.9103594351980953`*^9}, {3.9108602765003643`*^9, 
  3.910860278634531*^9}},
 CellLabel->
  "In[1073]:=",ExpressionUUID->"553c32b9-8f6f-43ce-ad6a-27a7d3dcd4ef"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.7593601693658221`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.315250394585717`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.36267325378155457`"}], "-", 
       RowBox[{"1.0511486089391358`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.7253465075631138`"}], "+", 
       RowBox[{"0.15915494309189482`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.15915494309189676`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.005703434863211209`"}], "+", 
       RowBox[{"0.009878638960741749`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8768335963904752`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5653630402425395`", " ", "\[ImaginaryI]"}]}], 
      "0.3626732537815553`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.07957747154594766`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.006585759307160902`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.2531200564552742`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.4384167981952376`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09066831344538877`"}], "+", 
       RowBox[{"0.28268152012126974`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.18133662689077765`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.039788735772973795`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.03978873577297383`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.00190114495440372`"}], "-", 
       RowBox[{"0.003292879653580451`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "3.0374406774632905`"}], "+", 
       RowBox[{"4.384167981952376`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.0880197613446652`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.718808867059933`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.538712776470887`"}], "-", 
       RowBox[{"0.47746482927568556`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5570423008216336`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.02281373945284464`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.032928796535804494`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.7593601693658221`"}], "+", 
       RowBox[{"1.315250394585717`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.36267325378155457`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.0511486089391358`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.7253465075631138`"}], "-", 
       RowBox[{"0.15915494309189482`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.15915494309189676`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.005703434863211209`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.009878638960741749`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.910190226900115*^9, 3.91019025851353*^9}, {
   3.910190316112335*^9, 3.910190321868052*^9}, {3.910190442318749*^9, 
   3.910190475625152*^9}, 3.9101937408165283`*^9, 3.9101940295602627`*^9, 
   3.910194077678279*^9, {3.910194654410037*^9, 3.910194675041431*^9}, 
   3.9102548927175627`*^9, 3.9102569511188993`*^9, 3.910257500685383*^9, 
   3.910261071988277*^9, 3.9102617807654037`*^9, 3.910262511546027*^9, {
   3.910262553843318*^9, 3.910262597592122*^9}, {3.910262631907238*^9, 
   3.910262708829728*^9}, {3.91026284636239*^9, 3.910262871054122*^9}, 
   3.91026308492737*^9, 3.910264031646186*^9, 3.910264266008765*^9, 
   3.910264833188882*^9, 3.91026559817071*^9, 3.910265640682832*^9, 
   3.910266004007676*^9, 3.9102665599832087`*^9, 3.91026668655476*^9, 
   3.910266793523457*^9, 3.910266909112007*^9, 3.910277848088891*^9, 
   3.910278436055949*^9, 3.910279012819462*^9, 3.910281667302915*^9, 
   3.910281720540586*^9, {3.910281752526309*^9, 3.910281798255472*^9}, 
   3.9102818451671267`*^9, 3.910281899706107*^9, 3.910282429165535*^9, 
   3.91028258537554*^9, 3.910284958885789*^9, 3.910285159001602*^9, 
   3.9102855021942453`*^9, 3.910285891290378*^9, 3.9102866256232643`*^9, 
   3.91028751952176*^9, 3.910288530970558*^9, 3.9102886882855463`*^9, {
   3.910289010368168*^9, 3.910289028068387*^9}, {3.9102891623594847`*^9, 
   3.910289185157219*^9}, 3.910289870381888*^9, 3.910293852617682*^9, 
   3.910293895915197*^9, 3.910294956571856*^9, 3.910294993633593*^9, 
   3.9102950292507772`*^9, {3.910295255777607*^9, 3.9102952771408663`*^9}, 
   3.910343742264221*^9, 3.910344635257482*^9, 3.910344695939856*^9, {
   3.910344843001753*^9, 3.910344895849613*^9}, {3.9103452367437572`*^9, 
   3.910345273558732*^9}, 3.910347037270646*^9, 3.910347133304161*^9, 
   3.9103475286827087`*^9, 3.910348312984613*^9, 3.910348544390459*^9, 
   3.910348582908454*^9, {3.910359429277392*^9, 3.910359435627598*^9}, 
   3.910360647602132*^9, 3.910360789451395*^9, 3.910360981890746*^9, 
   3.910361757954461*^9, 3.910373103406423*^9, 3.910373178250758*^9, 
   3.910373888979336*^9, 3.9103893113707457`*^9, 3.910389438726626*^9, 
   3.910859847163101*^9, {3.910859959372695*^9, 3.910859979686019*^9}, {
   3.910860259259008*^9, 3.9108602790080957`*^9}, 3.9108604597086897`*^9, 
   3.9172720481150723`*^9, 3.9172736726019697`*^9, 3.917288813084264*^9, 
   3.9172890239924192`*^9, 3.917289166538291*^9, 3.917289317030664*^9, 
   3.9172984074365797`*^9, 3.9173022913956547`*^9, 3.9173043032063293`*^9, 
   3.917467336525979*^9, 3.9175305832205667`*^9, 3.9175306172874413`*^9, 
   3.91997086550079*^9, 3.91997129949358*^9, 3.920015807829064*^9, 
   3.9200158413766537`*^9, 3.920021357618794*^9, 3.920025541057423*^9, 
   3.920029479139881*^9, 3.92003378634682*^9, 3.920100002471299*^9, 
   3.920126985341597*^9, 3.9201272003265123`*^9, 3.9201295583980618`*^9, 
   3.920216347615786*^9, 3.920216410804734*^9, 3.920711829558601*^9, 
   3.9208893496791697`*^9, 3.920889658445265*^9, 3.920889820685506*^9, 
   3.920926990611732*^9, 3.9209276660856733`*^9},
 CellLabel->
  "Out[1073]//MatrixForm=",ExpressionUUID->"c82b1f2c-e0cc-4078-9703-\
e405dea9b6ea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.910190226900115*^9, 3.91019025851353*^9}, {
   3.910190316112335*^9, 3.910190321868052*^9}, {3.910190442318749*^9, 
   3.910190475625152*^9}, 3.9101937408165283`*^9, 3.9101940295602627`*^9, 
   3.910194077678279*^9, {3.910194654410037*^9, 3.910194675041431*^9}, 
   3.9102548927175627`*^9, 3.9102569511188993`*^9, 3.910257500685383*^9, 
   3.910261071988277*^9, 3.9102617807654037`*^9, 3.910262511546027*^9, {
   3.910262553843318*^9, 3.910262597592122*^9}, {3.910262631907238*^9, 
   3.910262708829728*^9}, {3.91026284636239*^9, 3.910262871054122*^9}, 
   3.91026308492737*^9, 3.910264031646186*^9, 3.910264266008765*^9, 
   3.910264833188882*^9, 3.91026559817071*^9, 3.910265640682832*^9, 
   3.910266004007676*^9, 3.9102665599832087`*^9, 3.91026668655476*^9, 
   3.910266793523457*^9, 3.910266909112007*^9, 3.910277848088891*^9, 
   3.910278436055949*^9, 3.910279012819462*^9, 3.910281667302915*^9, 
   3.910281720540586*^9, {3.910281752526309*^9, 3.910281798255472*^9}, 
   3.9102818451671267`*^9, 3.910281899706107*^9, 3.910282429165535*^9, 
   3.91028258537554*^9, 3.910284958885789*^9, 3.910285159001602*^9, 
   3.9102855021942453`*^9, 3.910285891290378*^9, 3.9102866256232643`*^9, 
   3.91028751952176*^9, 3.910288530970558*^9, 3.9102886882855463`*^9, {
   3.910289010368168*^9, 3.910289028068387*^9}, {3.9102891623594847`*^9, 
   3.910289185157219*^9}, 3.910289870381888*^9, 3.910293852617682*^9, 
   3.910293895915197*^9, 3.910294956571856*^9, 3.910294993633593*^9, 
   3.9102950292507772`*^9, {3.910295255777607*^9, 3.9102952771408663`*^9}, 
   3.910343742264221*^9, 3.910344635257482*^9, 3.910344695939856*^9, {
   3.910344843001753*^9, 3.910344895849613*^9}, {3.9103452367437572`*^9, 
   3.910345273558732*^9}, 3.910347037270646*^9, 3.910347133304161*^9, 
   3.9103475286827087`*^9, 3.910348312984613*^9, 3.910348544390459*^9, 
   3.910348582908454*^9, {3.910359429277392*^9, 3.910359435627598*^9}, 
   3.910360647602132*^9, 3.910360789451395*^9, 3.910360981890746*^9, 
   3.910361757954461*^9, 3.910373103406423*^9, 3.910373178250758*^9, 
   3.910373888979336*^9, 3.9103893113707457`*^9, 3.910389438726626*^9, 
   3.910859847163101*^9, {3.910859959372695*^9, 3.910859979686019*^9}, {
   3.910860259259008*^9, 3.9108602790080957`*^9}, 3.9108604597086897`*^9, 
   3.9172720481150723`*^9, 3.9172736726019697`*^9, 3.917288813084264*^9, 
   3.9172890239924192`*^9, 3.917289166538291*^9, 3.917289317030664*^9, 
   3.9172984074365797`*^9, 3.9173022913956547`*^9, 3.9173043032063293`*^9, 
   3.917467336525979*^9, 3.9175305832205667`*^9, 3.9175306172874413`*^9, 
   3.91997086550079*^9, 3.91997129949358*^9, 3.920015807829064*^9, 
   3.9200158413766537`*^9, 3.920021357618794*^9, 3.920025541057423*^9, 
   3.920029479139881*^9, 3.92003378634682*^9, 3.920100002471299*^9, 
   3.920126985341597*^9, 3.9201272003265123`*^9, 3.9201295583980618`*^9, 
   3.920216347615786*^9, 3.920216410804734*^9, 3.920711829558601*^9, 
   3.9208893496791697`*^9, 3.920889658445265*^9, 3.920889820685506*^9, 
   3.920926990611732*^9, 3.920927666188238*^9},
 CellLabel->
  "Out[1074]=",ExpressionUUID->"722e0f50-6c91-48f9-bf06-781797c0f82a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Monodromy matrices", "Subsection",
 CellChangeTimes->{{3.91018737596138*^9, 
  3.9101873812616568`*^9}},ExpressionUUID->"f3381444-3ae8-463e-9313-\
34a7d6531129"],

Cell["\<\
Here we compute all monodromy matrices and verify that they act accordingly \
on the periods.\
\>", "Text",
 CellChangeTimes->{{3.910343753079712*^9, 
  3.9103437946110497`*^9}},ExpressionUUID->"154de801-e7a0-4eeb-8e54-\
229115677aa5"],

Cell["\<\
LCS monodromy (in terms of topological data) and conifold monodromy (standard \
form); monodromy around \[Infinity] fixed by their product.\
\>", "Text",
 CellChangeTimes->{{3.9101907289494123`*^9, 3.910190744863744*^9}, {
  3.910343800527988*^9, 3.910343812754681*^9}, {3.910433258086755*^9, 
  3.9104332581680737`*^9}},ExpressionUUID->"e8753d92-a9dc-475d-bffb-\
ad26ce7638de"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"M0", "[", 
    RowBox[{"\[Kappa]_", ",", "c2_"}], "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         FractionBox["1", "24"], 
         RowBox[{"(", 
          RowBox[{"\[Kappa]", "+", "c2"}], ")"}]}], "+", 
        FractionBox["\[Kappa]", "2"]}], ",", 
       FractionBox[
        RowBox[{"-", "\[Kappa]"}], "2"], ",", 
       RowBox[{"-", "\[Kappa]"}], ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        FractionBox["1", "24"], 
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "+", "c2"}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "24"]}], 
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "+", "c2"}], ")"}]}], ",", "0", ",", "1", ",", 
       "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M\[Mu]", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"IdentityMatrix", "[", "3", "]"}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M\[Infinity]", "=", 
    RowBox[{"Inverse", "[", 
     RowBox[{
      RowBox[{"M0", "[", 
       RowBox[{"\[Kappa]val", ",", "c2val"}], "]"}], ".", "M\[Mu]"}], "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M0", "[", 
   RowBox[{"\[Kappa]val", ",", "c2val"}], "]"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"M\[Mu]", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"M\[Infinity]", "//", 
  "MatrixForm"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.910187381853477*^9, 3.910187407277196*^9}, {
   3.9101875710435677`*^9, 3.910187574901805*^9}, {3.9101877236225758`*^9, 
   3.9101877747321463`*^9}, {3.910188122280594*^9, 3.91018820084976*^9}, {
   3.910188304134426*^9, 3.910188404502173*^9}, {3.9101884432110233`*^9, 
   3.910188488560536*^9}, {3.9101885203638163`*^9, 3.9101885303193817`*^9}, 
   3.910188604886571*^9, 3.910190746885682*^9, {3.9101939116889343`*^9, 
   3.9101939413081207`*^9}, {3.910359595363796*^9, 3.910359599074492*^9}, {
   3.910359641401025*^9, 3.910359745691286*^9}, {3.910359780160845*^9, 
   3.9103598105292673`*^9}, {3.910359854797971*^9, 3.9103598905451307`*^9}, {
   3.910359975530429*^9, 3.9103600073945093`*^9}, 3.910360041028277*^9, {
   3.920015860962255*^9, 3.920015884481888*^9}},
 CellLabel->
  "In[1075]:=",ExpressionUUID->"5c6dd13c-4d91-45d2-a4dd-4fb222a4ed70"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "1", "1", "0", "0"},
     {"19", 
      RowBox[{"-", "12"}], 
      RowBox[{"-", "24"}], "1", "0"},
     {"7", 
      RowBox[{"-", "7"}], "0", "1", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.91018815656574*^9, 3.910188201290639*^9}, {
   3.910188309765595*^9, 3.910188394989015*^9}, {3.910188463630602*^9, 
   3.910188489424069*^9}, 3.910188607809597*^9, 3.9101887982513514`*^9, 
   3.910188924074198*^9, 3.910189449074276*^9, {3.9101904646325274`*^9, 
   3.9101904776577053`*^9}, 3.910190747237275*^9, 3.910193740856386*^9, {
   3.910193912647727*^9, 3.910193941637702*^9}, 3.910194031290977*^9, 
   3.910194077723919*^9, {3.9101946544773407`*^9, 3.910194675083894*^9}, 
   3.910254892777844*^9, 3.910256951161055*^9, 3.910257500729953*^9, 
   3.910261072066896*^9, 3.910261780803899*^9, 3.910262511579862*^9, {
   3.910262553917831*^9, 3.9102625976479177`*^9}, {3.910262631962264*^9, 
   3.910262708889283*^9}, {3.9102628464140787`*^9, 3.910262871116083*^9}, 
   3.9102630849908457`*^9, 3.910264031686792*^9, 3.9102642660460987`*^9, 
   3.9102648332277813`*^9, 3.910265598249916*^9, 3.910265640745502*^9, 
   3.910266004050167*^9, 3.9102665600237226`*^9, 3.910266686637038*^9, 
   3.910266793587965*^9, 3.9102669091805973`*^9, 3.910277848130803*^9, 
   3.9102784361407757`*^9, 3.910279012865329*^9, 3.910281667380869*^9, 
   3.910281720605352*^9, {3.910281752588417*^9, 3.910281798309044*^9}, 
   3.910281845212524*^9, 3.9102818997465677`*^9, 3.910282429212641*^9, 
   3.910282585419702*^9, 3.9102849589771214`*^9, 3.910285159048366*^9, 
   3.910285502277194*^9, 3.910285891338854*^9, 3.9102866256701736`*^9, 
   3.910287519586982*^9, 3.910288531017067*^9, 3.910288688334796*^9, {
   3.910289010454975*^9, 3.9102890281249657`*^9}, {3.910289162443898*^9, 
   3.910289185217341*^9}, 3.910289870474386*^9, 3.910293852693687*^9, 
   3.9102938959543457`*^9, 3.9102949566264143`*^9, 3.9102949936910954`*^9, 
   3.910295029311697*^9, {3.9102952558371773`*^9, 3.910295277174955*^9}, 
   3.9103438188433313`*^9, 3.9103446352903223`*^9, 3.910344696011773*^9, {
   3.9103448430595217`*^9, 3.910344895897053*^9}, {3.910345236801423*^9, 
   3.910345273620932*^9}, 3.910347037308206*^9, 3.910347133344*^9, 
   3.910347528724139*^9, 3.9103485444368477`*^9, 3.9103485829596243`*^9, {
   3.910359674816206*^9, 3.910359746235083*^9}, 3.91035981096524*^9, {
   3.910359865539624*^9, 3.910359891017537*^9}, {3.9103599776349993`*^9, 
   3.910360007910802*^9}, 3.910360041670648*^9, 3.910360649676592*^9, 
   3.91036079354359*^9, 3.910360993568842*^9, 3.910361767430719*^9, 
   3.910373103501032*^9, 3.9103731783293324`*^9, 3.910373889079247*^9, 
   3.910389311447853*^9, 3.910389438823759*^9, 3.910859871169636*^9, {
   3.9108599594550333`*^9, 3.910859979787154*^9}, 3.910860470944058*^9, 
   3.9172720482374496`*^9, 3.917273672718225*^9, 3.917288813158428*^9, 
   3.917289024072296*^9, 3.917289166645072*^9, 3.917289317181287*^9, 
   3.917298407555283*^9, 3.917302291505056*^9, 3.917304303333171*^9, 
   3.91746733663479*^9, 3.917530583328442*^9, 3.9175306174046583`*^9, 
   3.919970865620363*^9, 3.919971299632379*^9, 3.920015807925955*^9, {
   3.9200158414655037`*^9, 3.92001588569167*^9}, 3.920021358011157*^9, 
   3.9200255415553923`*^9, 3.920029479594492*^9, 3.920033787125298*^9, 
   3.920100002766246*^9, 3.920126986068097*^9, 3.920127200633623*^9, 
   3.92012955866945*^9, 3.920216347949338*^9, 3.920216411127426*^9, 
   3.920711830304892*^9, 3.920889349743772*^9, 3.920889658544347*^9, 
   3.9208898208280487`*^9, 3.9209269906939383`*^9, 3.920927666199898*^9},
 CellLabel->
  "Out[1078]//MatrixForm=",ExpressionUUID->"2b864c32-ce96-441a-a05f-\
d28937d9216a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.91018815656574*^9, 3.910188201290639*^9}, {
   3.910188309765595*^9, 3.910188394989015*^9}, {3.910188463630602*^9, 
   3.910188489424069*^9}, 3.910188607809597*^9, 3.9101887982513514`*^9, 
   3.910188924074198*^9, 3.910189449074276*^9, {3.9101904646325274`*^9, 
   3.9101904776577053`*^9}, 3.910190747237275*^9, 3.910193740856386*^9, {
   3.910193912647727*^9, 3.910193941637702*^9}, 3.910194031290977*^9, 
   3.910194077723919*^9, {3.9101946544773407`*^9, 3.910194675083894*^9}, 
   3.910254892777844*^9, 3.910256951161055*^9, 3.910257500729953*^9, 
   3.910261072066896*^9, 3.910261780803899*^9, 3.910262511579862*^9, {
   3.910262553917831*^9, 3.9102625976479177`*^9}, {3.910262631962264*^9, 
   3.910262708889283*^9}, {3.9102628464140787`*^9, 3.910262871116083*^9}, 
   3.9102630849908457`*^9, 3.910264031686792*^9, 3.9102642660460987`*^9, 
   3.9102648332277813`*^9, 3.910265598249916*^9, 3.910265640745502*^9, 
   3.910266004050167*^9, 3.9102665600237226`*^9, 3.910266686637038*^9, 
   3.910266793587965*^9, 3.9102669091805973`*^9, 3.910277848130803*^9, 
   3.9102784361407757`*^9, 3.910279012865329*^9, 3.910281667380869*^9, 
   3.910281720605352*^9, {3.910281752588417*^9, 3.910281798309044*^9}, 
   3.910281845212524*^9, 3.9102818997465677`*^9, 3.910282429212641*^9, 
   3.910282585419702*^9, 3.9102849589771214`*^9, 3.910285159048366*^9, 
   3.910285502277194*^9, 3.910285891338854*^9, 3.9102866256701736`*^9, 
   3.910287519586982*^9, 3.910288531017067*^9, 3.910288688334796*^9, {
   3.910289010454975*^9, 3.9102890281249657`*^9}, {3.910289162443898*^9, 
   3.910289185217341*^9}, 3.910289870474386*^9, 3.910293852693687*^9, 
   3.9102938959543457`*^9, 3.9102949566264143`*^9, 3.9102949936910954`*^9, 
   3.910295029311697*^9, {3.9102952558371773`*^9, 3.910295277174955*^9}, 
   3.9103438188433313`*^9, 3.9103446352903223`*^9, 3.910344696011773*^9, {
   3.9103448430595217`*^9, 3.910344895897053*^9}, {3.910345236801423*^9, 
   3.910345273620932*^9}, 3.910347037308206*^9, 3.910347133344*^9, 
   3.910347528724139*^9, 3.9103485444368477`*^9, 3.9103485829596243`*^9, {
   3.910359674816206*^9, 3.910359746235083*^9}, 3.91035981096524*^9, {
   3.910359865539624*^9, 3.910359891017537*^9}, {3.9103599776349993`*^9, 
   3.910360007910802*^9}, 3.910360041670648*^9, 3.910360649676592*^9, 
   3.91036079354359*^9, 3.910360993568842*^9, 3.910361767430719*^9, 
   3.910373103501032*^9, 3.9103731783293324`*^9, 3.910373889079247*^9, 
   3.910389311447853*^9, 3.910389438823759*^9, 3.910859871169636*^9, {
   3.9108599594550333`*^9, 3.910859979787154*^9}, 3.910860470944058*^9, 
   3.9172720482374496`*^9, 3.917273672718225*^9, 3.917288813158428*^9, 
   3.917289024072296*^9, 3.917289166645072*^9, 3.917289317181287*^9, 
   3.917298407555283*^9, 3.917302291505056*^9, 3.917304303333171*^9, 
   3.91746733663479*^9, 3.917530583328442*^9, 3.9175306174046583`*^9, 
   3.919970865620363*^9, 3.919971299632379*^9, 3.920015807925955*^9, {
   3.9200158414655037`*^9, 3.92001588569167*^9}, 3.920021358011157*^9, 
   3.9200255415553923`*^9, 3.920029479594492*^9, 3.920033787125298*^9, 
   3.920100002766246*^9, 3.920126986068097*^9, 3.920127200633623*^9, 
   3.92012955866945*^9, 3.920216347949338*^9, 3.920216411127426*^9, 
   3.920711830304892*^9, 3.920889349743772*^9, 3.920889658544347*^9, 
   3.9208898208280487`*^9, 3.9209269906939383`*^9, 3.920927666201333*^9},
 CellLabel->
  "Out[1079]//MatrixForm=",ExpressionUUID->"d6eac4bb-ae7d-4e15-8a14-\
1980eab6c0db"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", "7"}], 
      RowBox[{"-", "19"}], "24", "1", 
      RowBox[{"-", "1"}]},
     {"1", "1", "0", "0", "0"},
     {"0", 
      RowBox[{"-", "1"}], "1", "0", "0"},
     {
      RowBox[{"-", "7"}], 
      RowBox[{"-", "12"}], "24", "1", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.91018815656574*^9, 3.910188201290639*^9}, {
   3.910188309765595*^9, 3.910188394989015*^9}, {3.910188463630602*^9, 
   3.910188489424069*^9}, 3.910188607809597*^9, 3.9101887982513514`*^9, 
   3.910188924074198*^9, 3.910189449074276*^9, {3.9101904646325274`*^9, 
   3.9101904776577053`*^9}, 3.910190747237275*^9, 3.910193740856386*^9, {
   3.910193912647727*^9, 3.910193941637702*^9}, 3.910194031290977*^9, 
   3.910194077723919*^9, {3.9101946544773407`*^9, 3.910194675083894*^9}, 
   3.910254892777844*^9, 3.910256951161055*^9, 3.910257500729953*^9, 
   3.910261072066896*^9, 3.910261780803899*^9, 3.910262511579862*^9, {
   3.910262553917831*^9, 3.9102625976479177`*^9}, {3.910262631962264*^9, 
   3.910262708889283*^9}, {3.9102628464140787`*^9, 3.910262871116083*^9}, 
   3.9102630849908457`*^9, 3.910264031686792*^9, 3.9102642660460987`*^9, 
   3.9102648332277813`*^9, 3.910265598249916*^9, 3.910265640745502*^9, 
   3.910266004050167*^9, 3.9102665600237226`*^9, 3.910266686637038*^9, 
   3.910266793587965*^9, 3.9102669091805973`*^9, 3.910277848130803*^9, 
   3.9102784361407757`*^9, 3.910279012865329*^9, 3.910281667380869*^9, 
   3.910281720605352*^9, {3.910281752588417*^9, 3.910281798309044*^9}, 
   3.910281845212524*^9, 3.9102818997465677`*^9, 3.910282429212641*^9, 
   3.910282585419702*^9, 3.9102849589771214`*^9, 3.910285159048366*^9, 
   3.910285502277194*^9, 3.910285891338854*^9, 3.9102866256701736`*^9, 
   3.910287519586982*^9, 3.910288531017067*^9, 3.910288688334796*^9, {
   3.910289010454975*^9, 3.9102890281249657`*^9}, {3.910289162443898*^9, 
   3.910289185217341*^9}, 3.910289870474386*^9, 3.910293852693687*^9, 
   3.9102938959543457`*^9, 3.9102949566264143`*^9, 3.9102949936910954`*^9, 
   3.910295029311697*^9, {3.9102952558371773`*^9, 3.910295277174955*^9}, 
   3.9103438188433313`*^9, 3.9103446352903223`*^9, 3.910344696011773*^9, {
   3.9103448430595217`*^9, 3.910344895897053*^9}, {3.910345236801423*^9, 
   3.910345273620932*^9}, 3.910347037308206*^9, 3.910347133344*^9, 
   3.910347528724139*^9, 3.9103485444368477`*^9, 3.9103485829596243`*^9, {
   3.910359674816206*^9, 3.910359746235083*^9}, 3.91035981096524*^9, {
   3.910359865539624*^9, 3.910359891017537*^9}, {3.9103599776349993`*^9, 
   3.910360007910802*^9}, 3.910360041670648*^9, 3.910360649676592*^9, 
   3.91036079354359*^9, 3.910360993568842*^9, 3.910361767430719*^9, 
   3.910373103501032*^9, 3.9103731783293324`*^9, 3.910373889079247*^9, 
   3.910389311447853*^9, 3.910389438823759*^9, 3.910859871169636*^9, {
   3.9108599594550333`*^9, 3.910859979787154*^9}, 3.910860470944058*^9, 
   3.9172720482374496`*^9, 3.917273672718225*^9, 3.917288813158428*^9, 
   3.917289024072296*^9, 3.917289166645072*^9, 3.917289317181287*^9, 
   3.917298407555283*^9, 3.917302291505056*^9, 3.917304303333171*^9, 
   3.91746733663479*^9, 3.917530583328442*^9, 3.9175306174046583`*^9, 
   3.919970865620363*^9, 3.919971299632379*^9, 3.920015807925955*^9, {
   3.9200158414655037`*^9, 3.92001588569167*^9}, 3.920021358011157*^9, 
   3.9200255415553923`*^9, 3.920029479594492*^9, 3.920033787125298*^9, 
   3.920100002766246*^9, 3.920126986068097*^9, 3.920127200633623*^9, 
   3.92012955866945*^9, 3.920216347949338*^9, 3.920216411127426*^9, 
   3.920711830304892*^9, 3.920889349743772*^9, 3.920889658544347*^9, 
   3.9208898208280487`*^9, 3.9209269906939383`*^9, 3.9209276662026443`*^9},
 CellLabel->
  "Out[1080]//MatrixForm=",ExpressionUUID->"c228c75c-3db8-463d-bf2f-\
19f06f98138b"]
}, Open  ]],

Cell["Action of monodromy around LCS", "Text",
 CellChangeTimes->{{3.91018825521484*^9, 
  3.9101882598745403`*^9}},ExpressionUUID->"c0ba1611-cc77-421e-a3e5-\
6afd5398b5bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"piLCS", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "x", "]"}], "->", 
         RowBox[{
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"Log", "[", "x", "]"}]}]}], "}"}]}], ")"}], "-", 
     RowBox[{
      RowBox[{"M0", "[", 
       RowBox[{"\[Kappa]val", ",", "c2val"}], "]"}], ".", "piLCS"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", "N"}], "//", 
  "Chop"}]], "Input",
 CellChangeTimes->{{3.910188260961726*^9, 3.910188299794705*^9}, {
  3.910188334390441*^9, 3.910188334803712*^9}},
 CellLabel->
  "In[1081]:=",ExpressionUUID->"b2853b1b-30ef-4575-a494-32aaa8673add"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9101883300217953`*^9, 3.910188396154434*^9}, {
   3.9101884659902563`*^9, 3.910188491388835*^9}, 3.910188610185144*^9, 
   3.910188800305228*^9, 3.910188925685083*^9, {3.910189451601161*^9, 
   3.91018946665429*^9}, 3.910190479810914*^9, 3.910190749935123*^9, 
   3.910193740901824*^9, 3.910193945260064*^9, 3.91019403378443*^9, 
   3.910194077771357*^9, {3.910194654521798*^9, 3.910194675133341*^9}, 
   3.9102548928404617`*^9, 3.910256951212249*^9, 3.910257500794697*^9, 
   3.910261072123699*^9, 3.9102617808475847`*^9, 3.910262511637804*^9, {
   3.9102625539531603`*^9, 3.910262597684226*^9}, {3.910262631999716*^9, 
   3.910262708928108*^9}, {3.9102628464533043`*^9, 3.910262871171534*^9}, 
   3.910263085033119*^9, 3.910264031733096*^9, 3.910264266107091*^9, 
   3.910264833274859*^9, 3.910265598288229*^9, 3.910265640791348*^9, 
   3.910266004098319*^9, 3.910266560087049*^9, 3.9102666866768923`*^9, 
   3.910266793632719*^9, 3.9102669092422667`*^9, 3.910277848182633*^9, 
   3.91027843619073*^9, 3.91027901293174*^9, 3.910281667424799*^9, 
   3.9102817206569223`*^9, {3.9102817526314087`*^9, 3.9102817983642406`*^9}, 
   3.9102818452719183`*^9, 3.910281899801322*^9, 3.910282429282074*^9, 
   3.910282585475563*^9, 3.910284959041774*^9, 3.9102851591219797`*^9, 
   3.910285502328889*^9, 3.910285891412393*^9, 3.910286625732345*^9, 
   3.910287519642305*^9, 3.910288531079831*^9, 3.910288688411737*^9, {
   3.9102890105131474`*^9, 3.9102890282066603`*^9}, {3.9102891624977703`*^9, 
   3.910289185276602*^9}, 3.910289870512529*^9, 3.910293852729724*^9, 
   3.910293896001684*^9, 3.9102949566668453`*^9, 3.9102949937395267`*^9, 
   3.9102950293707047`*^9, {3.910295255883997*^9, 3.910295277222271*^9}, 
   3.910343821811013*^9, 3.910344635349496*^9, 3.910344696048994*^9, {
   3.910344843102759*^9, 3.910344895958987*^9}, {3.910345236840589*^9, 
   3.910345273676941*^9}, 3.9103470373681793`*^9, 3.910347133391385*^9, 
   3.9103475287869473`*^9, 3.910348544486829*^9, 3.910348583009905*^9, {
   3.910359724494926*^9, 3.910359749423993*^9}, 3.910359813261168*^9, {
   3.9103598677133904`*^9, 3.910359893540784*^9}, {3.910359980702376*^9, 
   3.9103600104521027`*^9}, 3.910360055867957*^9, 3.910360652590157*^9, 
   3.910360793683606*^9, 3.9103609980348053`*^9, 3.9103617702845716`*^9, 
   3.910373103612237*^9, 3.910373178439378*^9, 3.910373889186475*^9, 
   3.9103893115594397`*^9, 3.9103894389452353`*^9, 3.9108598713194923`*^9, {
   3.9108599595544243`*^9, 3.9108599799119997`*^9}, 3.91086047107327*^9, 
   3.917272048361455*^9, 3.917273672749954*^9, 3.9172888132800837`*^9, 
   3.9172890242117243`*^9, 3.917289166761194*^9, 3.9172893172889338`*^9, 
   3.9172984076744432`*^9, 3.917302291645986*^9, 3.917304303476582*^9, 
   3.9174673367343884`*^9, 3.917530583435604*^9, 3.917530617494238*^9, 
   3.919970865709976*^9, 3.9199712997153893`*^9, 3.9200158080299187`*^9, {
   3.9200158415719967`*^9, 3.920015888154295*^9}, 3.920021358109292*^9, 
   3.920025541683577*^9, 3.9200294797012653`*^9, 3.92003378724749*^9, 
   3.920100002891268*^9, 3.9201269861761503`*^9, 3.920127200752161*^9, 
   3.920129558780219*^9, 3.9202163480748863`*^9, 3.920216411254264*^9, 
   3.920711830426311*^9, 3.920889349854582*^9, 3.920889658671048*^9, 
   3.920889820916584*^9, 3.920926990809044*^9, 3.920927666297439*^9},
 CellLabel->
  "Out[1081]=",ExpressionUUID->"0f579464-16f5-4853-af44-20452f9e5d43"]
}, Open  ]],

Cell["Action of monodromy around conifold point", "Text",
 CellChangeTimes->{{3.910188205712985*^9, 
  3.910188214016429*^9}},ExpressionUUID->"113bcba9-7146-474c-8e5d-\
784635055230"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"piCloc", "/.", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["x", 
           RowBox[{"3", "/", "2"}]], "->", 
          RowBox[{"-", 
           SuperscriptBox["x", 
            RowBox[{"3", "/", "2"}]]}]}], "}"}]}], ")"}], "-", 
      RowBox[{"M\[Mu]", ".", "piCloc"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"2", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", "Simplify"}], "//",
    "N"}], "//", "Chop"}]], "Input",
 CellChangeTimes->{{3.910187781271961*^9, 3.910187815172377*^9}, {
  3.9101880721845407`*^9, 3.9101881302112627`*^9}, {3.9101882196344023`*^9, 
  3.910188239943366*^9}, {3.910359898815958*^9, 3.910359902858087*^9}, {
  3.910359986159327*^9, 3.910359990126598*^9}, {3.910360158729126*^9, 
  3.910360159143715*^9}, {3.910360295297448*^9, 3.910360320103943*^9}, {
  3.910360356173749*^9, 3.910360362977051*^9}, {3.910361776757641*^9, 
  3.910361822214315*^9}, {3.9103619107786703`*^9, 3.9103619355502357`*^9}},
 CellLabel->
  "In[1082]:=",ExpressionUUID->"b3664e76-8964-48ca-a7d9-9acec0ae4fb1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91036181734579*^9, {3.910361915705377*^9, 3.9103619363115387`*^9}, 
   3.91037310364679*^9, 3.9103731784726048`*^9, 3.910373889220148*^9, 
   3.910389311591037*^9, 3.91038943897716*^9, 3.9108598713501663`*^9, {
   3.910859959584305*^9, 3.910859979944121*^9}, 3.910860471103767*^9, 
   3.917272048402931*^9, 3.91727367275987*^9, 3.917288813317629*^9, 
   3.91728902426705*^9, 3.917289166799178*^9, 3.917289317341083*^9, 
   3.917298407719018*^9, 3.917302291689893*^9, 3.917304303525209*^9, 
   3.917467336769232*^9, 3.917530583473236*^9, 3.917530617530588*^9, 
   3.9199708657455378`*^9, 3.9199712997455807`*^9, 3.920015808061386*^9, 
   3.920015841621954*^9, 3.920015891098812*^9, 3.920021358163436*^9, 
   3.920025541724626*^9, 3.920029479736436*^9, 3.9200337872781763`*^9, 
   3.9201000029500217`*^9, 3.920126986206808*^9, 3.920127200799549*^9, 
   3.9201295588111153`*^9, 3.920216348107018*^9, 3.920216411286642*^9, 
   3.920711830457024*^9, 3.9208893498845263`*^9, 3.92088965870408*^9, 
   3.9208898209589853`*^9, 3.920926990841865*^9, 3.920927666331822*^9},
 CellLabel->
  "Out[1082]=",ExpressionUUID->"cf227350-6893-455f-a57f-8eedebff4afe"]
}, Open  ]],

Cell["Action of monodromy around infinity", "Text",
 CellChangeTimes->{{3.910188246553664*^9, 
  3.910188253997416*^9}},ExpressionUUID->"58861ae7-6fa6-4af6-b23f-\
7399dc81d399"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"shift\[Infinity]", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["x", "#"], "->", 
         RowBox[{
          RowBox[{"Exp", "[", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "#"}], "]"}], 
          SuperscriptBox["x", "#"]}]}], ")"}], "&"}], "/@", 
      RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "->", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "+", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]}]}], "}"}]}], "]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"pi\[Infinity]loc", "/.", "shift\[Infinity]"}], ")"}], "-", 
    RowBox[{"M\[Infinity]", ".", "pi\[Infinity]loc"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"\[Mu]val", "/", "12"}]}], "}"}]}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.910188647402237*^9, 3.910188795158642*^9}, {
  3.9101889005095863`*^9, 3.910188908610197*^9}, {3.91018894072464*^9, 
  3.9101889410098267`*^9}, {3.910343828447937*^9, 3.9103438306214314`*^9}},
 CellLabel->
  "In[1083]:=",ExpressionUUID->"96c5eb88-d002-41e9-ad28-517187a55d85"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"1", "/", "3"}]], "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]], " ", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]]}]}], ",", 
   RowBox[{
    SqrtBox["x"], "\[Rule]", 
    RowBox[{"-", 
     SqrtBox["x"]}]}], ",", 
   RowBox[{
    SuperscriptBox["x", 
     RowBox[{"2", "/", "3"}]], "\[Rule]", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "3"]}]], " ", 
     SuperscriptBox["x", 
      RowBox[{"2", "/", "3"}]]}]}], ",", 
   RowBox[{
    RowBox[{"Log", "[", "x", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
     RowBox[{"Log", "[", "x", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.910188760380109*^9, 3.9101888037325993`*^9}, {
   3.910188915283749*^9, 3.910188941464283*^9}, 3.910189474557105*^9, 
   3.9101904821701508`*^9, 3.910190752739892*^9, 3.910193740924903*^9, 
   3.910193947727311*^9, 3.910194039539833*^9, 3.910194077793684*^9, {
   3.910194654545505*^9, 3.910194675158286*^9}, 3.9102548928789873`*^9, 
   3.910256951236949*^9, 3.910257500838731*^9, 3.91026107217233*^9, 
   3.91026178088522*^9, 3.910262511664332*^9, {3.910262553976111*^9, 
   3.910262597706038*^9}, {3.9102626320241823`*^9, 3.91026270895243*^9}, {
   3.910262846477253*^9, 3.910262871195443*^9}, 3.910263085058426*^9, 
   3.910264031764184*^9, 3.910264266145422*^9, 3.910264833301221*^9, 
   3.910265598315566*^9, 3.9102656408168793`*^9, 3.910266004123735*^9, 
   3.910266560113009*^9, 3.910266686703294*^9, 3.910266793657392*^9, 
   3.910266909269088*^9, 3.910277848211458*^9, 3.9102784362543783`*^9, 
   3.910279012973895*^9, 3.910281667454966*^9, 3.9102817206854153`*^9, {
   3.910281752660726*^9, 3.91028179839647*^9}, 3.9102818453042593`*^9, 
   3.910281899830262*^9, 3.9102824293144817`*^9, 3.910282585508689*^9, 
   3.910284959078117*^9, 3.9102851591701736`*^9, 3.9102855023632793`*^9, 
   3.910285891447255*^9, 3.910286625765966*^9, 3.910287519682375*^9, 
   3.9102885311149282`*^9, 3.910288688447455*^9, {3.910289010562565*^9, 
   3.910289028244587*^9}, {3.9102891625343447`*^9, 3.91028918531427*^9}, 
   3.9102898705356197`*^9, 3.910293852754342*^9, 3.910293896023415*^9, 
   3.9102949566916313`*^9, 3.910294993768742*^9, 3.910295029396783*^9, {
   3.910295255910961*^9, 3.910295277247452*^9}, {3.9103438255695257`*^9, 
   3.910343831431877*^9}, 3.9103446353850117`*^9, 3.910344696072645*^9, {
   3.910344843126527*^9, 3.910344895984089*^9}, {3.910345236865931*^9, 
   3.9103452737016783`*^9}, 3.9103470374056177`*^9, 3.910347133414379*^9, 
   3.910347528825223*^9, 3.910348544529379*^9, 3.910348583042912*^9, 
   3.910360793757101*^9, 3.910361016581401*^9, 3.910361957134945*^9, 
   3.910373103655766*^9, 3.9103731784816303`*^9, 3.9103738892290993`*^9, 
   3.9103893115963297`*^9, 3.91038943898214*^9, 3.910859871354782*^9, {
   3.9108599596288*^9, 3.910859979994224*^9}, 3.910860471108933*^9, 
   3.91727204842074*^9, 3.917273672776112*^9, 3.9172888133304977`*^9, 
   3.917289024279601*^9, 3.917289166812348*^9, 3.917289317354254*^9, 
   3.9172984077366953`*^9, 3.9173022917095537`*^9, 3.917304303544962*^9, 
   3.917467336776066*^9, 3.917530583480878*^9, 3.917530617541369*^9, 
   3.9199708657621603`*^9, 3.91997129975146*^9, 3.920015808068961*^9, 
   3.920015841628418*^9, 3.9200158922588987`*^9, 3.9200213581716223`*^9, 
   3.920025541735071*^9, 3.920029479746819*^9, 3.920033787283794*^9, 
   3.9201000029572268`*^9, 3.9201269862119713`*^9, 3.920127200803124*^9, 
   3.920129558815686*^9, 3.920216348112171*^9, 3.920216411291692*^9, 
   3.9207118304624443`*^9, 3.9208893498903522`*^9, 3.920889658708914*^9, 
   3.920889820967856*^9, 3.920926990846912*^9, 3.9209276663370647`*^9},
 CellLabel->
  "Out[1083]=",ExpressionUUID->"fae913d3-fd7c-4c82-bf81-05762ce83ae9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.910188760380109*^9, 3.9101888037325993`*^9}, {
   3.910188915283749*^9, 3.910188941464283*^9}, 3.910189474557105*^9, 
   3.9101904821701508`*^9, 3.910190752739892*^9, 3.910193740924903*^9, 
   3.910193947727311*^9, 3.910194039539833*^9, 3.910194077793684*^9, {
   3.910194654545505*^9, 3.910194675158286*^9}, 3.9102548928789873`*^9, 
   3.910256951236949*^9, 3.910257500838731*^9, 3.91026107217233*^9, 
   3.91026178088522*^9, 3.910262511664332*^9, {3.910262553976111*^9, 
   3.910262597706038*^9}, {3.9102626320241823`*^9, 3.91026270895243*^9}, {
   3.910262846477253*^9, 3.910262871195443*^9}, 3.910263085058426*^9, 
   3.910264031764184*^9, 3.910264266145422*^9, 3.910264833301221*^9, 
   3.910265598315566*^9, 3.9102656408168793`*^9, 3.910266004123735*^9, 
   3.910266560113009*^9, 3.910266686703294*^9, 3.910266793657392*^9, 
   3.910266909269088*^9, 3.910277848211458*^9, 3.9102784362543783`*^9, 
   3.910279012973895*^9, 3.910281667454966*^9, 3.9102817206854153`*^9, {
   3.910281752660726*^9, 3.91028179839647*^9}, 3.9102818453042593`*^9, 
   3.910281899830262*^9, 3.9102824293144817`*^9, 3.910282585508689*^9, 
   3.910284959078117*^9, 3.9102851591701736`*^9, 3.9102855023632793`*^9, 
   3.910285891447255*^9, 3.910286625765966*^9, 3.910287519682375*^9, 
   3.9102885311149282`*^9, 3.910288688447455*^9, {3.910289010562565*^9, 
   3.910289028244587*^9}, {3.9102891625343447`*^9, 3.91028918531427*^9}, 
   3.9102898705356197`*^9, 3.910293852754342*^9, 3.910293896023415*^9, 
   3.9102949566916313`*^9, 3.910294993768742*^9, 3.910295029396783*^9, {
   3.910295255910961*^9, 3.910295277247452*^9}, {3.9103438255695257`*^9, 
   3.910343831431877*^9}, 3.9103446353850117`*^9, 3.910344696072645*^9, {
   3.910344843126527*^9, 3.910344895984089*^9}, {3.910345236865931*^9, 
   3.9103452737016783`*^9}, 3.9103470374056177`*^9, 3.910347133414379*^9, 
   3.910347528825223*^9, 3.910348544529379*^9, 3.910348583042912*^9, 
   3.910360793757101*^9, 3.910361016581401*^9, 3.910361957134945*^9, 
   3.910373103655766*^9, 3.9103731784816303`*^9, 3.9103738892290993`*^9, 
   3.9103893115963297`*^9, 3.91038943898214*^9, 3.910859871354782*^9, {
   3.9108599596288*^9, 3.910859979994224*^9}, 3.910860471108933*^9, 
   3.91727204842074*^9, 3.917273672776112*^9, 3.9172888133304977`*^9, 
   3.917289024279601*^9, 3.917289166812348*^9, 3.917289317354254*^9, 
   3.9172984077366953`*^9, 3.9173022917095537`*^9, 3.917304303544962*^9, 
   3.917467336776066*^9, 3.917530583480878*^9, 3.917530617541369*^9, 
   3.9199708657621603`*^9, 3.91997129975146*^9, 3.920015808068961*^9, 
   3.920015841628418*^9, 3.9200158922588987`*^9, 3.9200213581716223`*^9, 
   3.920025541735071*^9, 3.920029479746819*^9, 3.920033787283794*^9, 
   3.9201000029572268`*^9, 3.9201269862119713`*^9, 3.920127200803124*^9, 
   3.920129558815686*^9, 3.920216348112171*^9, 3.920216411291692*^9, 
   3.9207118304624443`*^9, 3.9208893498903522`*^9, 3.920889658708914*^9, 
   3.920889820967856*^9, 3.920926990846912*^9, 3.9209276664939013`*^9},
 CellLabel->
  "Out[1084]=",ExpressionUUID->"ce50ef15-14f5-40a5-937b-2e88317248d9"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Physical couplings", "Section",
 CellChangeTimes->{{3.910428749811455*^9, 
  3.910428754727454*^9}},ExpressionUUID->"9d446f46-17c7-429a-968c-\
8bca5d1fb1cb"],

Cell["Here we compute the Kahler potential in all three phases.", "Text",
 CellChangeTimes->{{3.910428755878387*^9, 3.910428760101569*^9}, {
  3.920889009704729*^9, 
  3.9208890228852673`*^9}},ExpressionUUID->"3d99557c-8272-498a-8c0f-\
4b79355cace3"],

Cell[CellGroupData[{

Cell["Complex conjugate periods", "Subsection",
 CellChangeTimes->{{3.910191285661003*^9, 3.910191289353792*^9}, {
  3.9101916490424833`*^9, 
  3.9101916681263323`*^9}},ExpressionUUID->"0ca71bcc-601a-4cfa-89ce-\
92d4d322f949"],

Cell["\<\
Here we set up the complex conjugate of the periods. This is useful for \
computing physical couplings, such as the K\[ADoubleDot]hler potential, in \
applications. Complex conjugation is most easily achieved by conjugating the \
transition matrices from the Frobenius periods to the integral basis. In the \
Frobenius periods we then simply have to swap x->xbar and multiply by some \
minus signs.\
\>", "Text",
 CellChangeTimes->{{3.910191653056752*^9, 3.9101916711857157`*^9}, {
  3.910343856216702*^9, 3.910343878363514*^9}, {3.910343960455131*^9, 
  3.910344007502527*^9}},ExpressionUUID->"72e3837c-0640-44e3-bb11-\
7f7174285f1b"],

Cell["\<\
Function that flips sign of Frobenius periods for complex conjugation\
\>", "Text",
 CellChangeTimes->{{3.910192208768838*^9, 3.910192211319654*^9}, {
  3.910255821970003*^9, 3.910255824044449*^9}, {3.910256008957625*^9, 
  3.910256016324314*^9}, {3.910343887699718*^9, 3.910343889093322*^9}, {
  3.910343923044271*^9, 3.910343959041223*^9}, {3.91034400972491*^9, 
  3.910344009930461*^9}},ExpressionUUID->"be922318-32d4-4ea2-91db-\
7efb545a39fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sign", "[", "exps_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"1", "+", "j"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Count", "[", 
        RowBox[{"exps", ",", "i"}], "]"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}]], "Input",
 CellChangeTimes->{{3.910255825184503*^9, 3.910255991295981*^9}, {
  3.9102560242354517`*^9, 3.9102560243476*^9}, {3.910256059297863*^9, 
  3.9102560593964357`*^9}},
 CellLabel->
  "In[1085]:=",ExpressionUUID->"fce6e29f-c149-4c2e-b241-d8d6c71c1393"],

Cell["Conjugate periods near LCS", "Text",
 CellChangeTimes->{{3.910191746116988*^9, 
  3.910191753197874*^9}},ExpressionUUID->"087c8789-00eb-4055-9d32-\
cf0d2af8ab47"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"piLCSbar", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", 
       RowBox[{"TransitionMatrix", "[", 
        RowBox[{"\[Kappa]val", ",", "c2val", ",", "c3val"}], "]"}], "]"}], 
      ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"sign", "[", "aLCS", "]"}], "]"}], ".", "piLCSfrob"}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", "xbar"}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCSbar", "/.", 
   RowBox[{"{", 
    RowBox[{"xbar", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{"Conjugate", "[", 
  RowBox[{
   RowBox[{"piLCS", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", "N"}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.910191754767418*^9, {3.910256000645945*^9, 3.910256003021945*^9}, {
   3.910256034186779*^9, 3.910256061222477*^9}},
 CellLabel->
  "In[1086]:=",ExpressionUUID->"a0c8d0e4-b126-42f5-93bc-1fb4549e26ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.0128464465399372`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.017622804313082316`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.12067318972325916`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.2487306540297312`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0751449012626446`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.46972261273594945`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "10.210465484499853`"}], "+", 
    RowBox[{"7.1269789964243655`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0815431522553656`"}], "-", 
    RowBox[{"0.20865073255188032`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.910191755155252*^9, 3.910194077881405*^9, {3.910194654674837*^9, 
   3.910194675246538*^9}, 3.910254892947524*^9, 3.9102560039301767`*^9, {
   3.9102560382834797`*^9, 3.910256064960329*^9}, 3.9102569513651752`*^9, 
   3.910257500917685*^9, 3.91026107224721*^9, 3.910261780973831*^9, 
   3.9102625117577763`*^9, {3.910262554174817*^9, 3.910262597793796*^9}, {
   3.9102626321253777`*^9, 3.910262709082432*^9}, {3.910262846561051*^9, 
   3.910262871285177*^9}, 3.910263085156756*^9, 3.91026403186024*^9, 
   3.9102642662250767`*^9, 3.910264833405487*^9, 3.910265598510541*^9, 
   3.910265640957035*^9, 3.910266004228628*^9, 3.910266560212913*^9, 
   3.9102666869028807`*^9, 3.9102667937962227`*^9, 3.910266909364747*^9, 
   3.910277848336038*^9, 3.910278436332543*^9, 3.910279013055146*^9, 
   3.910281667663953*^9, 3.910281720826845*^9, {3.910281752752467*^9, 
   3.910281798479868*^9}, 3.9102818454220333`*^9, 3.91028189993139*^9, 
   3.9102824293951902`*^9, 3.910282585621904*^9, 3.9102849591797237`*^9, 
   3.9102851592540627`*^9, 3.910285502564808*^9, 3.910285891531207*^9, 
   3.9102866258616858`*^9, 3.9102875198161793`*^9, 3.910288531209311*^9, 
   3.91028868853095*^9, {3.91028901075854*^9, 3.91028902832187*^9}, {
   3.910289162735386*^9, 3.910289185404519*^9}, 3.910289870605473*^9, 
   3.9102938529558353`*^9, 3.910293896116693*^9, 3.910294956762899*^9, 
   3.910294993835994*^9, 3.910295029490507*^9, {3.910295256014316*^9, 
   3.910295277336378*^9}, 3.910343896861858*^9, 3.910344013759124*^9, 
   3.9103446354602833`*^9, 3.9103446962651253`*^9, {3.9103448432612143`*^9, 
   3.910344896054545*^9}, {3.9103452369944983`*^9, 3.9103452737927113`*^9}, 
   3.910347037482568*^9, 3.910347133520973*^9, 3.910347528903903*^9, 
   3.9103485446357193`*^9, 3.910348583125387*^9, 3.910362010905658*^9, 
   3.910373103782117*^9, 3.910373178638809*^9, 3.910373889434412*^9, 
   3.910389311731365*^9, 3.910389439552526*^9, 3.9108604752908792`*^9, 
   3.917272048657217*^9, 3.917273673169991*^9, 3.917288813538578*^9, 
   3.917289024501976*^9, 3.917289167047326*^9, 3.917289317766162*^9, 
   3.917298408065701*^9, 3.917302292036173*^9, 3.917304303876172*^9, 
   3.917467337081341*^9, 3.917530583791863*^9, 3.917530617786354*^9, 
   3.919970868817831*^9, 3.919971300144094*^9, 3.920021364258369*^9, 
   3.920025541893177*^9, 3.920029480140965*^9, 3.920033787490643*^9, 
   3.920100003105605*^9, 3.920126986351161*^9, 3.920127201011417*^9, 
   3.920129558963628*^9, 3.920216348317523*^9, 3.920216411497367*^9, 
   3.920711830674165*^9, 3.920889350040255*^9, 3.9208896589200993`*^9, 
   3.920889821354415*^9, 3.920926992096319*^9, 3.92092766655974*^9},
 CellLabel->
  "Out[1087]=",ExpressionUUID->"40c9ed6f-374d-44a9-b5ac-d9208a9e1279"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.0128464465399372`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.017622804313082316`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.12067318972325916`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.2487306540297312`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"1.0751449012626446`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.46972261273594945`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "10.210465484499853`"}], "+", 
    RowBox[{"7.1269789964243655`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0815431522553656`"}], "-", 
    RowBox[{"0.20865073255188032`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.910191755155252*^9, 3.910194077881405*^9, {3.910194654674837*^9, 
   3.910194675246538*^9}, 3.910254892947524*^9, 3.9102560039301767`*^9, {
   3.9102560382834797`*^9, 3.910256064960329*^9}, 3.9102569513651752`*^9, 
   3.910257500917685*^9, 3.91026107224721*^9, 3.910261780973831*^9, 
   3.9102625117577763`*^9, {3.910262554174817*^9, 3.910262597793796*^9}, {
   3.9102626321253777`*^9, 3.910262709082432*^9}, {3.910262846561051*^9, 
   3.910262871285177*^9}, 3.910263085156756*^9, 3.91026403186024*^9, 
   3.9102642662250767`*^9, 3.910264833405487*^9, 3.910265598510541*^9, 
   3.910265640957035*^9, 3.910266004228628*^9, 3.910266560212913*^9, 
   3.9102666869028807`*^9, 3.9102667937962227`*^9, 3.910266909364747*^9, 
   3.910277848336038*^9, 3.910278436332543*^9, 3.910279013055146*^9, 
   3.910281667663953*^9, 3.910281720826845*^9, {3.910281752752467*^9, 
   3.910281798479868*^9}, 3.9102818454220333`*^9, 3.91028189993139*^9, 
   3.9102824293951902`*^9, 3.910282585621904*^9, 3.9102849591797237`*^9, 
   3.9102851592540627`*^9, 3.910285502564808*^9, 3.910285891531207*^9, 
   3.9102866258616858`*^9, 3.9102875198161793`*^9, 3.910288531209311*^9, 
   3.91028868853095*^9, {3.91028901075854*^9, 3.91028902832187*^9}, {
   3.910289162735386*^9, 3.910289185404519*^9}, 3.910289870605473*^9, 
   3.9102938529558353`*^9, 3.910293896116693*^9, 3.910294956762899*^9, 
   3.910294993835994*^9, 3.910295029490507*^9, {3.910295256014316*^9, 
   3.910295277336378*^9}, 3.910343896861858*^9, 3.910344013759124*^9, 
   3.9103446354602833`*^9, 3.9103446962651253`*^9, {3.9103448432612143`*^9, 
   3.910344896054545*^9}, {3.9103452369944983`*^9, 3.9103452737927113`*^9}, 
   3.910347037482568*^9, 3.910347133520973*^9, 3.910347528903903*^9, 
   3.9103485446357193`*^9, 3.910348583125387*^9, 3.910362010905658*^9, 
   3.910373103782117*^9, 3.910373178638809*^9, 3.910373889434412*^9, 
   3.910389311731365*^9, 3.910389439552526*^9, 3.9108604752908792`*^9, 
   3.917272048657217*^9, 3.917273673169991*^9, 3.917288813538578*^9, 
   3.917289024501976*^9, 3.917289167047326*^9, 3.917289317766162*^9, 
   3.917298408065701*^9, 3.917302292036173*^9, 3.917304303876172*^9, 
   3.917467337081341*^9, 3.917530583791863*^9, 3.917530617786354*^9, 
   3.919970868817831*^9, 3.919971300144094*^9, 3.920021364258369*^9, 
   3.920025541893177*^9, 3.920029480140965*^9, 3.920033787490643*^9, 
   3.920100003105605*^9, 3.920126986351161*^9, 3.920127201011417*^9, 
   3.920129558963628*^9, 3.920216348317523*^9, 3.920216411497367*^9, 
   3.920711830674165*^9, 3.920889350040255*^9, 3.9208896589200993`*^9, 
   3.920889821354415*^9, 3.920926992096319*^9, 3.920927666604102*^9},
 CellLabel->
  "Out[1088]=",ExpressionUUID->"1cda2135-c972-48bb-92c5-7ff2b4fa0409"]
}, Open  ]],

Cell["Conjugate periods near conifold point", "Text",
 CellChangeTimes->{{3.910191760369845*^9, 
  3.910191766550118*^9}},ExpressionUUID->"77cd24b7-cb33-41f0-ac2d-\
0b43c306fdc1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"piClocbar", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", "TCtoint", "]"}], ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"sign", "[", "aC", "]"}], "]"}], ".", "piCfrob"}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", "xbar"}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piClocbar", "/.", 
   RowBox[{"{", 
    RowBox[{"xbar", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{"Conjugate", "[", 
  RowBox[{
   RowBox[{"piCloc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", "N"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9101917674304037`*^9, 3.9101919341878967`*^9}, {
  3.9102560197909813`*^9, 3.910256035995317*^9}, {3.910256070512336*^9, 
  3.910256070592576*^9}, {3.9103483279083776`*^9, 3.910348329700536*^9}, {
  3.910362016945943*^9, 3.910362018418067*^9}},
 CellLabel->
  "In[1089]:=",ExpressionUUID->"6600138b-9c7d-49d1-a158-37f5ddc12379"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.0478171736219688`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.023878451344938847`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.02982253106785637`"}], "+", 
    RowBox[{"1.159948455847165`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.895549332257633`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.6159150487879995`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "11.341962418718426`"}], "+", 
    RowBox[{"3.688724478001356`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0798221339838125`"}], "+", 
    RowBox[{"0.002232219434692384`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910191802189213*^9, 3.910191861766284*^9}, {
   3.910191893614087*^9, 3.910191902392357*^9}, 3.910191935737907*^9, 
   3.910194077926338*^9, {3.9101946547177877`*^9, 3.9101946753048162`*^9}, 
   3.9102548930049753`*^9, 3.9102560216924753`*^9, 3.910256070994381*^9, 
   3.91025695141337*^9, 3.910257500974885*^9, 3.910261072299282*^9, 
   3.910261781017996*^9, 3.910262511815172*^9, {3.910262554210115*^9, 
   3.910262597831525*^9}, {3.9102626321665993`*^9, 3.910262709126618*^9}, {
   3.910262846603413*^9, 3.9102628713375273`*^9}, 3.910263085202959*^9, 
   3.9102640319069567`*^9, 3.910264266283939*^9, 3.910264833452258*^9, 
   3.9102655985500927`*^9, 3.910265641001293*^9, 3.910266004278709*^9, 
   3.91026656027146*^9, 3.910266686942906*^9, 3.91026679384121*^9, 
   3.9102669094183693`*^9, 3.910277848384396*^9, 3.9102784363805447`*^9, 
   3.910279013112322*^9, 3.910281667707065*^9, 3.910281720878783*^9, {
   3.910281752796335*^9, 3.910281798529811*^9}, 3.910281845471684*^9, 
   3.910281899998659*^9, 3.9102824294526*^9, 3.91028258567166*^9, 
   3.910284959233942*^9, 3.910285159314507*^9, 3.91028550260775*^9, 
   3.910285891590704*^9, 3.910286625912499*^9, 3.910287519869491*^9, 
   3.910288531261553*^9, 3.9102886885928288`*^9, {3.910289010810862*^9, 
   3.910289028387089*^9}, {3.9102891627893476`*^9, 3.910289185453599*^9}, 
   3.910289870670206*^9, 3.910293852995232*^9, 3.910293896173465*^9, 
   3.910294956805311*^9, 3.910294993900559*^9, 3.910295029544517*^9, {
   3.910295256063875*^9, 3.910295277382515*^9}, 3.9103439054366417`*^9, 
   3.9103440157199717`*^9, 3.910344635515546*^9, 3.910344696302243*^9, {
   3.910344843303665*^9, 3.910344896113093*^9}, {3.9103452370388308`*^9, 
   3.910345273845348*^9}, 3.910347037539249*^9, 3.910347133567232*^9, 
   3.910347528960885*^9, 3.910348337118251*^9, 3.910348544679892*^9, 
   3.910348583174858*^9, 3.9103620189634542`*^9, 3.910373103877036*^9, 
   3.9103731787334967`*^9, 3.910373889526112*^9, 3.9103893118361597`*^9, 
   3.910389439658749*^9, 3.91086047538268*^9, 3.917272048759459*^9, 
   3.917273673200395*^9, 3.917288813654984*^9, 3.917289024616537*^9, 
   3.9172891671419067`*^9, 3.917289317847836*^9, 3.9172984081629953`*^9, 
   3.917302292136051*^9, 3.917304303986238*^9, 3.9174673371737127`*^9, 
   3.917530583888647*^9, 3.917530617890264*^9, 3.9199708689014797`*^9, 
   3.919971300218239*^9, 3.920021364347084*^9, 3.9200255419903603`*^9, 
   3.920029480219131*^9, 3.920033787589623*^9, 3.920100003196734*^9, 
   3.9201269864396667`*^9, 3.9201272011081657`*^9, 3.920129559056641*^9, 
   3.920216348419362*^9, 3.9202164116010647`*^9, 3.920711830771481*^9, 
   3.920889350145163*^9, 3.920889659018318*^9, 3.920889821429254*^9, 
   3.920926992190345*^9, 3.9209276666465473`*^9},
 CellLabel->
  "Out[1090]=",ExpressionUUID->"f511cd22-a468-4492-95f6-19ebd448d70e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.0478171736219688`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.023878451344938847`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.02982253106785637`"}], "+", 
    RowBox[{"1.159948455847165`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.895549332257633`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.6159150487879995`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "11.341962418718426`"}], "+", 
    RowBox[{"3.688724478001356`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0798221339838125`"}], "+", 
    RowBox[{"0.002232219434692384`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910191802189213*^9, 3.910191861766284*^9}, {
   3.910191893614087*^9, 3.910191902392357*^9}, 3.910191935737907*^9, 
   3.910194077926338*^9, {3.9101946547177877`*^9, 3.9101946753048162`*^9}, 
   3.9102548930049753`*^9, 3.9102560216924753`*^9, 3.910256070994381*^9, 
   3.91025695141337*^9, 3.910257500974885*^9, 3.910261072299282*^9, 
   3.910261781017996*^9, 3.910262511815172*^9, {3.910262554210115*^9, 
   3.910262597831525*^9}, {3.9102626321665993`*^9, 3.910262709126618*^9}, {
   3.910262846603413*^9, 3.9102628713375273`*^9}, 3.910263085202959*^9, 
   3.9102640319069567`*^9, 3.910264266283939*^9, 3.910264833452258*^9, 
   3.9102655985500927`*^9, 3.910265641001293*^9, 3.910266004278709*^9, 
   3.91026656027146*^9, 3.910266686942906*^9, 3.91026679384121*^9, 
   3.9102669094183693`*^9, 3.910277848384396*^9, 3.9102784363805447`*^9, 
   3.910279013112322*^9, 3.910281667707065*^9, 3.910281720878783*^9, {
   3.910281752796335*^9, 3.910281798529811*^9}, 3.910281845471684*^9, 
   3.910281899998659*^9, 3.9102824294526*^9, 3.91028258567166*^9, 
   3.910284959233942*^9, 3.910285159314507*^9, 3.91028550260775*^9, 
   3.910285891590704*^9, 3.910286625912499*^9, 3.910287519869491*^9, 
   3.910288531261553*^9, 3.9102886885928288`*^9, {3.910289010810862*^9, 
   3.910289028387089*^9}, {3.9102891627893476`*^9, 3.910289185453599*^9}, 
   3.910289870670206*^9, 3.910293852995232*^9, 3.910293896173465*^9, 
   3.910294956805311*^9, 3.910294993900559*^9, 3.910295029544517*^9, {
   3.910295256063875*^9, 3.910295277382515*^9}, 3.9103439054366417`*^9, 
   3.9103440157199717`*^9, 3.910344635515546*^9, 3.910344696302243*^9, {
   3.910344843303665*^9, 3.910344896113093*^9}, {3.9103452370388308`*^9, 
   3.910345273845348*^9}, 3.910347037539249*^9, 3.910347133567232*^9, 
   3.910347528960885*^9, 3.910348337118251*^9, 3.910348544679892*^9, 
   3.910348583174858*^9, 3.9103620189634542`*^9, 3.910373103877036*^9, 
   3.9103731787334967`*^9, 3.910373889526112*^9, 3.9103893118361597`*^9, 
   3.910389439658749*^9, 3.91086047538268*^9, 3.917272048759459*^9, 
   3.917273673200395*^9, 3.917288813654984*^9, 3.917289024616537*^9, 
   3.9172891671419067`*^9, 3.917289317847836*^9, 3.9172984081629953`*^9, 
   3.917302292136051*^9, 3.917304303986238*^9, 3.9174673371737127`*^9, 
   3.917530583888647*^9, 3.917530617890264*^9, 3.9199708689014797`*^9, 
   3.919971300218239*^9, 3.920021364347084*^9, 3.9200255419903603`*^9, 
   3.920029480219131*^9, 3.920033787589623*^9, 3.920100003196734*^9, 
   3.9201269864396667`*^9, 3.9201272011081657`*^9, 3.920129559056641*^9, 
   3.920216348419362*^9, 3.9202164116010647`*^9, 3.920711830771481*^9, 
   3.920889350145163*^9, 3.920889659018318*^9, 3.920889821429254*^9, 
   3.920926992190345*^9, 3.920927666683791*^9},
 CellLabel->
  "Out[1091]=",ExpressionUUID->"a5e9349e-de3e-479a-8dab-f974c324ffdc"]
}, Open  ]],

Cell["Conjugate periods near \[Infinity]", "Text",
 CellChangeTimes->{{3.910191760369845*^9, 3.910191766550118*^9}, {
  3.9101919479653273`*^9, 
  3.9101919511854477`*^9}},ExpressionUUID->"f26e699b-085d-4f9f-bb98-\
c89360a4d0cb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pi\[Infinity]locbar", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Conjugate", "[", "T\[Infinity]toint", "]"}], ".", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"sign", "[", "a\[Infinity]", "]"}], "]"}], ".", 
      "pi\[Infinity]frob"}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", "xbar"}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]locbar", "/.", 
   RowBox[{"{", 
    RowBox[{"xbar", "->", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}], 
      RowBox[{"\[Mu]val", "/", "4"}]}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{"Conjugate", "[", 
  RowBox[{
   RowBox[{"pi\[Infinity]loc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}], 
       RowBox[{"\[Mu]val", "/", "4"}]}]}], "}"}]}], "//", "N"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9101917674304037`*^9, 3.910191990189749*^9}, {
  3.910192046342834*^9, 3.910192048620551*^9}, {3.91025607504978*^9, 
  3.910256079411129*^9}, {3.910348333704591*^9, 3.910348335552917*^9}},
 CellLabel->
  "In[1092]:=",ExpressionUUID->"01846d3a-5547-43ca-9eaa-468e4c8e6c4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.1995415902431454`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.11485105513345835`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.11538380081269703`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.0393245738292411`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.8238783380553184`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.3922531173200213`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "7.927305326215506`"}], "+", 
    RowBox[{"4.004514617605577`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0113580491394072`"}], "-", 
    RowBox[{"0.07938094061373505`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910191802189213*^9, 3.910191861766284*^9}, {
   3.910191893614087*^9, 3.910191902392357*^9}, 3.910191935737907*^9, 
   3.910191990706244*^9, 3.910192049197731*^9, 3.9101931908064117`*^9, 
   3.91019407796807*^9, {3.910194654772161*^9, 3.9101946753479643`*^9}, 
   3.910254893055625*^9, 3.9102560803009644`*^9, 3.910256951458859*^9, 
   3.910257501020084*^9, 3.910261072340452*^9, 3.9102617810699*^9, 
   3.910262511856914*^9, {3.9102625542748547`*^9, 3.910262597879368*^9}, {
   3.910262632209012*^9, 3.910262709181436*^9}, {3.9102628466482363`*^9, 
   3.910262871389022*^9}, 3.9102630852590637`*^9, 3.9102640319499273`*^9, 
   3.9102642663296223`*^9, 3.9102648335072737`*^9, 3.9102655986154137`*^9, 
   3.910265641059615*^9, 3.910266004323028*^9, 3.91026656032169*^9, 
   3.910266687007491*^9, 3.910266793896237*^9, 3.9102669094732313`*^9, 
   3.9102778484308434`*^9, 3.910278436424588*^9, 3.910279013157032*^9, 
   3.910281667775352*^9, 3.9102817209376717`*^9, {3.910281752848852*^9, 
   3.910281798575856*^9}, 3.910281845518784*^9, 3.9102819000459757`*^9, 
   3.910282429499861*^9, 3.910282585718528*^9, 3.910284959283526*^9, 
   3.91028515936287*^9, 3.9102855026762114`*^9, 3.91028589164955*^9, 
   3.910286625961116*^9, 3.9102875199348593`*^9, 3.9102885313112297`*^9, 
   3.910288688656179*^9, {3.9102890108883257`*^9, 3.910289028439826*^9}, {
   3.910289162866806*^9, 3.91028918550574*^9}, 3.9102898707136106`*^9, 
   3.910293853059012*^9, 3.91029389621661*^9, 3.910294956850337*^9, 
   3.910294993950861*^9, 3.910295029599815*^9, {3.910295256121929*^9, 
   3.910295277438698*^9}, 3.9103439126206703`*^9, 3.910344018913783*^9, 
   3.910344635563959*^9, 3.910344696364399*^9, {3.9103448433564863`*^9, 
   3.9103448961582613`*^9}, {3.9103452371008368`*^9, 3.9103452738963614`*^9}, 
   3.910347037587907*^9, 3.910347133610414*^9, 3.910347529004834*^9, 
   3.910348338310605*^9, 3.9103485447297688`*^9, 3.9103485832205276`*^9, 
   3.910362023706936*^9, 3.910373103975397*^9, 3.910373178806967*^9, 
   3.9103738896102867`*^9, 3.910389311905972*^9, 3.910389439742301*^9, 
   3.910860475461108*^9, 3.9172720488410997`*^9, 3.9172736733009243`*^9, 
   3.9172888137323008`*^9, 3.917289024709504*^9, 3.9172891672348433`*^9, 
   3.917289317970661*^9, 3.917298408286825*^9, 3.9173022922338753`*^9, 
   3.917304304112771*^9, 3.917467337281955*^9, 3.917530584004861*^9, 
   3.917530618004088*^9, 3.919970869012239*^9, 3.919971300337235*^9, 
   3.920021364462934*^9, 3.9200255420960503`*^9, 3.920029480342844*^9, 
   3.920033787678957*^9, 3.920100003276432*^9, 3.920126986510466*^9, 
   3.920127201196582*^9, 3.920129559132262*^9, 3.9202163485101233`*^9, 
   3.920216411693059*^9, 3.9207118308612833`*^9, 3.920889350214959*^9, 
   3.920889659110815*^9, 3.920889821555648*^9, 3.9209269922661047`*^9, 
   3.920927666760168*^9},
 CellLabel->
  "Out[1093]=",ExpressionUUID->"36a79256-8e85-4884-b873-bc8fc7af3de1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"1.1995415902431454`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.11485105513345835`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.11538380081269703`", "\[VeryThinSpace]", "+", 
    RowBox[{"1.0393245738292411`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.8238783380553184`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.3922531173200213`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "7.927305326215506`"}], "+", 
    RowBox[{"4.004514617605577`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "1.0113580491394072`"}], "-", 
    RowBox[{"0.07938094061373505`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910191802189213*^9, 3.910191861766284*^9}, {
   3.910191893614087*^9, 3.910191902392357*^9}, 3.910191935737907*^9, 
   3.910191990706244*^9, 3.910192049197731*^9, 3.9101931908064117`*^9, 
   3.91019407796807*^9, {3.910194654772161*^9, 3.9101946753479643`*^9}, 
   3.910254893055625*^9, 3.9102560803009644`*^9, 3.910256951458859*^9, 
   3.910257501020084*^9, 3.910261072340452*^9, 3.9102617810699*^9, 
   3.910262511856914*^9, {3.9102625542748547`*^9, 3.910262597879368*^9}, {
   3.910262632209012*^9, 3.910262709181436*^9}, {3.9102628466482363`*^9, 
   3.910262871389022*^9}, 3.9102630852590637`*^9, 3.9102640319499273`*^9, 
   3.9102642663296223`*^9, 3.9102648335072737`*^9, 3.9102655986154137`*^9, 
   3.910265641059615*^9, 3.910266004323028*^9, 3.91026656032169*^9, 
   3.910266687007491*^9, 3.910266793896237*^9, 3.9102669094732313`*^9, 
   3.9102778484308434`*^9, 3.910278436424588*^9, 3.910279013157032*^9, 
   3.910281667775352*^9, 3.9102817209376717`*^9, {3.910281752848852*^9, 
   3.910281798575856*^9}, 3.910281845518784*^9, 3.9102819000459757`*^9, 
   3.910282429499861*^9, 3.910282585718528*^9, 3.910284959283526*^9, 
   3.91028515936287*^9, 3.9102855026762114`*^9, 3.91028589164955*^9, 
   3.910286625961116*^9, 3.9102875199348593`*^9, 3.9102885313112297`*^9, 
   3.910288688656179*^9, {3.9102890108883257`*^9, 3.910289028439826*^9}, {
   3.910289162866806*^9, 3.91028918550574*^9}, 3.9102898707136106`*^9, 
   3.910293853059012*^9, 3.91029389621661*^9, 3.910294956850337*^9, 
   3.910294993950861*^9, 3.910295029599815*^9, {3.910295256121929*^9, 
   3.910295277438698*^9}, 3.9103439126206703`*^9, 3.910344018913783*^9, 
   3.910344635563959*^9, 3.910344696364399*^9, {3.9103448433564863`*^9, 
   3.9103448961582613`*^9}, {3.9103452371008368`*^9, 3.9103452738963614`*^9}, 
   3.910347037587907*^9, 3.910347133610414*^9, 3.910347529004834*^9, 
   3.910348338310605*^9, 3.9103485447297688`*^9, 3.9103485832205276`*^9, 
   3.910362023706936*^9, 3.910373103975397*^9, 3.910373178806967*^9, 
   3.9103738896102867`*^9, 3.910389311905972*^9, 3.910389439742301*^9, 
   3.910860475461108*^9, 3.9172720488410997`*^9, 3.9172736733009243`*^9, 
   3.9172888137323008`*^9, 3.917289024709504*^9, 3.9172891672348433`*^9, 
   3.917289317970661*^9, 3.917298408286825*^9, 3.9173022922338753`*^9, 
   3.917304304112771*^9, 3.917467337281955*^9, 3.917530584004861*^9, 
   3.917530618004088*^9, 3.919970869012239*^9, 3.919971300337235*^9, 
   3.920021364462934*^9, 3.9200255420960503`*^9, 3.920029480342844*^9, 
   3.920033787678957*^9, 3.920100003276432*^9, 3.920126986510466*^9, 
   3.920127201196582*^9, 3.920129559132262*^9, 3.9202163485101233`*^9, 
   3.920216411693059*^9, 3.9207118308612833`*^9, 3.920889350214959*^9, 
   3.920889659110815*^9, 3.920889821555648*^9, 3.9209269922661047`*^9, 
   3.920927666828904*^9},
 CellLabel->
  "Out[1094]=",ExpressionUUID->"428e3024-7bee-4d49-a4d4-71c5776648ec"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Kahler potential", "Subsection",
 CellChangeTimes->{{3.910191285661003*^9, 
  3.910191289353792*^9}},ExpressionUUID->"f702254f-5aaa-46ad-bdc5-\
ef214550b072"],

Cell["\<\
We now want to illustrate how this notebook may be used to compute physical \
couplings. To showcase this, we consider the K\[ADoubleDot]hler potential.

Pairing matrix for periods\
\>", "Text",
 CellChangeTimes->{{3.910191290878214*^9, 3.9101913999782267`*^9}, {
  3.910193380642378*^9, 
  3.9101933835777617`*^9}},ExpressionUUID->"713aaa0c-b099-445f-9035-\
87f434b21886"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pairing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "\[Kappa]val", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.910193384320919*^9, 3.9101933857005672`*^9}, 
   3.910194354511973*^9, {3.91036204195446*^9, 3.910362065998026*^9}, {
   3.919970859078673*^9, 3.919970860969495*^9}},
 CellLabel->
  "In[1095]:=",ExpressionUUID->"af06a944-a915-4363-a397-ba2244d02259"],

Cell["K\[ADoubleDot]hler potential near LCS point", "Text",
 CellChangeTimes->{{3.910191401073914*^9, 
  3.910191410609953*^9}},ExpressionUUID->"6a505b3b-d100-40d2-a8d0-\
e645207b0efe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"KvolLCS", "=", 
   RowBox[{"piLCS", ".", "pairing", ".", "piLCSbar"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KpotLCS", "=", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "KvolLCS", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "expand", " ", "to", " ", "leading", " ", "order", " ", "and", " ", 
    "axion", " ", "to", " ", "zero"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"KvolLCS", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "->", 
            RowBox[{"\[Lambda]", " ", "x"}]}], ",", 
           RowBox[{"xbar", "->", 
            RowBox[{"\[Lambda]", " ", "xbar"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"xbar", "->", "x"}], "}"}]}], "//", "N"}], "//", 
  "Chop"}]}], "Input",
 CellChangeTimes->{{3.910191636018906*^9, 3.9101916366896257`*^9}, {
   3.910193205211382*^9, 3.910193274280492*^9}, {3.91019334727096*^9, 
   3.9101934848236322`*^9}, {3.910194128009482*^9, 3.910194260521693*^9}, 
   3.910194293127955*^9, {3.9103620703191233`*^9, 3.910362121104569*^9}, {
   3.9103621748621483`*^9, 3.910362177476447*^9}},
 CellLabel->
  "In[1096]:=",ExpressionUUID->"77c783b7-bcc4-4527-95e2-9120c95ee589"],

Cell[BoxData[
 RowBox[{"0.000641623890917771`", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1615.5644778464946`"}], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{"16.`", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "4"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.910193485090616*^9, 3.9101940785309677`*^9, 3.910194122391655*^9, {
   3.910194166526782*^9, 3.9101942460216208`*^9}, 3.910194294145792*^9, {
   3.910194631683708*^9, 3.910194675710588*^9}, 3.9102548936076403`*^9, 
   3.9102569517932787`*^9, 3.910257501320215*^9, 3.910261072645702*^9, 
   3.910261781373598*^9, 3.910262512344028*^9, {3.9102625545543222`*^9, 
   3.9102625981251802`*^9}, {3.910262632451009*^9, 3.910262709469853*^9}, {
   3.9102628468942833`*^9, 3.910262871680994*^9}, 3.9102630855034037`*^9, 
   3.910264032233468*^9, 3.910264266801959*^9, 3.910264833790888*^9, 
   3.910265598879489*^9, 3.910265641382509*^9, 3.9102660045950623`*^9, 
   3.910266560566866*^9, 3.910266687265088*^9, 3.910266794207019*^9, 
   3.910266909777219*^9, 3.91027784870909*^9, 3.910278436735621*^9, 
   3.910279013419387*^9, 3.910281668022338*^9, 3.9102817214440193`*^9, {
   3.910281753275077*^9, 3.910281798819723*^9}, 3.9102818458077297`*^9, 
   3.9102819002693377`*^9, 3.91028242987492*^9, 3.910282586033441*^9, 
   3.910284959609338*^9, 3.91028515961972*^9, 3.910285502923005*^9, 
   3.910285891895574*^9, 3.910286626209462*^9, 3.910287520173489*^9, 
   3.9102885315394573`*^9, 3.91028868891166*^9, {3.910289011145111*^9, 
   3.9102890287177887`*^9}, {3.910289163106555*^9, 3.910289185744479*^9}, 
   3.910289871114007*^9, 3.910293853472776*^9, 3.910293896550743*^9, 
   3.910294957139093*^9, 3.910294994178878*^9, 3.910295029894816*^9, {
   3.9102952563685913`*^9, 3.910295277695681*^9}, 3.9103440626478643`*^9, 
   3.910344635913064*^9, 3.910344696606094*^9, {3.910344843651126*^9, 
   3.910344896460588*^9}, {3.910345237331416*^9, 3.91034527422232*^9}, 
   3.910347037860511*^9, 3.910347133928499*^9, 3.9103475293408203`*^9, 
   3.910348545182856*^9, 3.9103485836908283`*^9, {3.910362072716468*^9, 
   3.91036212207932*^9}, 3.910373104550688*^9, 3.910373179378261*^9, 
   3.910373890208392*^9, 3.910389312442021*^9, 3.910389440359652*^9, 
   3.910860476605373*^9, 3.917272049602648*^9, 3.9172736738228407`*^9, 
   3.917288814433117*^9, 3.9172890256401978`*^9, 3.91728916792308*^9, 
   3.9172893186374817`*^9, 3.9172984088812857`*^9, 3.917302292817418*^9, 
   3.917304304825194*^9, 3.917467337952546*^9, 3.917530584686905*^9, 
   3.91753061875537*^9, 3.9199708696145372`*^9, 3.919971300936922*^9, 
   3.9200213653230877`*^9, 3.9200255431255627`*^9, 3.920029481632544*^9, 
   3.920033788361772*^9, 3.920100004277343*^9, 3.9201269870729427`*^9, 
   3.9201272018066473`*^9, 3.9201295597734823`*^9, 3.9202163491459627`*^9, 
   3.9202164122317333`*^9, 3.9207118315377398`*^9, 3.920889351380176*^9, 
   3.920889659985428*^9, 3.9208898228524313`*^9, 3.920926992975628*^9, 
   3.920927667463306*^9},
 CellLabel->
  "Out[1098]=",ExpressionUUID->"f9872774-8373-4f5b-9536-a54b9bf45560"]
}, Open  ]],

Cell["K\[ADoubleDot]hler potential near conifold point", "Text",
 CellChangeTimes->{{3.910193461935494*^9, 
  3.9101934700807734`*^9}},ExpressionUUID->"132b5b4b-3a19-42fe-abfc-\
4e3fabbe8817"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"KvolC", "=", 
   RowBox[{"piCloc", ".", "pairing", ".", "piClocbar"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"KpotC", "=", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "KvolC", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"expand", " ", "to", " ", "leading", " ", "order"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"KvolC", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"x", "->", 
            RowBox[{"\[Lambda]", " ", "x"}]}], ",", 
           RowBox[{"xbar", "->", 
            RowBox[{"\[Lambda]", " ", "xbar"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "//", "N"}], "//", "Chop"}], 
  "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.910193478294037*^9, 3.910193494369978*^9}, {
  3.910193526188314*^9, 3.910193585954657*^9}, {3.910193684109511*^9, 
  3.910193686571827*^9}, {3.910194266320579*^9, 3.910194292006606*^9}, {
  3.91019462371861*^9, 3.910194627163826*^9}, {3.9103621328487473`*^9, 
  3.910362134848796*^9}},
 CellLabel->
  "In[1099]:=",ExpressionUUID->"929aa454-533a-461b-a489-de102434eb8f"],

Cell[BoxData[
 RowBox[{"39.520683266940374`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.6091902562518926`*^7", " ", 
   SuperscriptBox["x", "2"]}], "-", 
  RowBox[{"15629.304082652112`", " ", "xbar"}], "+", 
  RowBox[{"1.6091902562518926`*^7", " ", 
   SuperscriptBox["xbar", "2"]}], "+", 
  RowBox[{"x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "15629.304082652112`"}], "+", 
     RowBox[{"4.959272559134905`*^6", " ", "xbar"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.910194273438807*^9, 3.910194295096628*^9}, {
   3.910194620774699*^9, 3.910194675855754*^9}, 3.9102548937500067`*^9, 
   3.910256951964849*^9, 3.9102575014734507`*^9, 3.910261072761673*^9, 
   3.910261781497485*^9, 3.910262512485158*^9, {3.9102625547166977`*^9, 
   3.910262598287364*^9}, {3.910262632608684*^9, 3.910262709651052*^9}, {
   3.9102628470514097`*^9, 3.910262871850761*^9}, 3.910263085662012*^9, 
   3.910264032402162*^9, 3.910264266950406*^9, 3.910264833945615*^9, 
   3.9102655990615883`*^9, 3.910265641566704*^9, 3.9102660047364264`*^9, 
   3.910266560733631*^9, 3.910266687439355*^9, 3.9102667943875217`*^9, 
   3.9102669099572897`*^9, 3.91027784886028*^9, 3.910278436867091*^9, 
   3.910279013562521*^9, 3.910281668196974*^9, 3.910281721599625*^9, {
   3.91028175345093*^9, 3.910281798993752*^9}, 3.910281845992148*^9, 
   3.910281900433764*^9, 3.9102824300273857`*^9, 3.910282586189486*^9, 
   3.910284959739121*^9, 3.910285159744771*^9, 3.9102855030930233`*^9, 
   3.910285892022456*^9, 3.910286626333706*^9, 3.910287520352981*^9, 
   3.910288531673995*^9, 3.910288689048047*^9, {3.910289011327777*^9, 
   3.9102890288788*^9}, {3.910289163290195*^9, 3.910289185900076*^9}, 
   3.9102898712463427`*^9, 3.910293853640498*^9, 3.9102938967059517`*^9, 
   3.9102949572787724`*^9, 3.910294994337508*^9, 3.9102950300526657`*^9, {
   3.9102952565139647`*^9, 3.910295277846154*^9}, 3.9103440648417892`*^9, 
   3.9103446360475492`*^9, 3.910344696757668*^9, {3.9103448438160477`*^9, 
   3.910344896611849*^9}, {3.910345237467649*^9, 3.910345274376264*^9}, 
   3.91034703802274*^9, 3.9103471340927258`*^9, 3.910347529488956*^9, 
   3.910348545351899*^9, 3.910348583852359*^9, 3.9103621355772133`*^9, 
   3.9103731046537952`*^9, 3.9103731795643463`*^9, 3.910373890394074*^9, 
   3.910389312604816*^9, 3.910389440527323*^9, 3.910860476837658*^9, 
   3.9172720498022137`*^9, 3.917273673849436*^9, 3.917288814604485*^9, 
   3.9172890257945538`*^9, 3.9172891681214943`*^9, 3.91728931884626*^9, 
   3.9172984089937763`*^9, 3.917302292977528*^9, 3.917304305007704*^9, 
   3.917467338096518*^9, 3.917530584853939*^9, 3.917530618934094*^9, 
   3.919970869739319*^9, 3.9199713010921583`*^9, 3.920021365520928*^9, 
   3.9200255433206873`*^9, 3.920029481851969*^9, 3.9200337885269413`*^9, 
   3.920100004473584*^9, 3.9201269872286177`*^9, 3.920127201935974*^9, 
   3.9201295599071712`*^9, 3.920216349315876*^9, 3.9202164123952713`*^9, 
   3.9207118317038097`*^9, 3.920889351558893*^9, 3.9208896601756144`*^9, 
   3.9208898230809507`*^9, 3.920926993171278*^9, 3.920927667645628*^9},
 CellLabel->
  "Out[1101]=",ExpressionUUID->"6428a177-127d-47a6-86bc-ebd1e3e02f26"]
}, Open  ]],

Cell["K\[ADoubleDot]hler potential near \[Infinity]", "Text",
 CellChangeTimes->{{3.91019350004438*^9, 
  3.910193512264447*^9}},ExpressionUUID->"54bb010b-7e0c-44ef-a712-\
780a68dce56a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kvol\[Infinity]", "=", 
   RowBox[{"pi\[Infinity]loc", ".", "pairing", ".", "pi\[Infinity]locbar"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Kpot\[Infinity]", "=", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "Kvol\[Infinity]", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"expand", " ", "to", " ", "leading", " ", "order"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Kvol\[Infinity]", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "->", 
              RowBox[{"\[Mu]val", " ", "\[Lambda]", " ", "x"}]}], ",", 
             RowBox[{"xbar", "->", 
              RowBox[{"\[Mu]val", " ", "\[Lambda]", " ", "xbar"}]}]}], 
            "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "//", "Expand"}], "//", 
     "N"}], "//", "Chop"}], "//", "Simplify"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.910193498549088*^9, 3.910193516530216*^9}, {
  3.910193690218692*^9, 3.910193712281405*^9}, {3.910194304871478*^9, 
  3.910194323917879*^9}, {3.910194359841091*^9, 3.910194371733796*^9}, {
  3.910194415454961*^9, 3.910194437595235*^9}, {3.910194544042109*^9, 
  3.910194548386221*^9}, {3.9101946001881638`*^9, 3.910194608839109*^9}, {
  3.91036213847464*^9, 3.9103621388437567`*^9}, {3.920889035440926*^9, 
  3.920889093799325*^9}},
 CellLabel->
  "In[1102]:=",ExpressionUUID->"e767b547-1765-4a38-b1b1-49d75d8f9d77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"110.71255042930738`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "-", 
  RowBox[{"72.17962400196237`", " ", 
   SqrtBox[
    RowBox[{"x", " ", "xbar"}]]}], "+", 
  RowBox[{"0.8993664711172011`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"2", "/", "3"}]]}], "-", 
  RowBox[{"0.2771815208762765`", " ", 
   SqrtBox[
    RowBox[{"x", " ", "xbar"}]], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "x", "]"}], "2"]}], "+", 
  RowBox[{"7.609238353487926`", " ", 
   SqrtBox[
    RowBox[{"x", " ", "xbar"}]], " ", 
   RowBox[{"Log", "[", "xbar", "]"}]}], "-", 
  RowBox[{"0.2771815208763855`", " ", 
   SqrtBox[
    RowBox[{"x", " ", "xbar"}]], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "xbar", "]"}], "2"]}], "-", 
  RowBox[{"0.5543630417528572`", " ", 
   SqrtBox[
    RowBox[{"x", " ", "xbar"}]], " ", 
   RowBox[{"Log", "[", "x", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "13.726092434712891`"}], "+", 
     RowBox[{"1.`", " ", 
      RowBox[{"Log", "[", "xbar", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.9101943136141987`*^9, 3.910194324418433*^9}, 
   3.91019437265079*^9, {3.910194417345652*^9, 3.910194437926922*^9}, 
   3.910194549236085*^9, {3.910194602040225*^9, 3.9101946094830227`*^9}, {
   3.91019465605304*^9, 3.9101946759951982`*^9}, 3.9102548939074297`*^9, 
   3.9102569521289988`*^9, 3.9102575016275997`*^9, 3.910261072848978*^9, 
   3.910261781597748*^9, 3.910262512604589*^9, {3.910262555548758*^9, 
   3.910262598782008*^9}, {3.910262633068845*^9, 3.9102627103692083`*^9}, {
   3.910262847220025*^9, 3.910262872724305*^9}, 3.910263086135859*^9, 
   3.9102640325589848`*^9, 3.910264267116609*^9, 3.9102648341134644`*^9, 
   3.910265600287026*^9, 3.910265642208593*^9, 3.910266004897767*^9, 
   3.910266560883018*^9, 3.9102666885695972`*^9, 3.910266795153943*^9, 
   3.910266910724164*^9, 3.910277849018498*^9, 3.910278436990799*^9, 
   3.9102790136972027`*^9, 3.910281669564666*^9, 3.910281722218835*^9, {
   3.910281753943709*^9, 3.910281799135107*^9}, 3.910281846150172*^9, 
   3.910281900600018*^9, 3.910282430180119*^9, 3.910282586341345*^9, 
   3.9102849598671618`*^9, 3.9102851598610888`*^9, 3.9102855041260567`*^9, 
   3.91028589213445*^9, 3.9102866264620457`*^9, 3.91028752106665*^9, 
   3.910288531788157*^9, 3.910288689164044*^9, {3.910289012425668*^9, 
   3.910289029005003*^9}, {3.910289164350177*^9, 3.910289186052627*^9}, 
   3.910289871373905*^9, 3.910293854811051*^9, 3.910293896847609*^9, 
   3.910294957413044*^9, 3.910294994467712*^9, 3.91029503090519*^9, {
   3.910295256999851*^9, 3.9102952779947577`*^9}, 3.9103441040089808`*^9, 
   3.910344268617385*^9, 3.9103446361832123`*^9, 3.910344697687908*^9, {
   3.910344844406973*^9, 3.910344896761847*^9}, {3.910345238206645*^9, 
   3.910345275038546*^9}, 3.9103470381722307`*^9, 3.910347134243333*^9, 
   3.910347529651322*^9, 3.910348545493046*^9, 3.910348584010777*^9, 
   3.91036213974778*^9, 3.91037310488824*^9, 3.910373179785572*^9, 
   3.910373891198668*^9, 3.910389312813696*^9, 3.910389441140486*^9, 
   3.910860477119296*^9, 3.9172720500331907`*^9, 3.9172736747886057`*^9, 
   3.9172888148296843`*^9, 3.917289026038464*^9, 3.917289169180645*^9, 
   3.917289322568994*^9, 3.917298409815899*^9, 3.9173022938963346`*^9, 
   3.917304305727734*^9, 3.917467338783228*^9, 3.917530585535244*^9, 
   3.917530619838977*^9, 3.919970870534513*^9, 3.919971303412874*^9, 
   3.920021366753644*^9, 3.9200255435988197`*^9, 3.920029483127841*^9, 
   3.92003378935043*^9, 3.9201000047157907`*^9, 3.920126987442728*^9, 
   3.9201272027222757`*^9, 3.920129560146009*^9, 3.9202163501112127`*^9, 
   3.920216412928973*^9, 3.920711832494585*^9, {3.920889037190493*^9, 
   3.920889095116996*^9}, 3.9208893517978277`*^9, 3.920889661060937*^9, 
   3.920889826437523*^9, 3.920926993445322*^9, 3.92092766882763*^9},
 CellLabel->
  "Out[1104]=",ExpressionUUID->"3e28d3bd-f2b7-411c-97e0-d948e320eca1"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Complementary material", "Chapter",
 CellChangeTimes->{{3.910194094002534*^9, 3.910194096930943*^9}, {
  3.9102551946340218`*^9, 3.9102551971460037`*^9}, {3.91042953886802*^9, 
  3.910429541948194*^9}},ExpressionUUID->"5982ab12-e62d-4689-9a95-\
11a521d90ba1"],

Cell["\<\

The second part of this notebook discusses the hypergeometric basis for the \
periods. In addition to the Frobenius series we considered above, we can also \
give the periods exactly in terms of hypergeometric functions. The upshot is \
that it gives us a closed form for the periods rather than a series solution. \
Also, it allows us to give the transition matrix at \[Infinity] exactly \
rather than numerically; this is achieved by analytic continuation properties \
under x->1/x of the hypergeometric functions.

Note: for numerical purposes it is often more efficient to evaluate the \
periods using the Frobenius solutions rather than the hypergeometric \
functions. The hypergeometric functions converge quite slowly, and it is \
difficult to simplify their series expansions.\
\>", "Text",
 CellChangeTimes->{{3.910255197962493*^9, 3.9102552626873703`*^9}, {
  3.910255303533095*^9, 3.910255507856103*^9}, {3.910429453524996*^9, 
  3.9104294708414173`*^9}, {3.910429507233358*^9, 3.9104295633383102`*^9}, {
  3.910429611907151*^9, 3.910429615605237*^9}, {3.910431797856605*^9, 
  3.910431805346538*^9}, {3.920889124271845*^9, 
  3.9208891337396593`*^9}},ExpressionUUID->"94d0abb7-b386-47e8-9d01-\
affb8748ac60"],

Cell[CellGroupData[{

Cell["Hypergeometric basis", "Subsection",
 CellChangeTimes->{{3.9101843107789307`*^9, 3.910184318472024*^9}, 
   3.91025560372744*^9},ExpressionUUID->"f7e0eb7d-c96d-4beb-bbdf-\
5ce90f9c7c0c"],

Cell["Hypergeometric solutions to PF with LCS-point at x=0:", "Text",
 CellChangeTimes->{{3.8733562852549887`*^9, 3.8733563202883873`*^9}, {
  3.873362456331521*^9, 3.87336246956122*^9}, {3.87690704748874*^9, 
  3.876907047882537*^9}},ExpressionUUID->"48b0b417-aafe-443c-ae60-\
1dd0f94ccc6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", "=", 
  RowBox[{
   RowBox[{"DSolve", "[", 
    RowBox[{
     RowBox[{"pf", "==", "0"}], ",", "f", ",", "x"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.873360060346665*^9, 3.873360099420176*^9}, {
   3.875106693945266*^9, 3.875106695875005*^9}, {3.8769058053646297`*^9, 
   3.876905807146587*^9}, 3.87690584978673*^9, {3.91025462265451*^9, 
   3.910254623274119*^9}, {3.9103449071130466`*^9, 3.9103449228272963`*^9}},
 CellLabel->
  "In[1105]:=",ExpressionUUID->"ce66aed0-56be-42fc-a464-f6ab3ca0dd82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"f", "\[Rule]", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", "x", "}"}], ",", 
     RowBox[{
      RowBox[{
       TemplateBox[{"1"},
        "C"], " ", 
       RowBox[{"HypergeometricPFQ", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           FractionBox["1", "3"], ",", 
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", 
           FractionBox["1", "2"], ",", 
           FractionBox["2", "3"]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
         RowBox[{"1728", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{
       TemplateBox[{"2"},
        "C"], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "3"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["2", "3"]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"1728", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{
       TemplateBox[{"3"},
        "C"], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "3"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["2", "3"]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "1728"}], " ", "x"}]}], "]"}]}], "+", 
      RowBox[{
       TemplateBox[{"4"},
        "C"], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "3"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["2", "3"]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", "0", "}"}]}], "}"}], ",", 
         RowBox[{"1728", " ", "x"}]}], "]"}]}], "+", 
      RowBox[{
       TemplateBox[{"5"},
        "C"], " ", 
       RowBox[{"MeijerG", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             FractionBox["1", "3"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["1", "2"], ",", 
             FractionBox["2", "3"]}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{"-", "1728"}], " ", "x"}]}], "]"}]}]}]}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9103445214661503`*^9, 3.9103446362711287`*^9, 3.910344697771964*^9, {
   3.9103448565696707`*^9, 3.910344923510693*^9}, {3.910345238296051*^9, 
   3.9103452918162727`*^9}, 3.910345592876676*^9, 3.91034703826264*^9, 
   3.910347136101853*^9, 3.9103475299978724`*^9, 3.910348545574008*^9, 
   3.9103485840931053`*^9, 3.910372306001131*^9, 3.91037310503296*^9, 
   3.910373179950676*^9, 3.910373891348618*^9, 3.9103893129732523`*^9, 
   3.9103894413040123`*^9, 3.917274280057666*^9, 3.917288815022098*^9, 
   3.917289026201289*^9, 3.917289169351046*^9, 3.917289322746776*^9, 
   3.917298410001409*^9, 3.917302294076618*^9, 3.917304305915296*^9, 
   3.917530620012102*^9, 3.920021369594013*^9, 3.92002554723146*^9, 
   3.920029483296748*^9, 3.920033789529916*^9, 3.920100004884447*^9, 
   3.9201272028997717`*^9, 3.9201295603081217`*^9, 3.920216355533584*^9, 
   3.920216413085168*^9, 3.920711832649179*^9, 3.920889138225277*^9, 
   3.920889371307266*^9, 3.9208895563971786`*^9, 3.920889619668828*^9, 
   3.9208896665771227`*^9, 3.920889826624099*^9, 3.92092699548643*^9, 
   3.920927668992387*^9},
 CellLabel->
  "Out[1105]=",ExpressionUUID->"77c3d109-eb4b-48ae-b731-c60d063c3017"]
}, Open  ]],

Cell["The solution always takes the following form ", "Text",
 CellChangeTimes->{{3.91034521777455*^9, 3.910345224134848*^9}, 
   3.910345623139998*^9},ExpressionUUID->"f92375b3-c69f-4f18-a689-\
f4d668f0a818"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sol", "=", 
    RowBox[{"{", 
     RowBox[{"f", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{
         RowBox[{
          TemplateBox[{"1"},
           "C"], " ", 
          RowBox[{"HypergeometricPFQ", "[", 
           RowBox[{"exps", ",", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
            RowBox[{"\[Mu]val", " ", "x"}]}], "]"}]}], "+", 
         RowBox[{
          TemplateBox[{"2"},
           "C"], " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"exps", ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{"\[Mu]val", " ", "x"}]}], "]"}]}], "+", 
         RowBox[{
          TemplateBox[{"3"},
           "C"], " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"exps", ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"-", "\[Mu]val"}], " ", "x"}]}], "]"}]}], "+", 
         RowBox[{
          TemplateBox[{"4"},
           "C"], " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"exps", ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
              RowBox[{"{", "0", "}"}]}], "}"}], ",", 
            RowBox[{"\[Mu]val", " ", "x"}]}], "]"}]}], "+", 
         RowBox[{
          TemplateBox[{"5"},
           "C"], " ", 
          RowBox[{"MeijerG", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"exps", ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
              ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{
             RowBox[{"-", "\[Mu]val"}], " ", "x"}]}], "]"}]}]}]}], "]"}]}], 
     "}"}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "safer", " ", "to", " ", "use", " ", "this", " ", "expression", " ", 
     "instead", " ", "of", " ", "the", " ", "above", " ", 
     RowBox[{"Solve", "[", "]"}]}], ",", " ", 
    RowBox[{
    "in", " ", "case", " ", "a", " ", "Mathematica", " ", "update", " ", 
     "changes", " ", "things"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9103445248820333`*^9, 3.910344525752286*^9}, {
   3.9103445668625603`*^9, 3.910344609269771*^9}, {3.910344643750667*^9, 
   3.910344677839899*^9}, {3.9103449042119627`*^9, 3.910344920135992*^9}, 
   3.910345579114015*^9, {3.9103456257678013`*^9, 3.910345657622931*^9}, {
   3.910372320323004*^9, 3.910372375543335*^9}},
 CellLabel->
  "In[1106]:=",ExpressionUUID->"7117c1dd-a29c-40e6-afb4-fd9b46714c29"],

Cell["Hypergeometric periods near LCS (in complex local basis):", "Text",
 CellChangeTimes->{{3.8769061532082167`*^9, 3.8769061583320208`*^9}, {
  3.876906190381031*^9, 
  3.876906199074998*^9}},ExpressionUUID->"ca0e0e21-8346-4b09-b27f-\
4dbe190a9798"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], ",", 
     TemplateBox[{"2"},
      "C"], ",", 
     TemplateBox[{"3"},
      "C"], ",", 
     TemplateBox[{"4"},
      "C"], ",", 
     TemplateBox[{"5"},
      "C"]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"piLCShyplocal", "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"f", "[", "x", "]"}], "/.", "sol"}], ",", 
    RowBox[{"{", "cvec", "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8769057997202682`*^9, 3.87690595666888*^9}, {
   3.87690601392491*^9, 3.8769060190818243`*^9}, {3.876906230747387*^9, 
   3.8769062314452963`*^9}, {3.876906419758563*^9, 3.8769064201843987`*^9}, {
   3.9102546269208107`*^9, 3.910254627652903*^9}, 3.9103456713181057`*^9, {
   3.910372397293964*^9, 3.9103723988704844`*^9}},
 CellLabel->
  "In[1107]:=",ExpressionUUID->"67bdeda8-c31d-4542-ba7b-945b930f098f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HypergeometricPFQ", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "3"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["2", "3"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"1728", " ", "x"}]}], "]"}], ",", 
   RowBox[{"MeijerG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["2", "3"]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"1728", " ", "x"}]}], "]"}], ",", 
   RowBox[{"MeijerG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["2", "3"]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "1728"}], " ", "x"}]}], "]"}], ",", 
   RowBox[{"MeijerG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["2", "3"]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "0", "}"}]}], "}"}], ",", 
     RowBox[{"1728", " ", "x"}]}], "]"}], ",", 
   RowBox[{"MeijerG", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "3"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["2", "3"]}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"-", "1728"}], " ", "x"}]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.910345671606986*^9, 3.910347038304435*^9, 3.910347139409896*^9, 
   3.910347533118922*^9, 3.910348545613082*^9, 3.9103485841280613`*^9, {
   3.9103723833632917`*^9, 3.910372399494627*^9}, 3.9103731050847607`*^9, 
   3.910373179993165*^9, 3.910373891387232*^9, 3.910389313009204*^9, 
   3.910389441335457*^9, 3.917274280163252*^9, 3.917288815091621*^9, 
   3.917289026255083*^9, 3.917289169399976*^9, 3.917289322798748*^9, 
   3.917298410067844*^9, 3.917302294150091*^9, 3.9173043059902477`*^9, 
   3.9175306200809927`*^9, 3.920021369714282*^9, 3.920025547278864*^9, 
   3.920029483333026*^9, 3.920033789582423*^9, 3.9201000049489813`*^9, 
   3.920127202952508*^9, 3.9201295603400927`*^9, 3.920216355582582*^9, 
   3.920216413120097*^9, 3.9207118327001266`*^9, 3.920889138285493*^9, 
   3.9208893713563967`*^9, 3.920889556437212*^9, 3.9208896197203197`*^9, 
   3.920889666630542*^9, 3.920889826659996*^9, 3.920926995524824*^9, 
   3.920927669029594*^9},
 CellLabel->
  "Out[1108]=",ExpressionUUID->"784b0e42-67c4-4a5c-a8c5-473f57a24115"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Leading solution around LCS", "Subsection",
 CellChangeTimes->{{3.910255607315683*^9, 3.910255611100135*^9}, {
  3.9102570317824583`*^9, 3.910257032917309*^9}, {3.910257072189715*^9, 
  3.91025707270605*^9}},ExpressionUUID->"f5d687bf-55a0-40d5-9c8e-\
417f36e90cd0"],

Cell["\<\
We next want to expand these periods around the large complex structure point \
to leading order. This allows us to fix the rotation matrix to the integral \
basis. Such expansions of hypergeometric functions take a substantial amount \
of time, however, so please be aware.\
\>", "Text",
 CellChangeTimes->{{3.910345681219872*^9, 
  3.910345767172099*^9}},ExpressionUUID->"0fa9ec7c-0e63-4c66-ac43-\
ea9d5a8b5649"],

Cell["\<\
To speed up the process, we use the following replacement rules for PolyGamma\
\[CloseCurlyQuote]s:\
\>", "Text",
 CellChangeTimes->{{3.910257124656919*^9, 3.910257130884078*^9}, {
   3.9103457715193768`*^9, 3.9103457954461946`*^9}, 
   3.910346069570697*^9},ExpressionUUID->"8b58736d-b0aa-4d85-9e59-\
d6d31d7934d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"efficient", " ", "evaluation", " ", "of", " ", 
    RowBox[{"PolyGamma", "[", 
     RowBox[{"0", ",", "x"}], "]"}], " ", "for", " ", "rational", " ", "x", 
    " ", "between", " ", "0", " ", "and", " ", "1"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"polyGamma", "[", "x_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"p", ",", "q"}], "}"}], ",", 
      RowBox[{
       RowBox[{"p", "=", 
        RowBox[{"Numerator", "[", "x", "]"}]}], ";", 
       RowBox[{"q", "=", 
        RowBox[{"Denominator", "[", "x", "]"}]}], ";", 
       RowBox[{
        RowBox[{"-", "EulerGamma"}], "-", 
        RowBox[{
         FractionBox["\[Pi]", "2"], 
         RowBox[{"Cot", "[", 
          RowBox[{"p", " ", 
           FractionBox["\[Pi]", "q"]}], "]"}]}], "-", 
        RowBox[{"Log", "[", "q", "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", "\[Pi]", " ", "k", " ", 
             FractionBox["p", "q"]}], "]"}], 
           RowBox[{"Log", "[", 
            RowBox[{"2", " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"k", " ", 
               FractionBox[
                RowBox[{"\[Pi]", " "}], "q"]}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "uses", " ", "the", " ", "above", " ", "polyGamma", " ", "for", " ", 
     "all", " ", 
     RowBox[{
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", "x"}], "]"}], "'"}], "s", " ", "based", " ", "on", 
     " ", "some", " ", "particular", " ", "rational", " ", "number", 
     RowBox[{"(", 
      RowBox[{
      "this", " ", "rational", " ", "number", " ", "is", " ", "typically", 
       " ", "one", " ", "of", " ", "the", " ", "exponents", " ", "of", " ", 
       "the", " ", "PF", " ", "equation"}], ")"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"replacePoly", "[", "frac_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"denom", "=", 
         RowBox[{"Denominator", "[", "frac", "]"}]}], ",", "nums"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nums", "=", 
        RowBox[{"Range", "[", 
         RowBox[{"denom", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"num", "/", "denom"}]}], "]"}], "->", 
          RowBox[{"polyGamma", "[", 
           RowBox[{"num", "/", "denom"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"num", ",", "nums"}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{"useful", " ", "identity", " ", "for", " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"2", ",", "x"}], "]"}], " ", "that", " ", "maps", " ", "them", 
      " ", "into", " ", "their", " ", "neighbours"}], ",", " ", 
     "\[IndentingNewLine]", " ", 
     RowBox[{
     "typically", " ", "such", " ", "that", " ", "all", " ", "drop", " ", 
      "out", " ", "and", " ", "the", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", "remains"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"replacePoly3", "[", "frac_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"num", "=", 
         RowBox[{"Numerator", "[", "frac", "]"}]}], ",", 
        RowBox[{"denom", "=", 
         RowBox[{"Denominator", "[", "frac", "]"}]}], ",", "nums"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nums", "=", 
        RowBox[{"Range", "[", 
         RowBox[{"denom", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nums", "=", 
        RowBox[{"Delete", "[", 
         RowBox[{"nums", ",", "num"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"3", ",", "frac"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{"3", ",", 
               RowBox[{"i", " ", "frac"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "nums"}], "}"}]}], "]"}]}], "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["denom", "4"]}], ")"}], 
           RowBox[{"PolyGamma", "[", 
            RowBox[{"3", ",", "1"}], "]"}]}]}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"replacePoly2", "[", "frac_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"num", "=", 
         RowBox[{"Numerator", "[", "frac", "]"}]}], ",", 
        RowBox[{"denom", "=", 
         RowBox[{"Denominator", "[", "frac", "]"}]}], ",", "nums"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nums", "=", 
        RowBox[{"Range", "[", 
         RowBox[{"denom", "-", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nums", "=", 
        RowBox[{"Delete", "[", 
         RowBox[{"nums", ",", "num"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", "frac"}], "]"}], "->", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"PolyGamma", "[", 
               RowBox[{"2", ",", 
                RowBox[{"i", " ", "frac"}]}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "nums"}], "}"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["denom", "3"]}], ")"}], 
            RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"2", ",", "1"}], "]"}], "->", 
          RowBox[{
           RowBox[{"-", "2"}], 
           RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"replacePoly1", "[", "frac_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"num", "=", 
         RowBox[{"Numerator", "[", "frac", "]"}]}], ",", 
        RowBox[{"denom", "=", 
         RowBox[{"Denominator", "[", "frac", "]"}]}], ",", "nums"}], "}"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nums", "=", 
        RowBox[{"Range", "[", "denom", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"nums", "=", 
        RowBox[{"Delete", "[", 
         RowBox[{"nums", ",", "num"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"PolyGamma", "[", 
          RowBox[{"1", ",", "frac"}], "]"}], "->", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"PolyGamma", "[", 
              RowBox[{"1", ",", 
               RowBox[{"i", " ", "frac"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "nums"}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["denom", "2"], 
           FractionBox[
            SuperscriptBox["\[Pi]", "2"], "6"]}]}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.910257131660885*^9, 3.910257138049965*^9}, {
   3.910257175873927*^9, 3.910257177320866*^9}, {3.91025728564427*^9, 
   3.910257288034616*^9}, {3.910257442161289*^9, 3.910257476052372*^9}, {
   3.910261537098342*^9, 3.910261601131399*^9}, {3.910262767401064*^9, 
   3.910262820371482*^9}, {3.910275627223918*^9, 3.91027570979428*^9}, {
   3.910275748456464*^9, 3.910275803669404*^9}, {3.91027816895245*^9, 
   3.910278169081677*^9}, 3.910278271042225*^9, {3.9102783457999973`*^9, 
   3.9102783459461823`*^9}, {3.910278837090376*^9, 3.910278838157875*^9}, {
   3.910281241093863*^9, 3.910281242152018*^9}, {3.9102834871857767`*^9, 
   3.910283497108753*^9}, 3.910283602074046*^9, 3.9102836419381943`*^9, {
   3.910283751859768*^9, 3.910283752170076*^9}, {3.9102852375864573`*^9, 
   3.91028524275378*^9}, {3.910294822608776*^9, 3.9102948705847607`*^9}, {
   3.910345784758583*^9, 3.910345874367292*^9}, {3.910346072864019*^9, 
   3.910346245095736*^9}, {3.910390451608448*^9, 3.910390505946093*^9}, {
   3.910390549311173*^9, 3.910390549668517*^9}, {3.910390681676056*^9, 
   3.910390681951664*^9}, {3.910390764625845*^9, 3.9103907933863583`*^9}},
 CellLabel->
  "In[1109]:=",ExpressionUUID->"adc8a41a-bfe7-4641-91fc-35e5b019f892"],

Cell["\<\
To unclutter the Gamma-factors, we also bring their arguments between 0 and \
1/2 :\
\>", "Text",
 CellChangeTimes->{{3.9103460760413303`*^9, 
  3.91034609685362*^9}},ExpressionUUID->"15d001d0-9d5c-459d-9dda-\
41cbc089ad73"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"repdown", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
      RowBox[{"x", "<", "0"}]}], "\[Rule]", 
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"x", "+", "1"}], "]"}], "x"]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repup", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
      RowBox[{"x", ">", "1"}]}], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "-", "1"}], ")"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"x", "-", "1"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rephalf", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
      RowBox[{"x", ">", 
       RowBox[{"1", "/", "2"}]}]}], "\[Rule]", 
     FractionBox[
      RowBox[{"\[Pi]", " "}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "x"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Pi]", " ", "x"}], "]"}]}]]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910346092979479*^9, 3.910346093371389*^9}},
 CellLabel->
  "In[1114]:=",ExpressionUUID->"4f62aafd-d4f8-4b35-a3a6-c764e090e0bd"],

Cell["Leading periods around LCS with the above replacement rules:", "Text",
 CellChangeTimes->{{3.910257068413617*^9, 3.9102570749756804`*^9}, {
  3.910346264609191*^9, 
  3.9103462709905148`*^9}},ExpressionUUID->"fd5bae55-b558-4c22-b41a-\
20463517844a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"piLCShyplocal0", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{"piLCShyplocal", ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piLCShyplocal0", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"piLCShyplocal0", "/.", 
         RowBox[{"replacePoly", "[", 
          RowBox[{"exps", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "/.", 
        RowBox[{"replacePoly", "[", 
         RowBox[{"exps", "[", 
          RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "/.", 
       RowBox[{"replacePoly2", "[", 
        RowBox[{"exps", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "/.", 
      RowBox[{"replacePoly1", "[", 
       RowBox[{"exps", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "/.", 
     RowBox[{"replacePoly3", "[", 
      RowBox[{"exps", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "for", " ", "some", " ", "examples", " ", "FullSimplify", " ", "is", " ", 
     "too", " ", "slow"}], ",", " ", 
    RowBox[{"then", " ", "may", " ", "be", " ", "removed"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"piLCShyplocal0", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"piLCShyplocal0", "//.", "repdown"}], "//.", "repup"}], "/.", 
       "rephalf"}], "//", "PowerExpand"}], "//", "FullSimplify"}]}], ";"}], 
  " "}]}], "Input",
 CellChangeTimes->{{3.910283768663644*^9, 3.910283814484091*^9}, {
   3.910283929962203*^9, 3.910283968050582*^9}, {3.9102839999108973`*^9, 
   3.910284001550001*^9}, {3.91028405757822*^9, 3.9102840829153748`*^9}, 
   3.9102841866871767`*^9, {3.910347543362329*^9, 3.910347560507257*^9}, {
   3.91038980299321*^9, 3.910389806934293*^9}, {3.910389841406193*^9, 
   3.910389867302256*^9}, {3.910390168528829*^9, 3.9103901726512833`*^9}, {
   3.910390229647147*^9, 3.910390285130084*^9}, {3.910390838286181*^9, 
   3.910390842183975*^9}, {3.910390881887857*^9, 3.910390882582003*^9}, 
   3.9103910398774652`*^9, {3.910391101343131*^9, 3.9103911332440367`*^9}, {
   3.910449053250258*^9, 3.9104490655611277`*^9}, {3.9208893963780107`*^9, 
   3.920889424421055*^9}},
 CellLabel->
  "In[1117]:=",ExpressionUUID->"935a8484-a23f-43f3-9d24-3f42ecce2c54"],

Cell[CellGroupData[{

Cell["Integral basis", "Subsubsection",
 CellChangeTimes->{{3.873193699097569*^9, 3.873193705268569*^9}, 
   3.9104491044456472`*^9},ExpressionUUID->"df37a204-c115-45bf-a373-\
bb1b5d54ed58"],

Cell["\<\
Here we read off the part of the periods proportional to the leading \
Frobenius solutions. This allows us to fix the transition matrix to the \
integral basis for the \
\>", "Text",
 CellChangeTimes->{{3.910347978581646*^9, 
  3.910348023629924*^9}},ExpressionUUID->"c88bde6d-0826-40e1-8741-\
1b92299a7dcd"],

Cell["\<\
Useful function for reading off periods proportional to leading Frobenius \
solutions:\
\>", "Text",
 CellChangeTimes->{{3.910346414003063*^9, 
  3.910346448245137*^9}},ExpressionUUID->"cdae4d97-fe0c-439a-9dd7-\
08a6bd03429c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Coefs", "[", "exps_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "i"], 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], 
       RowBox[{"j", "-", "1"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Count", "[", 
        RowBox[{"exps", ",", "i"}], "]"}]}], "}"}]}], "]"}], "//", 
   "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Scaling", "[", "exps_", "]"}], ":=", 
   RowBox[{"DiagonalMatrix", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
        RowBox[{"j", "-", "1"}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"Count", "[", 
          RowBox[{"exps", ",", "i"}], "]"}]}], "}"}]}], "]"}], "//", 
     "Flatten"}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"useful", " ", "replacement", " ", "rule"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"logrep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"c_", " ", "x"}], "]"}], "->", 
     RowBox[{
      RowBox[{"Log", "[", "c", "]"}], "+", 
      RowBox[{"Log", "[", "x", "]"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910346449176683*^9, 3.910346453552794*^9}, {
  3.910346839590111*^9, 3.910346840419079*^9}, {3.910372716103632*^9, 
  3.910372742915866*^9}},
 CellLabel->
  "In[1120]:=",ExpressionUUID->"762c5b1a-bacc-400d-a8d3-e33588d0b44e"],

Cell["Read off coefficient matrix of hypergeometric periods", "Text",
 CellChangeTimes->{{3.910346585009947*^9, 
  3.910346593544495*^9}},ExpressionUUID->"6120521a-8dd9-411f-84a3-\
86bbf846c63f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "rescale", " ", "by", " ", "x", " ", "so", " ", "the", " ", "\"\<1\>\"", 
    " ", "as", " ", "leading", " ", "period", " ", "does", " ", "not", " ", 
    "cause", " ", "an", " ", "error"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"coefsLCShyp", "=", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"x", " ", "piLCShyplocal0"}], "/.", "logrep"}], ",", "#"}],
          "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "->", "0"}], "}"}]}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"x", " ", 
        RowBox[{"Coefs", "[", "aLCS", "]"}]}], ")"}]}]}], " ", ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rotLCShyp", "=", 
     RowBox[{
      RowBox[{"TransitionMatrix", "[", 
       RowBox[{"\[Kappa]val", ",", "c2val", ",", "c3val"}], "]"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"Scaling", "[", "aLCS", "]"}], "]"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"Inverse", "[", "coefsLCShyp", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"rotLCShyp", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"rotLCShyp", "//", "N"}], "//", "Chop"}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.910346506199128*^9, 3.910346522687893*^9}, {
   3.9103465549343653`*^9, 3.9103466627932577`*^9}, {3.9103467003887587`*^9, 
   3.9103468951509047`*^9}, {3.910347007315662*^9, 3.9103470157394037`*^9}, {
   3.9103471718786287`*^9, 3.910347172668475*^9}, {3.910347206242917*^9, 
   3.910347218988409*^9}, {3.910347255764598*^9, 3.910347322900828*^9}, 
   3.910347396769837*^9, {3.91034744132542*^9, 3.910347469341613*^9}, {
   3.9103475110109377`*^9, 3.9103475121003027`*^9}, {3.910372763038957*^9, 
   3.910372769949149*^9}},
 CellLabel->
  "In[1123]:=",ExpressionUUID->"645f4e2d-a698-4a91-a4ae-965e9d021320"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]]}]]}], "0", "0", "0"},
     {"0", "0", 
      FractionBox[
       SqrtBox["3"], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"9", "/", "2"}]]}]], "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"7", "/", "2"}]]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox["3"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"11", "/", "2"}]]}]]}], "0"},
     {"1", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]", " ", 
          SqrtBox["3"]}], 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"7", "/", "2"}]]}]]}], "+", 
       FractionBox[
        RowBox[{"21", " ", 
         SqrtBox["3"], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"13", "/", "2"}]]}]], "+", 
       FractionBox[
        RowBox[{"81", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox[
             RowBox[{"8", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["\[Pi]", 
               RowBox[{"21", "/", "2"}]]}], 
             RowBox[{"27", " ", 
              SqrtBox["3"]}]]}], "-", 
           FractionBox[
            RowBox[{"28", " ", 
             SuperscriptBox["\[Pi]", 
              RowBox[{"15", "/", "2"}]], " ", 
             RowBox[{"Zeta", "[", "3", "]"}]}], 
            RowBox[{"9", " ", 
             SqrtBox["3"]}]]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "14"]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", 
         SqrtBox["3"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]]}]]}], 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"11", "/", "2"}]]}]], 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["3"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"13", "/", "2"}]]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.910346523372303*^9, 3.910346599124029*^9, {3.9103467436362886`*^9, 
   3.91034676020194*^9}, {3.9103468006685534`*^9, 3.910346895426629*^9}, 
   3.910347020002164*^9, {3.910347168396392*^9, 3.910347219320445*^9}, {
   3.9103472726837397`*^9, 3.910347323371949*^9}, 3.910347400460693*^9, {
   3.910347445046055*^9, 3.9103474594968157`*^9}, 3.910347512457594*^9, 
   3.9103478748460693`*^9, 3.910348045245668*^9, 3.910348553436112*^9, 
   3.910348584994093*^9, {3.910372746267194*^9, 3.9103727702859983`*^9}, 
   3.910372855824106*^9, 3.91037310710952*^9, 3.910373393881076*^9, 
   3.910373677672216*^9, {3.910373708000955*^9, 3.9103737358886843`*^9}, 
   3.910373814793743*^9, 3.910373892175161*^9, 3.910389316664054*^9, 
   3.9103909881382008`*^9, 3.9103910474887943`*^9, 3.917274280809691*^9, 
   3.9172891720715227`*^9, 3.9172893234049807`*^9, 3.917298411428577*^9, 
   3.91730229519998*^9, 3.9173043072400208`*^9, 3.917530621442651*^9, 
   3.920021371958108*^9, 3.920025550368992*^9, 3.9200294839555798`*^9, 
   3.920033790732983*^9, 3.920100006726192*^9, 3.920127204101943*^9, 
   3.9201295620898027`*^9, 3.920216357629443*^9, 3.920216413813753*^9, 
   3.920711833821225*^9, 3.9208894206255083`*^9, 3.920889560649881*^9, 
   3.920889671763248*^9, 3.92088982730481*^9, 3.9209269995933113`*^9, 
   3.920927670567857*^9},
 CellLabel->
  "Out[1125]//MatrixForm=",ExpressionUUID->"7a3242de-dba8-4b6b-9c78-\
e2e6f3558668"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.007879090368392393`", " ", "\[ImaginaryI]"}]}], "0", "0", 
      "0"},
     {"0", "0", "0.0012539961791973918`", "0", "0"},
     {"0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.05515363257874675`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "0.015047954150368704`"}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.004789912572902764`", " ", "\[ImaginaryI]"}]}], "0"},
     {"1.`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.05515363257874676`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "0.017555946508763486`"}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.002394956286451382`", " ", "\[ImaginaryI]"}]}], 
      "0.0007623382629554933`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.910346523372303*^9, 3.910346599124029*^9, {3.9103467436362886`*^9, 
   3.91034676020194*^9}, {3.9103468006685534`*^9, 3.910346895426629*^9}, 
   3.910347020002164*^9, {3.910347168396392*^9, 3.910347219320445*^9}, {
   3.9103472726837397`*^9, 3.910347323371949*^9}, 3.910347400460693*^9, {
   3.910347445046055*^9, 3.9103474594968157`*^9}, 3.910347512457594*^9, 
   3.9103478748460693`*^9, 3.910348045245668*^9, 3.910348553436112*^9, 
   3.910348584994093*^9, {3.910372746267194*^9, 3.9103727702859983`*^9}, 
   3.910372855824106*^9, 3.91037310710952*^9, 3.910373393881076*^9, 
   3.910373677672216*^9, {3.910373708000955*^9, 3.9103737358886843`*^9}, 
   3.910373814793743*^9, 3.910373892175161*^9, 3.910389316664054*^9, 
   3.9103909881382008`*^9, 3.9103910474887943`*^9, 3.917274280809691*^9, 
   3.9172891720715227`*^9, 3.9172893234049807`*^9, 3.917298411428577*^9, 
   3.91730229519998*^9, 3.9173043072400208`*^9, 3.917530621442651*^9, 
   3.920021371958108*^9, 3.920025550368992*^9, 3.9200294839555798`*^9, 
   3.920033790732983*^9, 3.920100006726192*^9, 3.920127204101943*^9, 
   3.9201295620898027`*^9, 3.920216357629443*^9, 3.920216413813753*^9, 
   3.920711833821225*^9, 3.9208894206255083`*^9, 3.920889560649881*^9, 
   3.920889671763248*^9, 3.92088982730481*^9, 3.9209269995933113`*^9, 
   3.920927670570314*^9},
 CellLabel->
  "Out[1126]//MatrixForm=",ExpressionUUID->"0016d609-3e94-41e5-af81-\
b0cde12877ff"]
}, Open  ]],

Cell["\<\
We read out the coefficients in appropriate units of 2\[Pi] \[ImaginaryI] and \
simplify these algebraic numbers\
\>", "Text",
 CellChangeTimes->{{3.910346952832069*^9, 
  3.910346985019554*^9}},ExpressionUUID->"d347a440-3d2d-4ec1-a6a1-\
4ce97129fa62"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coefmatrix", "=", 
    RowBox[{
     RowBox[{"Transpose", "[", 
      RowBox[{
       RowBox[{"DiagonalMatrix", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
           RowBox[{"7", "/", "2"}]], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
           RowBox[{"9", "/", "2"}]], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
           RowBox[{"11", "/", "2"}]], ",", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
           RowBox[{"13", "/", "2"}]]}], "}"}], "]"}], ".", 
       RowBox[{"Transpose", "[", "rotLCShyp", "]"}]}], "]"}], "//", 
     "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "sometimes", " ", "we", " ", "need", " ", "to", " ", "set", " ", "some", 
      " ", "components", " ", "to", " ", "zero", " ", "by", " ", "hand"}], 
     ";", " ", 
     RowBox[{
      RowBox[{"first", " ", "needed", " ", "for", " ", "n"}], "=", "1"}]}], 
    ",", 
    RowBox[{
     RowBox[{"2", " ", "and", " ", "second", " ", "for", " ", "n"}], "=", 
     "11"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"simp", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"coefmatrix", "[", 
        RowBox[{"[", 
         RowBox[{"5", ",", "1"}], "]"}], "]"}], "->", "1"}], ",", 
      RowBox[{
       RowBox[{"coefmatrix", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "1"}], "]"}], "]"}], "->", "0"}], ",", 
      RowBox[{
       RowBox[{"coefmatrix", "[", 
        RowBox[{"[", 
         RowBox[{"5", ",", "2"}], "]"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"coefmatrix", "[", 
              RowBox[{"[", 
               RowBox[{"5", ",", "2"}], "]"}], "]"}], "/", 
             RowBox[{"coefmatrix", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "//", "N"}], "//", 
           "Chop"}], "//", "Rationalize"}], ")"}], 
        RowBox[{"coefmatrix", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"coefmatrix", "[", 
        RowBox[{"[", 
         RowBox[{"4", ",", "2"}], "]"}], "]"}], "->", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"coefmatrix", "[", 
              RowBox[{"[", 
               RowBox[{"4", ",", "2"}], "]"}], "]"}], "/", 
             RowBox[{"coefmatrix", "[", 
              RowBox[{"[", 
               RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "//", "N"}], "//", 
           "Chop"}], "//", "Rationalize"}], ")"}], 
        RowBox[{"coefmatrix", "[", 
         RowBox[{"[", 
          RowBox[{"2", ",", "2"}], "]"}], "]"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"apply", " ", "simplification"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefmatrix", "=", 
   RowBox[{"coefmatrix", "/.", "simp"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rotLCShyp", "=", 
   RowBox[{
    RowBox[{"coefmatrix", ".", 
     RowBox[{"Inverse", "[", 
      RowBox[{"DiagonalMatrix", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
          RowBox[{"7", "/", "2"}]], ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
          RowBox[{"9", "/", "2"}]], ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
          RowBox[{"11", "/", "2"}]], ",", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
          RowBox[{"13", "/", "2"}]]}], "}"}], "]"}], "]"}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rotLCShyp", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rotLCShyp", "//", "N"}], "//", "Chop"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{
  3.9103469518290253`*^9, {3.9103469884627647`*^9, 3.91034700002558*^9}, {
   3.9103480313839273`*^9, 3.91034805110106*^9}, {3.9103727816312428`*^9, 
   3.9103728492683764`*^9}, {3.910373506680009*^9, 3.9103735074805326`*^9}, {
   3.910373609726231*^9, 3.910373613218521*^9}, {3.9103736664022093`*^9, 
   3.910373674326572*^9}, {3.9103737050296717`*^9, 3.910373720619896*^9}, {
   3.9103738118324623`*^9, 3.910373859326956*^9}},
 CellLabel->
  "In[1127]:=",ExpressionUUID->"46d77d28-b705-47d6-8d45-c51cc181b226"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["3"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]]}]]}], "0", "0", "0"},
     {"0", "0", 
      FractionBox[
       SqrtBox["3"], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"9", "/", "2"}]]}]], "0", "0"},
     {"0", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"7", "/", "2"}]]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         SqrtBox["3"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"11", "/", "2"}]]}]]}], "0"},
     {"1", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", "\[ImaginaryI]", " ", 
         SqrtBox["3"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"7", "/", "2"}]]}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"7", " ", 
         SqrtBox["3"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"9", "/", "2"}]]}]]}], 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["3"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"11", "/", "2"}]]}]], 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["3"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"13", "/", "2"}]]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9103470027622213`*^9, 3.910347185581645*^9, 3.91034752056793*^9, 
   3.910347874924982*^9, {3.910348046454235*^9, 3.910348051475966*^9}, 
   3.9103485534717503`*^9, 3.9103485850085917`*^9, {3.910372840889876*^9, 
   3.91037286262847*^9}, 3.910373107140169*^9, 3.9103733940896187`*^9, 
   3.910373509676455*^9, 3.910373613495566*^9, {3.9103736697465878`*^9, 
   3.910373679182001*^9}, {3.910373722849842*^9, 3.910373737385666*^9}, 
   3.910373816261972*^9, {3.910373847068009*^9, 3.910373859684381*^9}, 
   3.910373892200683*^9, 3.910389316682753*^9, 3.910390995599177*^9, 
   3.910391075558651*^9, 3.917274280846588*^9, 3.9172891721061068`*^9, 
   3.917289323449799*^9, 3.917298411480165*^9, 3.917302295247933*^9, 
   3.9173043072934113`*^9, 3.917530621471252*^9, 3.920021371988718*^9, 
   3.92002555040032*^9, 3.920029483981923*^9, 3.920033790754705*^9, 
   3.9201000067536783`*^9, 3.920127204123679*^9, 3.920129562113859*^9, 
   3.9202163576453753`*^9, 3.920216413832428*^9, 3.920711833842442*^9, 
   3.920889423078676*^9, 3.920889560665139*^9, 3.920889671778124*^9, 
   3.920889827324608*^9, 3.9209269996169*^9, 3.92092767059258*^9},
 CellLabel->
  "Out[1131]//MatrixForm=",ExpressionUUID->"21f8f0e1-6232-476c-aa93-\
693d31f8fcca"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1.`", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.007879090368392393`", " ", "\[ImaginaryI]"}]}], "0", "0", 
      "0"},
     {"0", "0", "0.0012539961791973918`", "0", "0"},
     {"0", 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.05515363257874675`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "0.015047954150368704`"}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.004789912572902764`", " ", "\[ImaginaryI]"}]}], "0"},
     {"1.`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.05515363257874675`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"-", "0.017555946508763486`"}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.002394956286451382`", " ", "\[ImaginaryI]"}]}], 
      "0.0007623382629554933`"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9103470027622213`*^9, 3.910347185581645*^9, 3.91034752056793*^9, 
   3.910347874924982*^9, {3.910348046454235*^9, 3.910348051475966*^9}, 
   3.9103485534717503`*^9, 3.9103485850085917`*^9, {3.910372840889876*^9, 
   3.91037286262847*^9}, 3.910373107140169*^9, 3.9103733940896187`*^9, 
   3.910373509676455*^9, 3.910373613495566*^9, {3.9103736697465878`*^9, 
   3.910373679182001*^9}, {3.910373722849842*^9, 3.910373737385666*^9}, 
   3.910373816261972*^9, {3.910373847068009*^9, 3.910373859684381*^9}, 
   3.910373892200683*^9, 3.910389316682753*^9, 3.910390995599177*^9, 
   3.910391075558651*^9, 3.917274280846588*^9, 3.9172891721061068`*^9, 
   3.917289323449799*^9, 3.917298411480165*^9, 3.917302295247933*^9, 
   3.9173043072934113`*^9, 3.917530621471252*^9, 3.920021371988718*^9, 
   3.92002555040032*^9, 3.920029483981923*^9, 3.920033790754705*^9, 
   3.9201000067536783`*^9, 3.920127204123679*^9, 3.920129562113859*^9, 
   3.9202163576453753`*^9, 3.920216413832428*^9, 3.920711833842442*^9, 
   3.920889423078676*^9, 3.920889560665139*^9, 3.920889671778124*^9, 
   3.920889827324608*^9, 3.9209269996169*^9, 3.920927670594837*^9},
 CellLabel->
  "Out[1132]//MatrixForm=",ExpressionUUID->"29982c21-0e86-489b-9cb9-\
7b1e0acf06ed"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Leading solution around infinity", "Subsection",
 CellChangeTimes->{{3.910263109749154*^9, 
  3.910263115572785*^9}},ExpressionUUID->"540c75ee-02a8-4e67-8549-\
c55a1d6a1d2b"],

Cell["Leading periods around infinity:", "Text",
 CellChangeTimes->{{3.910263123959066*^9, 3.910263127096717*^9}, {
  3.910348065997967*^9, 
  3.910348068182887*^9}},ExpressionUUID->"5a286277-4e97-44f6-a5c2-\
322bc7e042cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pi\[Infinity]hyplocal0", "=", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"piLCShyplocal", "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{"1", "/", "x"}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sort", " ", "out", " ", 
    RowBox[{"polygamma", "'"}], "s"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]hyplocal0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"pi\[Infinity]hyplocal0", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", "x_"}], "]"}], "/;", 
          RowBox[{"x", "<", "0"}]}], "->", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"1", "-", "x"}]}], "]"}], "-", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"Cot", "[", 
            RowBox[{"\[Pi]", " ", "x"}], "]"}]}]}]}], "}"}]}], "/.", 
      RowBox[{"replacePoly", "[", 
       RowBox[{"exps", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "/.", 
     RowBox[{"replacePoly", "[", 
      RowBox[{"exps", "[", 
       RowBox[{"[", "2", "]"}], "]"}], "]"}]}], "/.", 
    RowBox[{"replacePoly2", "[", 
     RowBox[{"exps", "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]hyplocal0", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"pi\[Infinity]hyplocal0", "//.", "repdown"}], "//.", "repup"}], "//.",
     "rephalf"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910293623266979*^9, 3.910293702527368*^9}, 
   3.910293738276128*^9, {3.910293816000955*^9, 3.91029383315088*^9}, {
   3.9102938694400797`*^9, 3.9102938751773853`*^9}, {3.910294061537334*^9, 
   3.910294074915172*^9}, 3.9103479121714354`*^9, 3.910372941366664*^9, {
   3.9103729790771646`*^9, 3.9103729862753487`*^9}, {3.910373144143819*^9, 
   3.910373146592038*^9}, 3.920889154386714*^9},
 CellLabel->
  "In[1133]:=",ExpressionUUID->"088fa970-4eaa-4cc8-a18a-69c7433398d3"],

Cell["\<\
In integral basis (differ by conifold monodromy due to a branch cut for the \
hypergeometric functions)\
\>", "Text",
 CellChangeTimes->{{3.910264136535452*^9, 3.9102641415157347`*^9}, {
  3.9102659677164993`*^9, 3.910265973245679*^9}, {3.910348076778407*^9, 
  3.9103480898041077`*^9}},ExpressionUUID->"5e8a68e3-bb98-462e-b29f-\
36f3f4eaa42b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi\[Infinity]hyp0", "=", 
   RowBox[{
    RowBox[{"rotLCShyp", ".", "pi\[Infinity]hyplocal0"}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pi\[Infinity]hyp0", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"\[Mu]val", "/", "1000"}]}], "}"}]}], "//", "N"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M\[Mu]", ".", "pi\[Infinity]loc"}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"\[Mu]val", "/", "1000"}]}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.910264142310053*^9, 3.910264186683749*^9}, {
   3.910265666703629*^9, 3.910265670114194*^9}, {3.910265824905047*^9, 
   3.9102659938918123`*^9}, 3.9102661543031483`*^9, {3.910278006867887*^9, 
   3.9102780647829647`*^9}, {3.910293744495079*^9, 3.9102937939672117`*^9}, {
   3.910348057968811*^9, 3.910348060723607*^9}},
 CellLabel->
  "In[1136]:=",ExpressionUUID->"b304b525-33b8-446d-98b4-aebc7c8f1490"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.4444854612758772`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.29217311479635466`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.3592038581839687`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.18637297007196624`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17960192909198452`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.2364756408635964`"}], "+", 
    RowBox[{"0.7048812980375905`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.44448546127587746`"}], "-", 
    RowBox[{"0.29217311479635444`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910264148658671*^9, 3.910264187510433*^9}, 
   3.910264850371777*^9, 3.9102654099785967`*^9, 3.910265602653569*^9, {
   3.910265649550293*^9, 3.910265670477088*^9}, {3.910265827840625*^9, 
   3.9102660202067432`*^9}, 3.910266154792408*^9, 3.9102665958636217`*^9, 
   3.910266690678083*^9, 3.910266799770939*^9, 3.910266940790876*^9, 
   3.910275878924697*^9, 3.9102763795751333`*^9, {3.910277736880062*^9, 
   3.910277740397739*^9}, 3.9102778801252413`*^9, 3.910277973255739*^9, {
   3.910278012734956*^9, 3.910278065230933*^9}, 3.9102784560040073`*^9, 
   3.91027868260929*^9, 3.910279006118722*^9, 3.9102799380490923`*^9, 
   3.91028173356772*^9, {3.910281764992989*^9, 3.910281785387404*^9}, 
   3.9102818184388943`*^9, 3.91028186673624*^9, 3.9102819058975554`*^9, 
   3.910285019289926*^9, 3.9102853198759937`*^9, 3.910285507006604*^9, 
   3.9102858803306007`*^9, 3.910285913914603*^9, 3.910286647362495*^9, 
   3.910287528341905*^9, 3.910288546862949*^9, 3.9102887169614897`*^9, 
   3.91028901503609*^9, 3.910289046107317*^9, 3.9102891668435183`*^9, 
   3.910290282832272*^9, {3.9102937461211576`*^9, 3.9102937942729883`*^9}, {
   3.9102938243217916`*^9, 3.9102938594384127`*^9}, 3.910294103644022*^9, 
   3.910294930370167*^9, 3.910294962079236*^9, 3.910295003837188*^9, 
   3.91029504997517*^9, 3.910295261286017*^9, 3.910295295900836*^9, 
   3.910345609684688*^9, {3.910347904970155*^9, 3.910347916447003*^9}, {
   3.910348063476701*^9, 3.91034809075845*^9}, {3.910348571929121*^9, 
   3.910348588673163*^9}, 3.910372991715836*^9, 3.9103731077336483`*^9, 
   3.910373152920327*^9, 3.910373394288142*^9, 3.910373893218248*^9, 
   3.910389319321514*^9, 3.917274282812888*^9, 3.917289174340516*^9, 
   3.917289325369978*^9, 3.917298412812969*^9, 3.917302296465818*^9, 
   3.9173043090335484`*^9, 3.917530622792301*^9, 3.9200213764841423`*^9, 
   3.9200255508733587`*^9, 3.920029485930468*^9, 3.920033792610599*^9, 
   3.92010000795356*^9, 3.92012720597867*^9, 3.9201295625549593`*^9, 
   3.920216359659306*^9, 3.920216414364595*^9, 3.920711835673882*^9, 
   3.9208895667406197`*^9, 3.920889674784079*^9, 3.9208898293989563`*^9, 
   3.920927002438602*^9, 3.920927673708362*^9},
 CellLabel->
  "Out[1137]=",ExpressionUUID->"ca18adcc-2bc0-4e6a-bf92-40197ee68ab1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.4444852217253757`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2921705899016236`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.3592038680888113`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.18637367775531202`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.17960193404440564`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "2.2364841330637444`"}], "+", 
    RowBox[{"0.7048678253724164`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.4444852217253757`"}], "-", 
    RowBox[{"0.2921705899016236`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910264148658671*^9, 3.910264187510433*^9}, 
   3.910264850371777*^9, 3.9102654099785967`*^9, 3.910265602653569*^9, {
   3.910265649550293*^9, 3.910265670477088*^9}, {3.910265827840625*^9, 
   3.9102660202067432`*^9}, 3.910266154792408*^9, 3.9102665958636217`*^9, 
   3.910266690678083*^9, 3.910266799770939*^9, 3.910266940790876*^9, 
   3.910275878924697*^9, 3.9102763795751333`*^9, {3.910277736880062*^9, 
   3.910277740397739*^9}, 3.9102778801252413`*^9, 3.910277973255739*^9, {
   3.910278012734956*^9, 3.910278065230933*^9}, 3.9102784560040073`*^9, 
   3.91027868260929*^9, 3.910279006118722*^9, 3.9102799380490923`*^9, 
   3.91028173356772*^9, {3.910281764992989*^9, 3.910281785387404*^9}, 
   3.9102818184388943`*^9, 3.91028186673624*^9, 3.9102819058975554`*^9, 
   3.910285019289926*^9, 3.9102853198759937`*^9, 3.910285507006604*^9, 
   3.9102858803306007`*^9, 3.910285913914603*^9, 3.910286647362495*^9, 
   3.910287528341905*^9, 3.910288546862949*^9, 3.9102887169614897`*^9, 
   3.91028901503609*^9, 3.910289046107317*^9, 3.9102891668435183`*^9, 
   3.910290282832272*^9, {3.9102937461211576`*^9, 3.9102937942729883`*^9}, {
   3.9102938243217916`*^9, 3.9102938594384127`*^9}, 3.910294103644022*^9, 
   3.910294930370167*^9, 3.910294962079236*^9, 3.910295003837188*^9, 
   3.91029504997517*^9, 3.910295261286017*^9, 3.910295295900836*^9, 
   3.910345609684688*^9, {3.910347904970155*^9, 3.910347916447003*^9}, {
   3.910348063476701*^9, 3.91034809075845*^9}, {3.910348571929121*^9, 
   3.910348588673163*^9}, 3.910372991715836*^9, 3.9103731077336483`*^9, 
   3.910373152920327*^9, 3.910373394288142*^9, 3.910373893218248*^9, 
   3.910389319321514*^9, 3.917274282812888*^9, 3.917289174340516*^9, 
   3.917289325369978*^9, 3.917298412812969*^9, 3.917302296465818*^9, 
   3.9173043090335484`*^9, 3.917530622792301*^9, 3.9200213764841423`*^9, 
   3.9200255508733587`*^9, 3.920029485930468*^9, 3.920033792610599*^9, 
   3.92010000795356*^9, 3.92012720597867*^9, 3.9201295625549593`*^9, 
   3.920216359659306*^9, 3.920216414364595*^9, 3.920711835673882*^9, 
   3.9208895667406197`*^9, 3.920889674784079*^9, 3.9208898293989563`*^9, 
   3.920927002438602*^9, 3.920927673797164*^9},
 CellLabel->
  "Out[1138]=",ExpressionUUID->"3ec37472-b4ed-49c1-b38e-0bf648a0c752"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Transition from Frobenius to integral symplectic", "Subsubsection",
 CellChangeTimes->{{3.910266030316599*^9, 
  3.910266056267853*^9}},ExpressionUUID->"0d9e4a5d-e5b0-488f-9f56-\
3cc274c76440"],

Cell["\<\
Here we compute the closed form for transition matrix from the Frobenius \
solution at \[Infinity]\
\>", "Text",
 CellChangeTimes->{{3.910266170464369*^9, 3.910266171051901*^9}, {
  3.91028614377212*^9, 3.910286153721052*^9}, {3.9103485065916557`*^9, 
  3.910348521147623*^9}},ExpressionUUID->"7aba6890-a297-4c32-97f3-\
672ca2ff03a3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"coefs\[Infinity]hyp0", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"pi\[Infinity]hyp0", "//", "PowerExpand"}], "//", 
           "Expand"}], ",", "#"}], "]"}], "&"}], "/@", 
       RowBox[{"Coefs", "[", "exps", "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", "0"}], "}"}]}], "//", 
     "FullSimplify"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rot\[Infinity]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Transpose", "[", "coefs\[Infinity]hyp0", "]"}], ".", 
         RowBox[{"Scaling", "[", "exps", "]"}]}], "//.", "repdown"}], "//.", 
       "repup"}], "/.", "rephalf"}], "//", "Simplify"}], "//", 
    "ToRadicals"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"rot\[Infinity]", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9102861864531813`*^9, 3.9102861904447317`*^9}, {
   3.910286257357017*^9, 3.910286383488531*^9}, {3.91028642444319*^9, 
   3.910286443090231*^9}, {3.910286526566359*^9, 3.91028660291745*^9}, {
   3.910287547790655*^9, 3.910287584497656*^9}, {3.91028764532931*^9, 
   3.910287651124921*^9}, {3.9102877620111628`*^9, 3.910287896605762*^9}, {
   3.910287980299904*^9, 3.9102880230332403`*^9}, {3.910288088957958*^9, 
   3.9102881327804832`*^9}, {3.91028829105387*^9, 3.910288339814013*^9}, {
   3.910288672319213*^9, 3.910288674083967*^9}, {3.9102891104738398`*^9, 
   3.9102891115239983`*^9}, 3.910294148486575*^9, {3.910294324687234*^9, 
   3.9102943307353563`*^9}, 3.91029438371024*^9, {3.9102950609223824`*^9, 
   3.910295067370882*^9}, {3.9103480974757547`*^9, 3.910348122272977*^9}, {
   3.910348173483348*^9, 3.9103481745591183`*^9}, {3.9103482173913517`*^9, 
   3.910348219148912*^9}},
 CellLabel->
  "In[1139]:=",ExpressionUUID->"a2f26536-c7c2-4082-b0f6-f76f25ae7ff6"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "6"], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"13", "/", "2"}]]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
          RowBox[{"36", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      FractionBox[
       RowBox[{"6", "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "4096", "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", "\[Pi]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"5", "/", "2"}]]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "6"], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "6"], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}], 
        RowBox[{"128", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"13", "/", "2"}]]}]]}], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"18", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
             RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"4", " ", "\[Pi]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"5", "/", "2"}]]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "6"], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}]},
     {
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "6"], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}], 
       RowBox[{"256", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"13", "/", "2"}]]}]], 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"18", "+", 
          RowBox[{"\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"7", " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], ")"}]}], 
          "+", 
          RowBox[{"36", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
          RowBox[{"Log", "[", 
           SuperscriptBox["2", 
            RowBox[{"36", "+", 
             RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]"}]}]], "]"}]}], 
         ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      FractionBox[
       RowBox[{"6", "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
        RowBox[{"Log", "[", "4096", "]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"8", " ", "\[Pi]"}]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"5", "/", "2"}]]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "6"], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}]]}]},
     {
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "\[ImaginaryI]"}], "-", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "6"], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}], 
       RowBox[{"128", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"13", "/", "2"}]]}]], 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "63"}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "2", "]"}], "2"]}], "+", 
           RowBox[{"Log", "[", "4", "]"}]}], ")"}]}], "+", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"9", "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Log", "[", "64", "]"}]}]}], ")"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[Pi]", "-", 
           RowBox[{"7", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"Log", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]"}], 
       RowBox[{"4", " ", "\[Pi]"}]], 
      FractionBox[
       RowBox[{"24", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "\[ImaginaryI]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["3"]}]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "6"], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
           SqrtBox["3"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "6"], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "3"], "]"}], "6"]}], 
        RowBox[{"256", " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"13", "/", "2"}]]}]]}], 
      FractionBox[
       RowBox[{
        RowBox[{"36", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"72", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Log", "[", "2", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"Log", "[", "2", "]"}]}], ")"}]}], "+", 
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
           RowBox[{"Log", "[", "4096", "]"}]}], ")"}]}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], 
      FractionBox[
       RowBox[{"6", "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Log", "[", "4", "]"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", "\[Pi]"}]]}], 
      FractionBox[
       RowBox[{"12", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "6"], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.910287842378769*^9, 3.910287896934112*^9}, {
   3.9102879954089127`*^9, 3.910288023387535*^9}, {3.910288319023283*^9, 
   3.910288341501753*^9}, 3.910288549199176*^9, 3.9102886752172194`*^9, 
   3.9102887179477673`*^9, 3.910289015241541*^9, 3.9102890471081963`*^9, 
   3.910289113115974*^9, 3.910289167056631*^9, 3.910293859634363*^9, 
   3.91029411574139*^9, 3.910294149179471*^9, {3.9102943259330482`*^9, 
   3.91029433118536*^9}, 3.91029438440304*^9, {3.9102949360081863`*^9, 
   3.910294962338876*^9}, 3.9102950041650047`*^9, {3.9102950506406813`*^9, 
   3.9102950678302717`*^9}, 3.910295261520733*^9, 3.9102952967089233`*^9, 
   3.910345610301484*^9, {3.9103479065506277`*^9, 3.9103479219929*^9}, 
   3.910348123498152*^9, 3.910348219741707*^9, 3.910348523084557*^9, {
   3.9103485731896343`*^9, 3.910348590681497*^9}, 3.910373000682054*^9, 
   3.910373108727829*^9, 3.910373164664283*^9, 3.910373394338519*^9, 
   3.910373893553833*^9, 3.910389322494087*^9, 3.9172742835968733`*^9, 
   3.91728917718862*^9, 3.9172893261502247`*^9, 3.917298462401609*^9, 
   3.9173022973831263`*^9, 3.917304310631802*^9, 3.917530672365691*^9, 
   3.920021410946389*^9, 3.9200255512222023`*^9, 3.9200294865769997`*^9, 
   3.920033795271962*^9, 3.920100008281362*^9, 3.920127208647596*^9, 
   3.9201295628622227`*^9, 3.9202163618609867`*^9, 3.920216415224289*^9, 
   3.920711838342945*^9, 3.9208895690616302`*^9, 3.920889677121162*^9, 
   3.920889830100471*^9, 3.920927002755336*^9, 3.920927708237751*^9},
 CellLabel->
  "Out[1141]//MatrixForm=",ExpressionUUID->"b211b3b0-8d10-4d18-95ac-\
63d756b70710"]
}, Open  ]],

Cell["\<\
Check that it agrees with the numerical transition matrix from before\
\>", "Text",
 CellChangeTimes->{{3.910348147509295*^9, 3.910348156844706*^9}, {
  3.910348260673975*^9, 3.9103482655436153`*^9}, {3.9103484132333107`*^9, 
  3.910348424744234*^9}},ExpressionUUID->"369dc792-c1ac-4319-aaf8-\
38d39fe4209b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rot\[Infinity]", "//", "N"}], "//", "Chop"}], "//", 
  "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"M\[Mu]", ".", "T\[Infinity]toint"}], "//", "N"}], "//", "Chop"}],
   "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rot\[Infinity]", "-", 
     RowBox[{"M\[Mu]", ".", "T\[Infinity]toint"}]}], "//", "N"}], "//", 
   "Chop"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9103481576762953`*^9, 3.910348243526095*^9}, {
  3.9103483526684237`*^9, 3.910348354003496*^9}, {3.91037306440792*^9, 
  3.910373071135735*^9}},
 CellLabel->
  "In[1142]:=",ExpressionUUID->"a89086cc-5370-4e59-a574-a7eb4cd95970"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.7593601693658234`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.3152503945857137`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.3626732537815554`"}], "+", 
       RowBox[{"1.0511486089391313`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.7253465075631106`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.15915494309189535`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.15915494309189535`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.005703434863211142`"}], "-", 
       RowBox[{"0.009878638960741346`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8768335963904759`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5653630402425396`", " ", "\[ImaginaryI]"}]}], 
      "0.36267325378155535`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.07957747154594767`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.006585759307160898`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.25312005645527447`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.43841679819523793`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09066831344538884`"}], "+", 
       RowBox[{"0.2826815201212698`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.18133662689077765`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.039788735772973836`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.039788735772973836`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.0019011449544037138`"}], "-", 
       RowBox[{"0.003292879653580449`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "3.0374406774632936`"}], "+", 
       RowBox[{"4.3841679819523796`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.0880197613446658`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.718808867059934`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.5387127764708874`"}], "-", 
       RowBox[{"0.477464829275686`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5570423008216338`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.022813739452844567`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.032928796535804494`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.7593601693658234`"}], "-", 
       RowBox[{"1.3152503945857137`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.36267325378155535`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.0511486089391313`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.7253465075631106`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.15915494309189535`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.15915494309189535`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.005703434863211142`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.009878638960741346`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9103481589808817`*^9, {3.910348204998391*^9, 3.910348243916794*^9}, 
   3.9103483544803953`*^9, 3.910348425919423*^9, 3.910348532031901*^9, {
   3.910348573213455*^9, 3.910348590733301*^9}, 3.9103730372743692`*^9, 
   3.9103730717602367`*^9, 3.910373108764607*^9, 3.910373164703747*^9, 
   3.9103733943486357`*^9, 3.910373893564118*^9, 3.9103893225228252`*^9, 
   3.917274283617258*^9, 3.917288724470195*^9, 3.9172891772730923`*^9, 
   3.917289326165413*^9, 3.917298462781341*^9, 3.917302297404778*^9, 
   3.91730431070365*^9, 3.917530672470449*^9, 3.9200214110268373`*^9, 
   3.9200255512344437`*^9, 3.920029486586993*^9, 3.9200337953107443`*^9, 
   3.920100008289493*^9, 3.920127208684328*^9, 3.9201295628674793`*^9, 
   3.920216361882695*^9, 3.920216415244907*^9, 3.920711838375412*^9, 
   3.9208895690799417`*^9, 3.920889677155436*^9, 3.9208898301072206`*^9, 
   3.920927002760659*^9, 3.92092770828133*^9},
 CellLabel->
  "Out[1142]//MatrixForm=",ExpressionUUID->"d2609915-5f98-4a96-b1f6-\
e1cbfbdabaa9"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"0.7593601693658221`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.315250394585717`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.36267325378155457`"}], "+", 
       RowBox[{"1.0511486089391358`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.7253465075631138`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.15915494309189482`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.15915494309189676`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.005703434863211209`"}], "-", 
       RowBox[{"0.009878638960741749`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.8768335963904752`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5653630402425395`", " ", "\[ImaginaryI]"}]}], 
      "0.3626732537815553`", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.07957747154594766`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.006585759307160902`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{"0.2531200564552742`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.4384167981952376`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.09066831344538877`"}], "+", 
       RowBox[{"0.28268152012126974`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.18133662689077765`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.039788735772973795`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.03978873577297383`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "0.00190114495440372`"}], "-", 
       RowBox[{"0.003292879653580451`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "3.0374406774632905`"}], "+", 
       RowBox[{"4.384167981952376`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"1.0880197613446652`", "\[VeryThinSpace]", "-", 
       RowBox[{"3.718808867059933`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{
       RowBox[{"-", "2.538712776470887`"}], "-", 
       RowBox[{"0.47746482927568556`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.5570423008216336`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.02281373945284464`", "\[VeryThinSpace]", "+", 
       RowBox[{"0.032928796535804494`", " ", "\[ImaginaryI]"}]}]},
     {
      RowBox[{
       RowBox[{"-", "0.7593601693658221`"}], "-", 
       RowBox[{"1.315250394585717`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.36267325378155457`", "\[VeryThinSpace]", "+", 
       RowBox[{"1.0511486089391358`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.7253465075631138`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.15915494309189482`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.15915494309189676`", " ", "\[ImaginaryI]"}]}], 
      RowBox[{"0.005703434863211209`", "\[VeryThinSpace]", "-", 
       RowBox[{"0.009878638960741749`", " ", "\[ImaginaryI]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9103481589808817`*^9, {3.910348204998391*^9, 3.910348243916794*^9}, 
   3.9103483544803953`*^9, 3.910348425919423*^9, 3.910348532031901*^9, {
   3.910348573213455*^9, 3.910348590733301*^9}, 3.9103730372743692`*^9, 
   3.9103730717602367`*^9, 3.910373108764607*^9, 3.910373164703747*^9, 
   3.9103733943486357`*^9, 3.910373893564118*^9, 3.9103893225228252`*^9, 
   3.917274283617258*^9, 3.917288724470195*^9, 3.9172891772730923`*^9, 
   3.917289326165413*^9, 3.917298462781341*^9, 3.917302297404778*^9, 
   3.91730431070365*^9, 3.917530672470449*^9, 3.9200214110268373`*^9, 
   3.9200255512344437`*^9, 3.920029486586993*^9, 3.9200337953107443`*^9, 
   3.920100008289493*^9, 3.920127208684328*^9, 3.9201295628674793`*^9, 
   3.920216361882695*^9, 3.920216415244907*^9, 3.920711838375412*^9, 
   3.9208895690799417`*^9, 3.920889677155436*^9, 3.9208898301072206`*^9, 
   3.920927002760659*^9, 3.9209277082832613`*^9},
 CellLabel->
  "Out[1143]//MatrixForm=",ExpressionUUID->"8a06b27a-2917-4554-bf3c-\
bdd0f0ea7bb4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9103481589808817`*^9, {3.910348204998391*^9, 3.910348243916794*^9}, 
   3.9103483544803953`*^9, 3.910348425919423*^9, 3.910348532031901*^9, {
   3.910348573213455*^9, 3.910348590733301*^9}, 3.9103730372743692`*^9, 
   3.9103730717602367`*^9, 3.910373108764607*^9, 3.910373164703747*^9, 
   3.9103733943486357`*^9, 3.910373893564118*^9, 3.9103893225228252`*^9, 
   3.917274283617258*^9, 3.917288724470195*^9, 3.9172891772730923`*^9, 
   3.917289326165413*^9, 3.917298462781341*^9, 3.917302297404778*^9, 
   3.91730431070365*^9, 3.917530672470449*^9, 3.9200214110268373`*^9, 
   3.9200255512344437`*^9, 3.920029486586993*^9, 3.9200337953107443`*^9, 
   3.920100008289493*^9, 3.920127208684328*^9, 3.9201295628674793`*^9, 
   3.920216361882695*^9, 3.920216415244907*^9, 3.920711838375412*^9, 
   3.9208895690799417`*^9, 3.920889677155436*^9, 3.9208898301072206`*^9, 
   3.920927002760659*^9, 3.92092770828545*^9},
 CellLabel->
  "Out[1144]//MatrixForm=",ExpressionUUID->"859aab17-0a9f-4b29-9dfb-\
a629a33ac40c"]
}, Open  ]],

Cell["Write Frobenius periods in exact basis", "Text",
 CellChangeTimes->{{3.9102951854762297`*^9, 
  3.910295207245956*^9}},ExpressionUUID->"ef211572-5d61-4928-b927-\
2b9dfab908a0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pi\[Infinity]ex", "=", 
   RowBox[{"rot\[Infinity]", ".", "pi\[Infinity]frob"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.910295089845591*^9, 3.91029518000694*^9}, {
  3.9103481456613827`*^9, 3.910348145879492*^9}},
 CellLabel->
  "In[1145]:=",ExpressionUUID->"bcbfce34-d5ae-42e4-b96b-8d4f0d8bbe70"],

Cell["Compare evaluation of periods", "Text",
 CellChangeTimes->{{3.910348363936153*^9, 
  3.910348401475616*^9}},ExpressionUUID->"8994fb7c-2409-4de1-9f6b-\
99b563af2357"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi\[Infinity]ex", "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"\[Mu]val", "/", "200"}]}], "}"}]}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M\[Mu]", ".", "pi\[Infinity]loc"}], "/.", 
   RowBox[{"{", 
    RowBox[{"x", "->", 
     RowBox[{"\[Mu]val", "/", "200"}]}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.9103483693459177`*^9, 3.910348392610608*^9}},
 CellLabel->
  "In[1146]:=",ExpressionUUID->"b14e7940-d2da-447f-9be2-5a6b8881704a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.6286784543631196`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.32732644576025904`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5034578406651462`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.28502345186700023`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2517289203325732`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.4202814224040026`"}], "+", 
    RowBox[{"0.5719012644743398`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6286784543631199`"}], "-", 
    RowBox[{"0.3273264457602587`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910348379474266*^9, 3.9103484026840057`*^9}, 
   3.9103484896851387`*^9, 3.9103485354269257`*^9, {3.9103485732632504`*^9, 
   3.910348590774825*^9}, 3.910373075900794*^9, 3.910373108832405*^9, 
   3.9103731647784348`*^9, 3.910373394411263*^9, 3.9103738936519136`*^9, 
   3.910389322580442*^9, 3.917274283795813*^9, 3.917289177374874*^9, 
   3.917289326324551*^9, 3.917298462919627*^9, 3.9173022975322733`*^9, 
   3.917304310841408*^9, 3.917530672572854*^9, 3.9200214111291437`*^9, 
   3.9200255513238907`*^9, 3.920029486736609*^9, 3.92003379538927*^9, 
   3.920100008363011*^9, 3.920127208759183*^9, 3.92012956292854*^9, 
   3.920216361959613*^9, 3.920216415333275*^9, 3.920711838451357*^9, 
   3.9208895691579323`*^9, 3.9208896772394743`*^9, 3.9208898302564783`*^9, 
   3.920927002824155*^9, 3.920927708374394*^9},
 CellLabel->
  "Out[1146]=",ExpressionUUID->"b08cdda8-20bc-43d2-8f92-a49bf961cbd6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.6286784543631186`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.32732644576025666`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.5034578406651452`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.28502345186699973`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.2517289203325726`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "3.4202814224039972`"}], "+", 
    RowBox[{"0.5719012644743355`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.6286784543631186`"}], "-", 
    RowBox[{"0.32732644576025666`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.910348379474266*^9, 3.9103484026840057`*^9}, 
   3.9103484896851387`*^9, 3.9103485354269257`*^9, {3.9103485732632504`*^9, 
   3.910348590774825*^9}, 3.910373075900794*^9, 3.910373108832405*^9, 
   3.9103731647784348`*^9, 3.910373394411263*^9, 3.9103738936519136`*^9, 
   3.910389322580442*^9, 3.917274283795813*^9, 3.917289177374874*^9, 
   3.917289326324551*^9, 3.917298462919627*^9, 3.9173022975322733`*^9, 
   3.917304310841408*^9, 3.917530672572854*^9, 3.9200214111291437`*^9, 
   3.9200255513238907`*^9, 3.920029486736609*^9, 3.92003379538927*^9, 
   3.920100008363011*^9, 3.920127208759183*^9, 3.92012956292854*^9, 
   3.920216361959613*^9, 3.920216415333275*^9, 3.920711838451357*^9, 
   3.9208895691579323`*^9, 3.9208896772394743`*^9, 3.9208898302564783`*^9, 
   3.920927002824155*^9, 3.920927708459251*^9},
 CellLabel->
  "Out[1147]=",ExpressionUUID->"22fbbeab-81a6-492f-b7ed-aec9472124a3"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Boundary data for LCS point #3", "Subsection",
 CellChangeTimes->{{3.917298480282445*^9, 3.91729848422134*^9}, {
  3.917530797050694*^9, 3.917530798403679*^9}, {3.9200214311469173`*^9, 
  3.92002143224024*^9}, {3.9200255567848186`*^9, 3.920025566556945*^9}, {
  3.9200293919204683`*^9, 
  3.920029395752377*^9}},ExpressionUUID->"c3e2cefb-bc70-47d6-939a-\
576e1529324a"],

Cell["Leading periods", "Text",
 CellChangeTimes->{{3.917530802501564*^9, 
  3.917530806834928*^9}},ExpressionUUID->"9cc1a278-8b90-4c0d-a5ff-\
a8ac8c53a43b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pi\[Infinity]exlead", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["x", 
          RowBox[{"-", 
           RowBox[{"a\[Infinity]", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]], 
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"M\[Mu]", ".", "pi\[Infinity]ex"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{"x", " ", 
           SuperscriptBox["2", "20"]}]}], "}"}]}], "//", "Simplify"}], "//", 
      "ComplexExpand"}], ",", 
     RowBox[{"x", ">", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9175308077942963`*^9, 3.917530853071102*^9}, {
   3.917534681399147*^9, 3.917534730151732*^9}, 3.917535082707436*^9, 
   3.9175354702953663`*^9, {3.917535518147324*^9, 3.917535519765967*^9}, {
   3.917535571116078*^9, 3.9175355851718073`*^9}, {3.917535680723497*^9, 
   3.917535736871831*^9}, {3.917535824034711*^9, 3.917535837613037*^9}, {
   3.9175359093624907`*^9, 3.9175359302291117`*^9}, 3.917536449117035*^9, {
   3.920022340524378*^9, 3.920022343682563*^9}, {3.9200295559899883`*^9, 
   3.920029585641429*^9}, {3.92089050353448*^9, 3.920890508852387*^9}, 
   3.920890626839054*^9},
 CellLabel->
  "In[845]:=",ExpressionUUID->"2d870bff-d7b3-447c-8105-a716fc3a1e5a"],

Cell["Leading term", "Text",
 CellChangeTimes->{{3.917530863001875*^9, 
  3.917530865824143*^9}},ExpressionUUID->"c503ba1f-1ac7-4323-a675-\
68312affc930"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a0", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"pi\[Infinity]exlead", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", "0"}], "}"}]}], ",", 
     RowBox[{"x", "->", "0"}]}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.917530867179839*^9, 3.9175309191221323`*^9}, {
  3.917531346342288*^9, 3.917531346480338*^9}, {3.920025578576695*^9, 
  3.9200255791332073`*^9}, {3.920029575962563*^9, 3.9200295780855303`*^9}},
 CellLabel->
  "In[846]:=",ExpressionUUID->"7b5a536c-0f9e-4087-bed6-edef324f8d7c"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    846, 30, 19048966955935818030, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.917530893518593*^9, 3.917530919609702*^9}, 
   3.917531347188978*^9, {3.917534715983158*^9, 3.917534738024619*^9}, 
   3.9175351159451942`*^9, 3.917535476792659*^9, 3.917536452665513*^9, 
   3.9200214126309557`*^9, 3.920021613958906*^9, 3.920022085998468*^9, 
   3.920022200991269*^9, 3.920022345806363*^9, {3.9200255796898317`*^9, 
   3.920025585116364*^9}, {3.920029565168076*^9, 3.920029587958549*^9}, 
   3.920889831053522*^9, 3.92089051197545*^9, 3.920890630195939*^9},
 CellLabel->
  "During evaluation of \
In[846]:=",ExpressionUUID->"c2ec7aca-fe0b-49ad-892c-4a476f01655f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"11", " ", "\[ImaginaryI]"}], "2304"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
   FractionBox["\[ImaginaryI]", "4608"], ",", 
   RowBox[{
    FractionBox["\[ImaginaryI]", "9216"], "+", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"64", " ", 
      SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"61", " ", "\[ImaginaryI]"}], "576"]}], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"11", " ", "\[ImaginaryI]"}], "2304"], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Pi]", "3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.917530884041366*^9, 3.9175309196181097`*^9}, 
   3.917531347198783*^9, {3.9175347162478743`*^9, 3.91753473892087*^9}, 
   3.917535116001685*^9, 3.917535477109486*^9, 3.917536452876215*^9, 
   3.9200214129781723`*^9, 3.920021614027444*^9, 3.920022086053041*^9, 
   3.9200222010278463`*^9, 3.9200223458163853`*^9, {3.9200255802134933`*^9, 
   3.9200255852841597`*^9}, {3.920029570829204*^9, 3.920029587993362*^9}, 
   3.920889831110427*^9, 3.920890512022211*^9, 3.9208906302349367`*^9},
 CellLabel->
  "Out[846]=",ExpressionUUID->"f2daefc2-ae99-4927-8124-5ebcd73ac6b6"]
}, Open  ]],

Cell["\<\
Period vector in convenient basis (see the other notebook for how it is \
obtained)\
\>", "Text",
 CellChangeTimes->{{3.917534316945414*^9, 3.91753432102524*^9}, {
  3.920022353618164*^9, 
  3.920022360179263*^9}},ExpressionUUID->"65f5a8f8-8601-404d-9201-\
4168c9c4af79"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basistotal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "4", ",", 
       RowBox[{"-", "16"}], ",", 
       RowBox[{"-", "16"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "1", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pairingf", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", "basistotal", "]"}], ".", "pairing", ".", 
   "basistotal"}]}], "\[IndentingNewLine]", 
 RowBox[{"pitotal", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      RowBox[{
       RowBox[{"Inverse", "[", "basistotal", "]"}], ".", 
       "pi\[Infinity]exlead"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", 
       RowBox[{"Exp", "[", 
        RowBox[{"4", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", "t"}], "]"}]}], 
      "}"}]}], "//", "PowerExpand"}], "//", "Simplify"}]}]}], "Input",
 CellChangeTimes->{{3.917534322046154*^9, 3.917534410626149*^9}, {
   3.9175344797920303`*^9, 3.917534502345249*^9}, {3.917534599138116*^9, 
   3.917534666093752*^9}, {3.917534753490665*^9, 3.917534788601533*^9}, {
   3.917534956591084*^9, 3.9175349788919563`*^9}, {3.917535139679578*^9, 
   3.9175352081229143`*^9}, {3.917535238591971*^9, 3.91753525023032*^9}, {
   3.917535351758812*^9, 3.917535360169621*^9}, {3.917535420363693*^9, 
   3.917535423285659*^9}, 3.917535486217113*^9, {3.917536117580508*^9, 
   3.917536117759852*^9}, 3.9200214548533583`*^9, {3.920022127807078*^9, 
   3.920022149206337*^9}, 3.9200221831644907`*^9, {3.920022374866857*^9, 
   3.92002242698484*^9}, {3.920022481806964*^9, 3.920022524385036*^9}, {
   3.920022581350678*^9, 3.920022594183382*^9}, {3.920022649605214*^9, 
   3.9200226563222*^9}, {3.920022840742311*^9, 3.920022842891852*^9}, 
   3.9200230024565496`*^9, {3.920023873584285*^9, 3.920023887176017*^9}, {
   3.920023953038885*^9, 3.920023962928154*^9}, {3.920024320013736*^9, 
   3.9200243370647306`*^9}, {3.920890370035483*^9, 3.920890526766066*^9}, {
   3.9208905669879217`*^9, 3.92089063523803*^9}},
 CellLabel->
  "In[853]:=",ExpressionUUID->"a5ff66bf-5fbc-4cee-b720-766c4bfbd571"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "2", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9208904458821898`*^9, {3.9208904952744017`*^9, 3.9208905273671017`*^9}, {
   3.9208905698996677`*^9, 3.9208906007514553`*^9}, {3.92089063298232*^9, 
   3.920890635694448*^9}, 3.9209269008894053`*^9},
 CellLabel->
  "Out[854]=",ExpressionUUID->"44e34120-e100-48f9-8618-a920e4861ca2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "2"], ",", "t", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "48"]}], "-", 
    FractionBox["t", "2"], "-", 
    SuperscriptBox["t", "2"]}], ",", 
   RowBox[{
    FractionBox["t", "8"], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["t", "3"]}], "3"], "+", 
    FractionBox[
     RowBox[{"5", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "3"]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     RowBox[{"144", " ", "t"}], "-", 
     RowBox[{"96", " ", 
      SuperscriptBox["t", "2"]}], "+", 
     RowBox[{"768", " ", 
      SuperscriptBox["t", "3"]}], "+", 
     RowBox[{"768", " ", 
      SuperscriptBox["t", "4"]}], "-", 
     FractionBox[
      RowBox[{"720", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "t"}]}], ")"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      SuperscriptBox["\[Pi]", "3"]]}], "2304"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9208904458821898`*^9, {3.9208904952744017`*^9, 3.9208905273671017`*^9}, {
   3.9208905698996677`*^9, 3.9208906007514553`*^9}, {3.92089063298232*^9, 
   3.920890635694448*^9}, 3.920926900907639*^9},
 CellLabel->
  "Out[855]=",ExpressionUUID->"de07a474-e000-4fd4-b25c-9bf1a1f35f4f"]
}, Open  ]],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.920926969245385*^9, 
  3.9209269719663897`*^9}},ExpressionUUID->"99367ce8-bace-4c7a-8559-\
8834f00c171a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"pitotal", ".", "pairingf", ".", 
    RowBox[{"Conjugate", "[", 
     RowBox[{"pitotal", "/.", 
      RowBox[{"{", 
       RowBox[{"t", "->", "tbar"}], "}"}]}], "]"}]}], "//", "ComplexExpand"}],
   "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.920926930454865*^9, 3.920926959912259*^9}},
 CellLabel->
  "In[857]:=",ExpressionUUID->"19ee2086-a26d-4436-ad94-ee8e07079b78"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"t", "-", "tbar"}], ")"}], "4"]}], "-", 
  FractionBox[
   RowBox[{"5", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{"t", "-", "tbar"}], ")"}], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.9209269532230263`*^9, 3.9209269602087317`*^9}},
 CellLabel->
  "Out[857]=",ExpressionUUID->"6a1cb6ce-dd80-40d2-a4f6-9aa0dc3ec051"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Boundary data for CY3 point #13", "Subsection",
 CellChangeTimes->{{3.917298480282445*^9, 3.91729848422134*^9}, {
  3.917530797050694*^9, 3.917530798403679*^9}, {3.9200214311469173`*^9, 
  3.92002143224024*^9}, {3.9200255567848186`*^9, 3.920025566556945*^9}, {
  3.9200293919204683`*^9, 3.920029395752377*^9}, {3.920033789735928*^9, 
  3.920033794348467*^9}},ExpressionUUID->"3978c962-fd7a-4ced-87d3-\
ac07a1c89e67"],

Cell["Leading terms of period vector", "Text",
 CellChangeTimes->{{3.920889570488419*^9, 
  3.92088957828126*^9}},ExpressionUUID->"05e8ae45-24a1-4818-a282-\
02de67c90d78"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pi\[Infinity]exlead", "=", 
   RowBox[{
    RowBox[{"-", "\[ImaginaryI]"}], " ", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", "x", ")"}], 
           RowBox[{"-", 
            RowBox[{"a\[Infinity]", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}]], 
          RowBox[{"Normal", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{"\[Pi]", " ", 
                RowBox[{"\[ImaginaryI]", "/", "6"}]}], "]"}], 
              RowBox[{"M\[Mu]", ".", "pi\[Infinity]ex"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "x"}], " ", 
            SuperscriptBox["2", "20"], 
            SuperscriptBox["3", "9"]}]}], "}"}]}], "//", "Simplify"}], "//", 
       "ComplexExpand"}], ",", 
      RowBox[{"x", ">", "0"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9175308077942963`*^9, 3.917530853071102*^9}, {
   3.917534681399147*^9, 3.917534730151732*^9}, 3.917535082707436*^9, 
   3.9175354702953663`*^9, {3.917535518147324*^9, 3.917535519765967*^9}, {
   3.917535571116078*^9, 3.9175355851718073`*^9}, {3.917535680723497*^9, 
   3.917535736871831*^9}, {3.917535824034711*^9, 3.917535837613037*^9}, {
   3.9175359093624907`*^9, 3.9175359302291117`*^9}, 3.917536449117035*^9, {
   3.920022340524378*^9, 3.920022343682563*^9}, {3.9200295559899883`*^9, 
   3.920029585641429*^9}, {3.920035443924178*^9, 3.9200354582096567`*^9}, {
   3.920035504315291*^9, 3.9200355545275707`*^9}, 3.920035666655621*^9, {
   3.9200357884659*^9, 3.920035823497464*^9}, {3.920043973551445*^9, 
   3.920043994951716*^9}, 3.920044121553279*^9, {3.9200455875483837`*^9, 
   3.92004559660218*^9}, {3.920045636057144*^9, 3.920045636864802*^9}},
 CellLabel->
  "In[625]:=",ExpressionUUID->"ae25e470-bffb-4174-bf35-88e6bef39f8e"],

Cell["Leading term", "Text",
 CellChangeTimes->{{3.917530863001875*^9, 
  3.917530865824143*^9}},ExpressionUUID->"e391eb4b-e96f-4be5-bbc0-\
402be35947a6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a0", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"pi\[Infinity]exlead", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", "0"}], "}"}]}], ",", 
     RowBox[{"x", "->", "0"}]}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.917530867179839*^9, 3.9175309191221323`*^9}, {
  3.917531346342288*^9, 3.917531346480338*^9}, {3.92003390225975*^9, 
  3.9200339337017717`*^9}},
 CellLabel->
  "In[626]:=",ExpressionUUID->"52428e41-9289-4674-97cd-05cf64f4d665"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    626, 15, 19048966955935818030, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.917530893518593*^9, 3.917530919609702*^9}, 
   3.917531347188978*^9, {3.917534715983158*^9, 3.917534738024619*^9}, 
   3.9175351159451942`*^9, 3.917535476792659*^9, 3.917536452665513*^9, 
   3.9200214126309557`*^9, 3.920021613958906*^9, 3.920022085998468*^9, 
   3.920022200991269*^9, 3.920022345806363*^9, 3.920033851762906*^9, {
   3.920033903944374*^9, 3.9200339339530973`*^9}, {3.92003544701679*^9, 
   3.920035461859013*^9}, {3.920035510058816*^9, 3.9200355589276323`*^9}, 
   3.920035669961581*^9, {3.920035804795685*^9, 3.920035826460541*^9}, {
   3.920043977370059*^9, 3.9200439989909554`*^9}, 3.9200441248073387`*^9, 
   3.920045600081169*^9, 3.9200456387678757`*^9, 3.9201272862992153`*^9, 
   3.9201281019140787`*^9, 3.920129564603854*^9, 3.920216416076839*^9, 
   3.920711839888465*^9, 3.920889589370289*^9, 3.9208896878107767`*^9},
 CellLabel->
  "During evaluation of \
In[626]:=",ExpressionUUID->"d12439dc-803a-448f-8a7b-c8998c9fb44b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[ImaginaryI]", "+", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "6"], "]"}], "4"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "3"], "]"}]}], 
     RowBox[{"576", " ", 
      SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "6"], "]"}], "4"], " ", 
     RowBox[{"Gamma", "[", 
      FractionBox["1", "3"], "]"}]}], 
    RowBox[{"288", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "6"], "]"}], "4"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "3"], "]"}]}], 
     RowBox[{"288", " ", 
      SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "6"], "]"}], "4"], " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "3"], "]"}]}], 
     RowBox[{"288", " ", 
      SuperscriptBox["\[Pi]", "4"]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"9", " ", "\[ImaginaryI]", " ", 
      RowBox[{"Gamma", "[", 
       FractionBox["1", "3"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "6"], "]"}], "4"]}], 
     SuperscriptBox["\[Pi]", "4"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.917530884041366*^9, 3.9175309196181097`*^9}, 
   3.917531347198783*^9, {3.9175347162478743`*^9, 3.91753473892087*^9}, 
   3.917535116001685*^9, 3.917535477109486*^9, 3.917536452876215*^9, 
   3.9200214129781723`*^9, 3.920021614027444*^9, 3.920022086053041*^9, 
   3.9200222010278463`*^9, 3.9200223458163853`*^9, 3.9200338523899508`*^9, {
   3.920033904632432*^9, 3.920033934021352*^9}, {3.92003544768779*^9, 
   3.920035465418777*^9}, {3.920035520151023*^9, 3.920035559513646*^9}, 
   3.920035670200412*^9, {3.920035805494142*^9, 3.920035826518889*^9}, {
   3.920043977632804*^9, 3.920043999755879*^9}, 3.9200441251007*^9, 
   3.920045600658806*^9, 3.920045638859619*^9, 3.9201272865210457`*^9, 
   3.920128102017362*^9, 3.920129564786751*^9, 3.920216416160756*^9, 
   3.920711840110018*^9, 3.9208895922488728`*^9, 3.9208896879042253`*^9},
 CellLabel->
  "Out[626]=",ExpressionUUID->"df95fc45-3a55-428e-8d4b-58ba219a3e0c"]
}, Open  ]],

Cell["First term of period vector", "Text",
 CellChangeTimes->{{3.920044805925263*^9, 3.920044810133375*^9}, {
  3.92004571518375*^9, 
  3.920045716729476*^9}},ExpressionUUID->"6c61ef60-7342-4d80-873e-\
f7bb6a5078a4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basistotal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", "2", ",", "0", ",", "1"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pionesixth", "=", 
    RowBox[{
     RowBox[{"Inverse", "[", "basistotal", "]"}], ".", 
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["x", 
           RowBox[{"1", "/", "6"}]], "pi\[Infinity]exlead"}], "//", 
         "FullSimplify"}], "//", "PowerExpand"}], ",", 
       SuperscriptBox["x", 
        RowBox[{"1", "/", "6"}]]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"pionesixthnorm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"pionesixth", "/", 
     RowBox[{"pionesixth", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"Acoef", "=", 
  RowBox[{
   RowBox[{"pionesixth", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.920044812665403*^9, 3.92004488151297*^9}, {
  3.920045021710401*^9, 3.920045036612258*^9}, {3.9200454959810753`*^9, 
  3.9200454977630177`*^9}, {3.920045570543482*^9, 3.9200455805751047`*^9}, {
  3.9200456505294437`*^9, 3.9200456519567957`*^9}, {3.920045922429624*^9, 
  3.920045923297885*^9}, {3.920046048900679*^9, 3.9200460511043653`*^9}, {
  3.920127338257833*^9, 3.920127353082233*^9}, {3.9202164552421618`*^9, 
  3.920216458245325*^9}, {3.920711958130925*^9, 3.920711958283317*^9}},
 CellLabel->
  "In[627]:=",ExpressionUUID->"b26a7b24-b2ce-45e1-a780-b178758e01b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", 
     SqrtBox["3"]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]"}], 
      RowBox[{"3", " ", 
       SqrtBox["3"]}]]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"6", " ", "\[Pi]"}]]}], ",", 
   RowBox[{
    FractionBox["\[ImaginaryI]", 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"12", " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{"Log", "[", "x", "]"}], 
     RowBox[{"4", " ", 
      SqrtBox["3"], " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.920044832510819*^9, 3.920044854991289*^9}, 
   3.920044891894306*^9, {3.920045030544655*^9, 3.9200450380241213`*^9}, 
   3.920045498361559*^9, 3.92004557560703*^9, 3.920045612969692*^9, {
   3.920045647065094*^9, 3.92004565332824*^9}, 3.9200459236263514`*^9, 
   3.92004605158322*^9, {3.920127347546816*^9, 3.9201273534038343`*^9}, 
   3.920128113472336*^9, 3.9202164296026154`*^9, 3.9202164652898417`*^9, 
   3.9207119649445953`*^9, 3.920889613067266*^9, 3.920889696384982*^9},
 CellLabel->
  "Out[629]=",ExpressionUUID->"f31a3111-959b-454c-9b49-9faedfb62b7a"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["1", "6"], "]"}], "4"], " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["1", "3"], "]"}]}], 
  RowBox[{"32", " ", 
   SqrtBox["3"], " ", 
   SuperscriptBox["\[Pi]", "4"]}]]], "Output",
 CellChangeTimes->{{3.920044832510819*^9, 3.920044854991289*^9}, 
   3.920044891894306*^9, {3.920045030544655*^9, 3.9200450380241213`*^9}, 
   3.920045498361559*^9, 3.92004557560703*^9, 3.920045612969692*^9, {
   3.920045647065094*^9, 3.92004565332824*^9}, 3.9200459236263514`*^9, 
   3.92004605158322*^9, {3.920127347546816*^9, 3.9201273534038343`*^9}, 
   3.920128113472336*^9, 3.9202164296026154`*^9, 3.9202164652898417`*^9, 
   3.9207119649445953`*^9, 3.920889613067266*^9, 3.920889696390663*^9},
 CellLabel->
  "Out[630]=",ExpressionUUID->"49916599-198e-4f1e-a744-1523418383ca"]
}, Open  ]],

Cell["Second term", "Text",
 CellChangeTimes->{{3.920045718092177*^9, 
  3.920045720371624*^9}},ExpressionUUID->"e63075ea-5174-4beb-b8e8-\
4cbe5f762190"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pihalf", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "basistotal", "]"}], ".", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", "x", ")"}], 
          RowBox[{"1", "/", "6"}]], "pi\[Infinity]exlead"}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], ",", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "2"}]]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pihalf", "[", 
   RowBox[{"[", "5", "]"}], "]"}], "/", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], 
   RowBox[{"pihalf", "/", 
    RowBox[{"pihalf", "[", 
     RowBox[{"[", "5", "]"}], "]"}]}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.917530958089802*^9, 3.917531033880622*^9}, {
  3.917534821892949*^9, 3.917534825429575*^9}, {3.917534900408226*^9, 
  3.917534909279665*^9}, {3.917535124323567*^9, 3.917535126082204*^9}, {
  3.920044728405477*^9, 3.920044784702958*^9}, {3.920045501703032*^9, 
  3.920045518962144*^9}, {3.920046432788807*^9, 3.9200464563427343`*^9}, {
  3.920127420992766*^9, 3.920127422760264*^9}, {3.9201281393971033`*^9, 
  3.920128155049615*^9}},
 CellLabel->
  "In[631]:=",ExpressionUUID->"4b9dab8d-a005-4d22-aca6-cc84e5c22ab8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", "\[ImaginaryI]"}], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["\[Pi]", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.920045514222415*^9, 3.9200455192979097`*^9}, 
   3.920045625746439*^9, 3.920045660144266*^9, 3.92004603588022*^9, {
   3.9200464426418867`*^9, 3.920046456625636*^9}, 3.920127380920765*^9, 
   3.920127423075904*^9, {3.920128139969819*^9, 3.920128155420639*^9}, 
   3.920216435461524*^9, 3.92071197311889*^9, 3.920889696444344*^9},
 CellLabel->
  "Out[632]=",ExpressionUUID->"8778bb4a-2c28-4676-912d-69e0a65fb773"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "3", ",", "4", ",", 
   RowBox[{"-", "2"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.920045514222415*^9, 3.9200455192979097`*^9}, 
   3.920045625746439*^9, 3.920045660144266*^9, 3.92004603588022*^9, {
   3.9200464426418867`*^9, 3.920046456625636*^9}, 3.920127380920765*^9, 
   3.920127423075904*^9, {3.920128139969819*^9, 3.920128155420639*^9}, 
   3.920216435461524*^9, 3.92071197311889*^9, 3.9208896964461*^9},
 CellLabel->
  "Out[633]=",ExpressionUUID->"610f961a-e71a-4e61-b484-43220aed6eca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pifivesixth", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "basistotal", "]"}], ".", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", "x", ")"}], 
          RowBox[{"1", "/", "6"}]], "pi\[Infinity]exlead"}], "//", 
        "FullSimplify"}], "//", "PowerExpand"}], ",", 
      SuperscriptBox["x", 
       RowBox[{"5", "/", "6"}]]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Acoef", " ", 
   RowBox[{"pifivesixth", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"pifivesixthnorm", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"pifivesixth", "/", 
     RowBox[{"pifivesixth", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
   "Expand"}]}]}], "Input",
 CellChangeTimes->{{3.920044775183955*^9, 3.920044776303123*^9}, {
  3.920045534017437*^9, 3.92004555569657*^9}, {3.920045674428813*^9, 
  3.9200456881742764`*^9}, {3.920046043518942*^9, 3.9200460463785763`*^9}, {
  3.920046606729844*^9, 3.920046607532853*^9}, {3.920127460731091*^9, 
  3.92012746278144*^9}},
 CellLabel->
  "In[634]:=",ExpressionUUID->"40012777-173a-4c86-8ee5-d92233f805b3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"27", " ", 
    SqrtBox["3"]}], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"2", "/", "3"}]], " ", 
    SuperscriptBox["\[Pi]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.9200447765557623`*^9, 3.920044790411778*^9}, {
   3.920045547012301*^9, 3.920045556494597*^9}, {3.920045664698547*^9, 
   3.920045688484969*^9}, 3.920046108097546*^9, 3.920046607834144*^9, {
   3.9201274567058687`*^9, 3.9201274630879507`*^9}, 3.920128238284213*^9, 
   3.920216437576902*^9, 3.920711976612409*^9, 3.920889696984294*^9},
 CellLabel->
  "Out[635]=",ExpressionUUID->"75853660-7dec-4164-9e4a-342c9091be8c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "2"]}], ",", 
   FractionBox["\[ImaginaryI]", 
    SqrtBox["3"]], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]"}], 
     RowBox[{"3", " ", 
      SqrtBox["3"]}]], "+", 
    FractionBox["\[ImaginaryI]", "\[Pi]"], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"6", " ", "\[Pi]"}]]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"3", " ", 
       SqrtBox["3"]}]]}], "-", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", " ", "\[Pi]"}]], "-", 
    FractionBox[
     SqrtBox["3"], 
     RowBox[{"2", " ", "\[Pi]"}]], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], 
     RowBox[{"12", " ", "\[Pi]"}]], "+", 
    FractionBox[
     RowBox[{"Log", "[", "x", "]"}], 
     RowBox[{"4", " ", 
      SqrtBox["3"], " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9200447765557623`*^9, 3.920044790411778*^9}, {
   3.920045547012301*^9, 3.920045556494597*^9}, {3.920045664698547*^9, 
   3.920045688484969*^9}, 3.920046108097546*^9, 3.920046607834144*^9, {
   3.9201274567058687`*^9, 3.9201274630879507`*^9}, 3.920128238284213*^9, 
   3.920216437576902*^9, 3.920711976612409*^9, 3.920889697042289*^9},
 CellLabel->
  "Out[636]=",ExpressionUUID->"19357b06-e380-4296-b246-a286b0a8dd09"]
}, Open  ]],

Cell["Assemble period vector", "Text",
 CellChangeTimes->{{3.920712000533146*^9, 
  3.920712005411551*^9}},ExpressionUUID->"d4656218-4a1b-4406-b2e2-\
d9279931a881"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pifull", "=", 
   RowBox[{
    RowBox[{"AA", " ", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "6"}]], "pionesixthnorm"}], "+", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "2"}]], "pihalf"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", 
       SqrtBox["3"]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Pi]", "3"], "AA"}]], 
     SuperscriptBox["x", 
      RowBox[{"5", "/", "6"}]], "pifivesixthnorm"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pifull", "-", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "6"}]], 
     RowBox[{
      RowBox[{"Inverse", "[", "basistotal", "]"}], ".", 
      "pi\[Infinity]exlead"}]}]}], "/.", 
   RowBox[{"{", 
    RowBox[{"AA", "->", "Acoef"}], "}"}]}], "//", "FullSimplify"}]}], "Input",\

 CellChangeTimes->{{3.920712010305326*^9, 3.920712029976557*^9}, {
  3.920712060473423*^9, 3.92071206197659*^9}, {3.920712104295994*^9, 
  3.920712138100333*^9}, {3.920712179563711*^9, 3.9207122199848022`*^9}},
 CellLabel->
  "In[637]:=",ExpressionUUID->"a58e0f1b-53d5-488d-b091-54ed0756b11e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.92071202035146*^9, 3.920712037996829*^9}, 
   3.92071206860987*^9, {3.9207121147157707`*^9, 3.920712138485441*^9}, {
   3.920712212596093*^9, 3.9207122203396273`*^9}, 3.920889699299788*^9},
 CellLabel->
  "Out[638]=",ExpressionUUID->"5f0dfe06-6971-4572-9df4-72fd560655cb"]
}, Open  ]],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.920889705925562*^9, 
  3.9208897099638367`*^9}},ExpressionUUID->"bbfb49a0-6091-44ec-b376-\
7d1c80a47db1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pifullbar", "=", 
   RowBox[{
    RowBox[{"AA", " ", 
     SuperscriptBox["xbar", 
      RowBox[{"1", "/", "6"}]], 
     RowBox[{"(", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", "pionesixthnorm", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"x", "->", "xbar"}], "}"}]}], "//", "ComplexExpand"}], ",", 
        RowBox[{"xbar", ">", "0"}]}], "]"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["xbar", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{"Conjugate", "[", "pihalf", "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", 
       SqrtBox["3"]}], 
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{"2", "/", "3"}]], " ", 
       SuperscriptBox["\[Pi]", "3"], "AA"}]], 
     SuperscriptBox["xbar", 
      RowBox[{"5", "/", "6"}]], 
     RowBox[{"(", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", "pifivesixthnorm", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"x", "->", "xbar"}], "}"}]}], "//", "ComplexExpand"}], ",", 
        RowBox[{"xbar", ">", "0"}]}], "]"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pifull", ".", "pairing", ".", "pifullbar"}], "//", "Simplify"}], 
   "//", "FullSimplify"}], "//", "Expand"}]}], "Input",
 CellChangeTimes->{{3.920046055870001*^9, 3.9200461945309*^9}, {
   3.9200462287814617`*^9, 3.920046229631971*^9}, 3.920711999120784*^9, 
   3.920889712641326*^9},
 CellLabel->
  "In[639]:=",ExpressionUUID->"b630718e-689c-4e97-b56d-05c153649c29"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"81", " ", 
    SuperscriptBox["2", 
     RowBox[{"1", "/", "3"}]], " ", 
    SqrtBox[
     RowBox[{"x", " ", "xbar"}]]}], 
   SuperscriptBox["\[Pi]", "4"]], "-", 
  FractionBox[
   RowBox[{"2187", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", "xbar"}], ")"}], 
     RowBox[{"5", "/", "6"}]]}], 
   RowBox[{
    SuperscriptBox["2", 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["AA", "2"], " ", 
    SuperscriptBox["\[Pi]", "7"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["AA", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", "xbar"}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"x", " ", "xbar"}], "]"}]}], 
   RowBox[{"2", " ", 
    SqrtBox["3"], " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{"729", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", "xbar"}], ")"}], 
     RowBox[{"5", "/", "6"}]], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"x", " ", "xbar"}], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["2", 
     RowBox[{"1", "/", "3"}]], " ", 
    SuperscriptBox["AA", "2"], " ", 
    SuperscriptBox["\[Pi]", "7"]}]]}]], "Output",
 CellChangeTimes->{{3.920046113678611*^9, 3.920046122895001*^9}, {
   3.920046187697397*^9, 3.920046195149619*^9}, 3.920046230263631*^9, 
   3.920127466024032*^9, 3.920128493233563*^9, 3.92021646823232*^9, 
   3.9207119948561277`*^9, 3.9207122302954206`*^9, 3.9208897137495947`*^9},
 CellLabel->
  "Out[640]=",ExpressionUUID->"3b25f393-0207-439e-8e20-8a82c102c6cb"]
}, Open  ]],

Cell["Check the axion term that breaks the shift symmetry", "Text",
 CellChangeTimes->{{3.920128529661025*^9, 
  3.920128537321217*^9}},ExpressionUUID->"6af13d70-4dc9-4ff3-8b93-\
bb175101752a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kpot\[Infinity]series", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Kvol\[Infinity]", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "->", 
              RowBox[{
               SuperscriptBox["2", "20"], 
               SuperscriptBox["3", "9"], "x", " ", 
               SuperscriptBox["\[Lambda]", "6"]}]}], ",", 
             RowBox[{"xbar", "->", 
              RowBox[{
               SuperscriptBox["2", "20"], 
               SuperscriptBox["3", "9"], "xbar", " ", 
               SuperscriptBox["\[Lambda]", "6"]}]}]}], "}"}]}], "//", 
          "PowerExpand"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "0", ",", "9"}], "}"}]}], "]"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", "\[Lambda]", "]"}], "->", "0"}], ",", 
        RowBox[{"\[Lambda]", "->", 
         SuperscriptBox["\[Lambda]", 
          RowBox[{"1", "/", "6"}]]}]}], "}"}]}], "//", "N"}], "//", 
    "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{"Kpot\[Infinity]series", ",", "\[Lambda]", ",", "Simplify"}], 
   "]"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.9201285898818827`*^9, 3.920128593477765*^9}, {
  3.92012862541639*^9, 3.920128651954226*^9}, {3.920128699389907*^9, 
  3.920128709462613*^9}, {3.920128741750194*^9, 3.920128762358748*^9}, {
  3.920128792989477*^9, 3.920128854116899*^9}, {3.920129060267234*^9, 
  3.920129084271943*^9}, {3.92012911520615*^9, 3.920129127823841*^9}, {
  3.920129436516863*^9, 3.92012949347608*^9}},
 CellLabel->
  "In[641]:=",ExpressionUUID->"4e723997-8c90-4cf7-b1e7-3d22cac277f0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"2873.81800844738`", " ", 
   SqrtBox[
    RowBox[{"x", " ", "xbar"}]], " ", "\[Lambda]"}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"1", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "57.192367399616366`"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "-", 
     RowBox[{"57.192367399616366`", " ", 
      RowBox[{"Log", "[", "xbar", "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"4", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "56277.28952122248`"}], " ", "x"}], "+", 
     RowBox[{"3.990311516383786`*^-10", " ", 
      SuperscriptBox["x", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"1", "/", "3"}]]}], "+", 
     RowBox[{"3.990311516383786`*^-10", " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"2", "/", "3"}]]}], "-", 
     RowBox[{"56277.28952122248`", " ", "xbar"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2745.2336351815857`"}], " ", "x"}], "-", 
        RowBox[{"2745.2336351815834`", " ", "xbar"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2745.2336351815834`"}], " ", "x"}], "-", 
        RowBox[{"2745.2336351815857`", " ", "xbar"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "xbar", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9201285941033*^9, {3.920128626534623*^9, 3.920128652583723*^9}, {
   3.9201287019410887`*^9, 3.9201287098299828`*^9}, {3.920128751488199*^9, 
   3.920128763379377*^9}, {3.9201287950615892`*^9, 3.9201288555949383`*^9}, {
   3.920129068821293*^9, 3.9201290857735357`*^9}, {3.9201291201459017`*^9, 
   3.9201291288539352`*^9}, 3.920129445734992*^9, {3.9201294778226*^9, 
   3.920129496409761*^9}, 3.920216471164607*^9, 3.920712242982567*^9, 
   3.92088971806742*^9},
 CellLabel->
  "Out[642]=",ExpressionUUID->"d5c492f2-3f24-4cfb-a80b-d7def6e42e94"]
}, Open  ]],

Cell[TextData[{
 "Coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"|", "x", 
    SuperscriptBox["|", 
     RowBox[{"1", "/", "3"}]], 
    RowBox[{"Log", "[", "x", "]"}], " "}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "62906b6b-2c2a-47b9-909e-ea94deb76429"],
 " term (including an additional factor from rescaling):"
}], "Text",
 CellChangeTimes->{{3.920129258628744*^9, 3.9201292836576567`*^9}, {
  3.920129416098916*^9, 
  3.9201294189770412`*^9}},ExpressionUUID->"c84fbdc4-d541-421c-9d2d-\
3b4937f3eb42"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    SuperscriptBox["Acoef", "2"], 
    RowBox[{
     SqrtBox["3"], "\[Pi]"}]], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["2", "20"], 
       SuperscriptBox["3", "9"]}], ")"}], 
     RowBox[{"1", "/", "3"}]], "/", "2"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.920129184639049*^9, 3.9201292363596354`*^9}},
 CellLabel->
  "In[643]:=",ExpressionUUID->"37d9395d-64d6-4bc3-ad4c-e1a82692fec8"],

Cell[BoxData["57.192367399616415`"], "Output",
 CellChangeTimes->{{3.920129195109007*^9, 3.920129236709546*^9}, 
   3.920129421989357*^9, 3.92088972130062*^9},
 CellLabel->
  "Out[643]=",ExpressionUUID->"c16d0ae4-ec29-4e38-90f1-54382c5012fa"]
}, Open  ]],

Cell["D7-brane superpotential from series expansion", "Text",
 CellChangeTimes->{{3.920216473201311*^9, 3.920216477562643*^9}, {
  3.920218773829051*^9, 
  3.9202187772125874`*^9}},ExpressionUUID->"5d405219-dd12-4032-9a74-\
b61e1c6e2b4c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WD7pert", "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "6"}]]}], "\[ImaginaryI]", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"\[Pi]", " ", 
      RowBox[{"\[ImaginaryI]", "/", "6"}]}], "]"}], 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "3", ",", "4", ",", 
       RowBox[{"-", "2"}]}], "}"}], ".", "pairing", ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", "x", ")"}], 
         RowBox[{"-", 
          RowBox[{"a\[Infinity]", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]], 
        RowBox[{
         RowBox[{"Inverse", "[", "basistotal", "]"}], ".", "M\[Mu]", ".", 
         "pi\[Infinity]ex"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{
          RowBox[{"-", "x"}], " ", 
          SuperscriptBox["2", "20"], 
          SuperscriptBox["3", "9"]}]}], "}"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "\[Pi]"}], ")"}], "2"]}], "\[ImaginaryI]", " ", 
       SuperscriptBox["2", 
        RowBox[{"1", "/", "3"}]], "WD7pert"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "x", 
   ",", "FullSimplify"}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.920216479450399*^9, 3.920216495696312*^9}, {
  3.920218428975561*^9, 3.920218528282432*^9}, {3.920218558880033*^9, 
  3.920218772871409*^9}, {3.920218890004644*^9, 3.920218912465061*^9}, {
  3.9202189504004087`*^9, 3.920218960291253*^9}},
 CellLabel->
  "In[644]:=",ExpressionUUID->"aa671613-c47a-46e4-a5c3-0d0eaba0ffae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"216", " ", 
   SqrtBox["x"]}], "-", 
  RowBox[{"236196", " ", 
   SuperscriptBox["x", 
    RowBox[{"3", "/", "2"}]]}], "+", 
  FractionBox[
   RowBox[{"2008387814976", " ", 
    SuperscriptBox["x", 
     RowBox[{"5", "/", "2"}]]}], "1225"], "-", 
  FractionBox[
   RowBox[{"915071698198440", " ", 
    SuperscriptBox["x", 
     RowBox[{"7", "/", "2"}]]}], "49"], "+", 
  FractionBox[
   RowBox[{"5491462390066207840320", " ", 
    SuperscriptBox["x", 
     RowBox[{"9", "/", "2"}]]}], "20449"]}]], "Output",
 CellChangeTimes->{{3.9202184350517*^9, 3.920218453579487*^9}, 
   3.920218539396851*^9, {3.920218634931705*^9, 3.92021873930375*^9}, {
   3.920218771102911*^9, 3.920218798274137*^9}, {3.920218895398143*^9, 
   3.920218928252749*^9}, 3.920218964917944*^9, 3.92071244081711*^9, 
   3.92088973020485*^9},
 CellLabel->
  "Out[645]=",ExpressionUUID->"bf294da6-f936-4d41-8312-e5ad1240a13b"]
}, Open  ]],

Cell["Match with closed form", "Text",
 CellChangeTimes->{{3.920218778212449*^9, 
  3.9202187911086597`*^9}},ExpressionUUID->"c14bba6a-fe4a-489a-80d4-\
888c06ff0293"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"WD7", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"27", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox["2", 
       RowBox[{"2", "/", "3"}]]}], 
     SuperscriptBox["\[Pi]", "2"]], " ", 
    SqrtBox["x"], " ", 
    RowBox[{"HypergeometricPFQ", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["2", "3"], ",", 
        FractionBox["2", "3"], ",", 
        FractionBox["4", "3"], ",", 
        FractionBox["4", "3"]}], "}"}], ",", 
      RowBox[{
       RowBox[{"-", "27648"}], " ", "x"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " "}], 
        RowBox[{"27", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["2", 
          RowBox[{"2", "/", "3"}]], 
         SqrtBox["x"]}]], "WD7"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], ",", "x", 
   ",", "FullSimplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.920218791931032*^9, 3.920218792279553*^9}, {
   3.9202188545435534`*^9, 3.920218863465646*^9}, {3.920218899419054*^9, 
   3.920218908499481*^9}, 3.9202189939424953`*^9, {3.920231234672426*^9, 
   3.9202312464340982`*^9}, {3.920231601014605*^9, 3.9202316020522833`*^9}},
 CellLabel->
  "In[646]:=",ExpressionUUID->"553d13a3-a725-4f7d-8f6c-43dc34ae40cc"],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{"2187", " ", "x"}], "2"], "+", 
  FractionBox[
   RowBox[{"9298091736", " ", 
    SuperscriptBox["x", "2"]}], "1225"], "-", 
  FractionBox[
   RowBox[{"4236443047215", " ", 
    SuperscriptBox["x", "3"]}], "49"], "+", 
  FractionBox[
   RowBox[{"25423436991047258520", " ", 
    SuperscriptBox["x", "4"]}], "20449"], "-", 
  FractionBox[
   RowBox[{"1675095304614322707130581", " ", 
    SuperscriptBox["x", "5"]}], "81796"]}]], "Output",
 CellChangeTimes->{
  3.9202187929720507`*^9, 3.920218865809846*^9, {3.920218904124343*^9, 
   3.920218908868368*^9}, 3.920218995656588*^9, 3.920231247284934*^9, 
   3.9202316024906607`*^9, 3.9207124445815067`*^9, 3.920889730232931*^9},
 CellLabel->
  "Out[647]=",ExpressionUUID->"58231b7e-509c-4ca2-aae5-c04eec5607fb"]
}, Open  ]],

Cell["Series coefficient", "Text",
 CellChangeTimes->{{3.920219169045618*^9, 
  3.920219171676394*^9}},ExpressionUUID->"ec7cea1c-53a0-4b76-a334-\
6f9eb11fbed0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{
     RowBox[{"HypergeometricPFQ", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["2", "3"], ",", 
         FractionBox["2", "3"], ",", 
         FractionBox["4", "3"], ",", 
         FractionBox["4", "3"]}], "}"}], ",", 
       RowBox[{
        RowBox[{"-", "27648"}], " ", "x"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "k"}], "}"}]}], "]"}], ",", 
   RowBox[{"k", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.920219000288837*^9, 3.920219032004862*^9}, {
  3.9202191443214293`*^9, 3.920219162630011*^9}},
 CellLabel->
  "In[648]:=",ExpressionUUID->"0872f77b-6843-4ada-aefd-28d6c1d392e2"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "k"], " ", 
   SuperscriptBox["4", 
    RowBox[{"1", "+", 
     RowBox[{"5", " ", "k"}]}]], " ", 
   SuperscriptBox["27", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "k"}]], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["1", "2"], "+", "k"}], "]"}], "5"]}], 
  RowBox[{
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"k", "!"}], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["2", "3"], "+", "k"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{
      FractionBox["4", "3"], "+", "k"}], "]"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.920219010655675*^9, 3.920219032388235*^9}, {
   3.920219154273336*^9, 3.920219173865531*^9}, 3.9202312632945337`*^9, 
   3.920712451568536*^9, 3.920889730357915*^9},
 CellLabel->
  "Out[648]=",ExpressionUUID->"06e13774-0a52-4dee-81f0-6db81167a223"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Boundary data for F point #8 (sextic)", "Subsection",
 CellChangeTimes->{{3.917298480282445*^9, 3.91729848422134*^9}, {
  3.917530797050694*^9, 3.917530798403679*^9}, {3.9200214311469173`*^9, 
  3.92002143224024*^9}, {3.9200255567848186`*^9, 
  3.920025566556945*^9}},ExpressionUUID->"50ea7349-4fb1-49bf-8f83-\
1b4ce147850a"],

Cell["Leading periods", "Text",
 CellChangeTimes->{{3.917530802501564*^9, 
  3.917530806834928*^9}},ExpressionUUID->"892c2f1e-1e1f-4e86-9419-\
b1dfd10c45da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pi\[Infinity]exlead", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"M\[Mu]", ".", "pi\[Infinity]ex"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{"x", "->", 
           RowBox[{
            RowBox[{"-", "x"}], " ", 
            SuperscriptBox["6", "3"]}]}], "}"}]}], "//", "Simplify"}], "//", 
       "ComplexExpand"}], "//", "PowerExpand"}], ",", 
     RowBox[{"x", ">", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9175308077942963`*^9, 3.917530853071102*^9}, {
   3.917534681399147*^9, 3.917534730151732*^9}, 3.917535082707436*^9, 
   3.9175354702953663`*^9, {3.917535518147324*^9, 3.917535519765967*^9}, {
   3.917535571116078*^9, 3.9175355851718073`*^9}, {3.917535680723497*^9, 
   3.917535736871831*^9}, {3.917535824034711*^9, 3.917535837613037*^9}, {
   3.9175359093624907`*^9, 3.9175359302291117`*^9}, 3.917536449117035*^9, {
   3.920022340524378*^9, 3.920022343682563*^9}, {3.920104515318438*^9, 
   3.920104521165495*^9}, {3.9201046576253777`*^9, 3.920104691903673*^9}, {
   3.920104721909288*^9, 3.920104856933425*^9}, {3.920105253454174*^9, 
   3.9201052551127777`*^9}, {3.920105379131207*^9, 3.9201054414834433`*^9}, {
   3.9201080285188437`*^9, 3.920108029298802*^9}, 3.920108063915061*^9},
 CellLabel->
  "In[994]:=",ExpressionUUID->"6244d3b0-c8e2-4e8a-8a25-6df22986ca48"],

Cell["Leading term", "Text",
 CellChangeTimes->{{3.917530863001875*^9, 
  3.917530865824143*^9}},ExpressionUUID->"7fd20bba-cfd6-4925-9034-\
f894de93b4fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a0", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "6"}]], "pi\[Infinity]exlead"}], ",", 
     RowBox[{"x", "->", "0"}]}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.917530867179839*^9, 3.9175309191221323`*^9}, {
  3.917531346342288*^9, 3.917531346480338*^9}, {3.920025578576695*^9, 
  3.9200255791332073`*^9}, {3.920104699426125*^9, 3.9201047029248466`*^9}},
 CellLabel->
  "In[995]:=",ExpressionUUID->"ae1dc25c-88f3-4d18-a2a8-6fccc32e0620"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    995, 31, 19048966955935818030, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.917530893518593*^9, 3.917530919609702*^9}, 
   3.917531347188978*^9, {3.917534715983158*^9, 3.917534738024619*^9}, 
   3.9175351159451942`*^9, 3.917535476792659*^9, 3.917536452665513*^9, 
   3.9200214126309557`*^9, 3.920021613958906*^9, 3.920022085998468*^9, 
   3.920022200991269*^9, 3.920022345806363*^9, {3.9200255796898317`*^9, 
   3.920025585116364*^9}, 3.920100014633177*^9, {3.920104694427762*^9, 
   3.920104703381531*^9}, {3.9201047371706467`*^9, 3.9201047461047707`*^9}, 
   3.9201047820622683`*^9, 3.9201048162955427`*^9, 3.920104863989736*^9, 
   3.920105267852054*^9, 3.920105383073804*^9, 3.920129576915909*^9, 
   3.920927012848201*^9},
 CellLabel->
  "During evaluation of \
In[995]:=",ExpressionUUID->"0a680a83-024e-476a-b30b-f4164618e106"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"243", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["7", "6"], "]"}], "6"]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Pi]", "5"]}]], ",", 
   FractionBox[
    RowBox[{"243", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["7", "6"], "]"}], "6"]}], 
    RowBox[{
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Pi]", "5"]}]], ",", 
   FractionBox[
    RowBox[{"243", " ", 
     SqrtBox["6"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["7", "6"], "]"}], "6"]}], 
    SuperscriptBox["\[Pi]", "5"]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"243", " ", 
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "6"], "]"}], "6"]}], 
     SuperscriptBox["\[Pi]", "5"]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"243", " ", 
      SqrtBox["6"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["7", "6"], "]"}], "6"]}], 
     SuperscriptBox["\[Pi]", "5"]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.917530884041366*^9, 3.9175309196181097`*^9}, 
   3.917531347198783*^9, {3.9175347162478743`*^9, 3.91753473892087*^9}, 
   3.917535116001685*^9, 3.917535477109486*^9, 3.917536452876215*^9, 
   3.9200214129781723`*^9, 3.920021614027444*^9, 3.920022086053041*^9, 
   3.9200222010278463`*^9, 3.9200223458163853`*^9, {3.9200255802134933`*^9, 
   3.9200255852841597`*^9}, 3.920100014806242*^9, {3.920104695836133*^9, 
   3.920104704141561*^9}, {3.9201047372071037`*^9, 3.9201047461407557`*^9}, 
   3.920104782213191*^9, 3.9201048175354424`*^9, 3.920104864497916*^9, 
   3.9201052691341553`*^9, 3.920105383892251*^9, 3.920129578175641*^9, 
   3.9209270141574173`*^9},
 CellLabel->
  "Out[995]=",ExpressionUUID->"33aa0f8a-e133-4a88-b851-5cd7e650e6e7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"basistotal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", 
       RowBox[{"-", "3"}], ",", "3", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "3", ",", 
       RowBox[{"-", "7"}], ",", "2", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "3"}], ",", "0", ",", "4"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piterms", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"pi\[Infinity]exlead", "//", "PowerExpand"}], "//", 
        "Expand"}], ",", 
       SuperscriptBox["x", 
        RowBox[{"n", "/", "6"}]]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "5"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"piterms", "=", 
  RowBox[{
   RowBox[{"Transpose", "[", 
    RowBox[{
     RowBox[{"Inverse", "[", "basistotal", "]"}], ".", 
     RowBox[{"Transpose", "[", "piterms", "]"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.920025623210313*^9, 3.92002563878001*^9}, {
   3.920103414960239*^9, 3.920103470755295*^9}, {3.920103615438656*^9, 
   3.920103706835372*^9}, 3.920103982899825*^9, {3.920104314284237*^9, 
   3.920104370967548*^9}, {3.920104401971468*^9, 3.92010442937778*^9}, {
   3.9201044823175297`*^9, 3.920104501345869*^9}, {3.920104572666132*^9, 
   3.920104623236286*^9}, 3.92010478527645*^9, {3.920105410456614*^9, 
   3.920105410990387*^9}, 3.9201066078684683`*^9, 3.9201066500284367`*^9},
 CellLabel->
  "In[996]:=",ExpressionUUID->"7a9057d3-56cc-4c58-aae3-4bbb1a4dc344"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"1458", " ", "\[ImaginaryI]", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["7", "6"], "]"}], "6"]}], 
       SuperscriptBox["\[Pi]", "5"]]}], ",", 
     FractionBox[
      RowBox[{"729", " ", 
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "+", 
         SqrtBox["3"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["7", "6"], "]"}], "6"]}], 
      SuperscriptBox["\[Pi]", "5"]], ",", 
     FractionBox[
      RowBox[{"729", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"], " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["7", "6"], "]"}], "6"]}], 
      SuperscriptBox["\[Pi]", "5"]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"729", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["7", "6"], "]"}], "6"]}], 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox["\[Pi]", "5"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"243", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["7", "6"], "]"}], "6"]}], 
       SuperscriptBox["\[Pi]", "5"]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}], 
       RowBox[{"32", " ", 
        SuperscriptBox["\[Pi]", "5"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}], 
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "5"]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], 
       RowBox[{"3", " ", 
        SqrtBox["3"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "3"], "]"}], "6"]}]]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["2"], " ", "\[Pi]"}], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "6"], "]"}], "6"]], ",", 
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"1", "/", "6"}]], " ", 
       SqrtBox["2"], " ", "\[Pi]"}], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "6"], "]"}], "6"]], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
       RowBox[{
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "6"], "]"}], "6"]}]]}], ",", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
          SqrtBox["3"]}], ")"}], " ", "\[Pi]"}], 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["1", "6"], "]"}], "6"]}]]}], ",", 
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-1.22\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"]]}, 
               "RowDefault"], ShowStringCharacters -> 
              False], -1.22474487139158894066781613219063729048`15.\
804074772359012, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"2.12\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"]]}, 
                 "RowDefault"], ShowStringCharacters -> False], 
               2.12132034355964238514502540056128054857`16.04263539971884, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"36", "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   SuperscriptBox["#1", "4"]}], "&"}], ",", "1"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-1.224744871391589, -2.1213203435596424`]},
         "NumericalApproximation"],
        Root[36 + 6 #^2 + #^4& , 1, 0]]}], 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "6"], "]"}], "6"]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9200256248271933`*^9, 3.920025639136446*^9}, 
   3.920100019329835*^9, {3.9201034301935453`*^9, 3.920103462533523*^9}, {
   3.9201036180027447`*^9, 3.9201037071908007`*^9}, 3.920103812222643*^9, {
   3.920103965004532*^9, 3.920103983117811*^9}, {3.920104330912908*^9, 
   3.920104371454612*^9}, {3.92010442431458*^9, 3.920104430002274*^9}, 
   3.920104486189582*^9, 3.920104526185377*^9, {3.9201045768773003`*^9, 
   3.920104623957106*^9}, {3.920104661898171*^9, 3.9201046759128838`*^9}, {
   3.920104771150278*^9, 3.920104834462343*^9}, 3.9201048676316023`*^9, 
   3.920105272095708*^9, {3.9201053863364267`*^9, 3.920105443003227*^9}, 
   3.920106608629216*^9, 3.9201066523011703`*^9, {3.920108050301251*^9, 
   3.920108070453884*^9}, 3.9201295784339113`*^9, 3.920927016786525*^9},
 CellLabel->
  "Out[998]=",ExpressionUUID->"8112c593-4223-4aa8-8f15-67f03f0e4474"]
}, Open  ]],

Cell["Normalization coefficients", "Text",
 CellChangeTimes->{{3.9201067043724203`*^9, 
  3.920106708597096*^9}},ExpressionUUID->"78e67045-fc39-424c-91f1-\
3915f2a9fa28"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"AA", "=", 
  RowBox[{"piterms", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"BB", "=", 
  RowBox[{"piterms", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "3"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"AA2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"piterms", "[", 
     RowBox[{"[", 
      RowBox[{"5", ",", "1"}], "]"}], "]"}], "AA"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"BB2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"piterms", "[", 
     RowBox[{"[", 
      RowBox[{"4", ",", "3"}], "]"}], "]"}], "BB"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.920106736211751*^9, 3.9201067371279507`*^9}},
 CellLabel->
  "In[999]:=",ExpressionUUID->"c38daafa-c6d5-4c30-8f08-0869400d4c96"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"1458", " ", "\[ImaginaryI]", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["7", "6"], "]"}], "6"]}], 
   SuperscriptBox["\[Pi]", "5"]]}]], "Output",
 CellChangeTimes->{
  3.920106737495591*^9, {3.920108065874214*^9, 3.92010807197709*^9}, 
   3.920129578441374*^9, 3.9209270187205667`*^9},
 CellLabel->
  "Out[999]=",ExpressionUUID->"bd40539d-803f-41c3-a5ee-b6cf7f0e8b3f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"3", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      FractionBox["1", "3"], "]"}], "6"]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "5"]}]]}]], "Output",
 CellChangeTimes->{
  3.920106737495591*^9, {3.920108065874214*^9, 3.92010807197709*^9}, 
   3.920129578441374*^9, 3.9209270187276907`*^9},
 CellLabel->
  "Out[1000]=",ExpressionUUID->"c06604b7-531a-4171-b9ef-360aa7820f1e"],

Cell[BoxData[
 FractionBox["3", 
  RowBox[{"16", " ", 
   SuperscriptBox["\[Pi]", "4"]}]]], "Output",
 CellChangeTimes->{
  3.920106737495591*^9, {3.920108065874214*^9, 3.92010807197709*^9}, 
   3.920129578441374*^9, 3.920927018730446*^9},
 CellLabel->
  "Out[1001]=",ExpressionUUID->"34692814-7879-4236-9ddb-01df2d815af7"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"16", " ", 
   SuperscriptBox["\[Pi]", "4"]}]]], "Output",
 CellChangeTimes->{
  3.920106737495591*^9, {3.920108065874214*^9, 3.92010807197709*^9}, 
   3.920129578441374*^9, 3.9209270187329283`*^9},
 CellLabel->
  "Out[1002]=",ExpressionUUID->"e1d56b8a-4be4-43e9-ad71-00b18335f321"]
}, Open  ]],

Cell["Normalized vectors", "Text",
 CellChangeTimes->{{3.92010671079342*^9, 
  3.9201067152421017`*^9}},ExpressionUUID->"f66718fa-10db-4d2f-a8b9-\
1a7295697b57"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"pi1", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"piterms", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/", "AA"}], "//", 
   "ComplexExpand"}]}], "\[IndentingNewLine]", 
 RowBox[{"pi2", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"piterms", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/", "BB"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"pi3", "=", 
  RowBox[{"piterms", "[", 
   RowBox[{"[", "3", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"pi4", "=", 
  RowBox[{
   RowBox[{"BB", " ", 
    RowBox[{
     RowBox[{"piterms", "[", 
      RowBox[{"[", "4", "]"}], "]"}], "/", "BB2"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"pi5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"AA", " ", 
     RowBox[{
      RowBox[{"piterms", "[", 
       RowBox[{"[", "5", "]"}], "]"}], "/", "AA2"}]}], "//", "FullSimplify"}],
    "//", "ComplexExpand"}]}]}], "Input",
 CellChangeTimes->{{3.9201049056675158`*^9, 3.920104916202013*^9}, {
  3.920105170039564*^9, 3.920105189538148*^9}, {3.920105282022894*^9, 
  3.920105349265712*^9}, {3.9201064505470047`*^9, 3.920106451276226*^9}, {
  3.9201066246318073`*^9, 3.920106786471768*^9}, {3.92010725446905*^9, 
  3.920107262342608*^9}},
 CellLabel->
  "In[1003]:=",ExpressionUUID->"280922c5-9278-4781-8f3f-c584b4ccd00e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "2"], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "-", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", " ", 
      SqrtBox["3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.920104913010544*^9, 3.920104916561511*^9}, 
   3.920105189819435*^9, {3.920105305831121*^9, 3.920105349598177*^9}, {
   3.920105390316708*^9, 3.920105444387302*^9}, 3.920106694663314*^9, {
   3.920106731613731*^9, 3.92010678681758*^9}, 3.920107262893499*^9, 
   3.9201080738852377`*^9, 3.9201295784620037`*^9, 3.920927020280472*^9},
 CellLabel->
  "Out[1003]=",ExpressionUUID->"dc542876-7cc1-4a91-b803-56cc411a0d7a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}]}], ")"}]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.920104913010544*^9, 3.920104916561511*^9}, 
   3.920105189819435*^9, {3.920105305831121*^9, 3.920105349598177*^9}, {
   3.920105390316708*^9, 3.920105444387302*^9}, 3.920106694663314*^9, {
   3.920106731613731*^9, 3.92010678681758*^9}, 3.920107262893499*^9, 
   3.9201080738852377`*^9, 3.9201295784620037`*^9, 3.920927020283915*^9},
 CellLabel->
  "Out[1004]=",ExpressionUUID->"c219d3a3-7828-43e6-be7b-4158892a271a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     SqrtBox[
      FractionBox["3", "2"]], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.920104913010544*^9, 3.920104916561511*^9}, 
   3.920105189819435*^9, {3.920105305831121*^9, 3.920105349598177*^9}, {
   3.920105390316708*^9, 3.920105444387302*^9}, 3.920106694663314*^9, {
   3.920106731613731*^9, 3.92010678681758*^9}, 3.920107262893499*^9, 
   3.9201080738852377`*^9, 3.9201295784620037`*^9, 3.92092702028627*^9},
 CellLabel->
  "Out[1005]=",ExpressionUUID->"007493fb-8dee-4f6d-9149-01263256ab62"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}]}], ")"}]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.920104913010544*^9, 3.920104916561511*^9}, 
   3.920105189819435*^9, {3.920105305831121*^9, 3.920105349598177*^9}, {
   3.920105390316708*^9, 3.920105444387302*^9}, 3.920106694663314*^9, {
   3.920106731613731*^9, 3.92010678681758*^9}, 3.920107262893499*^9, 
   3.9201080738852377`*^9, 3.9201295784620037`*^9, 3.920927020288599*^9},
 CellLabel->
  "Out[1006]=",ExpressionUUID->"cee3643f-cd84-4725-b36a-6449bbfe171e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    FractionBox["1", "2"], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["3", "4"]}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SqrtBox["3"]}], "4"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "2"]}], "+", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", " ", 
      SqrtBox["3"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.920104913010544*^9, 3.920104916561511*^9}, 
   3.920105189819435*^9, {3.920105305831121*^9, 3.920105349598177*^9}, {
   3.920105390316708*^9, 3.920105444387302*^9}, 3.920106694663314*^9, {
   3.920106731613731*^9, 3.92010678681758*^9}, 3.920107262893499*^9, 
   3.9201080738852377`*^9, 3.9201295784620037`*^9, 3.920927020324481*^9},
 CellLabel->
  "Out[1007]=",ExpressionUUID->"04a38df7-dbd4-4ba6-a489-eb6d94f6face"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pitotal", "=", 
   RowBox[{
    RowBox[{"AAA", " ", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "6"}]], "pi1"}], "+", 
    RowBox[{"BBB", " ", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]], "pi2"}], "+", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "2"}]], "pi3"}], "+", 
    RowBox[{
     RowBox[{"BB2", "/", "BBB"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"2", "/", "3"}]], " ", "pi4"}], "+", 
    RowBox[{
     RowBox[{"AA2", "/", "AAA"}], " ", 
     SuperscriptBox["x", 
      RowBox[{"5", "/", "6"}]], " ", "pi5"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pitotalbar", "=", 
   RowBox[{
    RowBox[{"AAAbar", " ", 
     SuperscriptBox["xbar", 
      RowBox[{"1", "/", "6"}]], 
     RowBox[{"Conjugate", "[", "pi1", "]"}]}], "+", 
    RowBox[{"BBB", " ", 
     SuperscriptBox["xbar", 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"Conjugate", "[", "pi2", "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["xbar", 
      RowBox[{"1", "/", "2"}]], 
     RowBox[{"Conjugate", "[", "pi3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"BB2", "/", "BBB"}], " ", 
     SuperscriptBox["xbar", 
      RowBox[{"2", "/", "3"}]], " ", 
     RowBox[{"Conjugate", "[", "pi4", "]"}]}], "-", 
    RowBox[{
     RowBox[{"AA2", "/", "AAAbar"}], " ", 
     SuperscriptBox["xbar", 
      RowBox[{"5", "/", "6"}]], " ", 
     RowBox[{"Conjugate", "[", "pi5", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Conjugate", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"pitotal", "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", "0.000001"}], " ", "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"AAA", "->", "AA"}], ",", 
      RowBox[{"BBB", "->", "BB"}], ",", 
      RowBox[{"AAAbar", "->", 
       RowBox[{"-", "AA"}]}]}], "}"}]}], "//", "N"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pitotalbar", "/.", 
    RowBox[{"{", 
     RowBox[{"xbar", "->", "0.000001"}], "}"}]}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"AAA", "->", "AA"}], ",", 
     RowBox[{"BBB", "->", "BB"}], ",", 
     RowBox[{"AAAbar", "->", 
      RowBox[{"-", "AA"}]}]}], "}"}]}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.920107264453939*^9, 3.9201073214084787`*^9}, {
  3.9201073652083673`*^9, 3.9201073652878428`*^9}, {3.920107509766179*^9, 
  3.920107711794895*^9}, {3.9201077809596567`*^9, 3.92010787216463*^9}, {
  3.920107980146357*^9, 3.920107988169468*^9}, {3.920108078434801*^9, 
  3.920108083416957*^9}, {3.9201081264497633`*^9, 3.920108141911119*^9}},
 CellLabel->
  "In[1008]:=",ExpressionUUID->"258ffcc0-b15a-40e8-b919-c33835d542c3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.4295589756161894`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.37200899306863194`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.2147794878080947`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0019616949083244295`"}], "-", 
    RowBox[{"0.2147794878080947`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.1869853439884782`"}], "-", 
    RowBox[{"0.32047092069429617`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.12403402083955133`"}], "-", 
    RowBox[{"0.2147794878080947`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.920107267202114*^9, 3.920107321851164*^9}, 
   3.9201073658542967`*^9, 3.920107614165284*^9, {3.920107645016055*^9, 
   3.920107712079691*^9}, {3.920107816229437*^9, 3.9201078724991083`*^9}, {
   3.9201079855431757`*^9, 3.9201079887043447`*^9}, {3.920108075750326*^9, 
   3.920108083705228*^9}, 3.920108142309958*^9, 3.920129578501643*^9, 
   3.9209270223791027`*^9},
 CellLabel->
  "Out[1010]=",ExpressionUUID->"6a029d21-dd96-4aff-91af-0e873ffc14e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"0.`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.4295589845782727`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.3720089853072402`", "\[VeryThinSpace]", "+", 
    RowBox[{"0.21477949228913634`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0019616949083244295`"}], "-", 
    RowBox[{"0.21477949228913634`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.1869853401077823`"}], "-", 
    RowBox[{"0.3204709274158586`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.12403401825242073`"}], "-", 
    RowBox[{"0.21477949228913634`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.920107267202114*^9, 3.920107321851164*^9}, 
   3.9201073658542967`*^9, 3.920107614165284*^9, {3.920107645016055*^9, 
   3.920107712079691*^9}, {3.920107816229437*^9, 3.9201078724991083`*^9}, {
   3.9201079855431757`*^9, 3.9201079887043447`*^9}, {3.920108075750326*^9, 
   3.920108083705228*^9}, 3.920108142309958*^9, 3.920129578501643*^9, 
   3.9209270223826323`*^9},
 CellLabel->
  "Out[1011]=",ExpressionUUID->"053e67aa-eb79-4738-ab1d-a22f949020a7"]
}, Open  ]],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.9209270295912523`*^9, 
  3.920927032253231*^9}},ExpressionUUID->"8aed5cbc-5a6c-4d37-a6cb-\
39e976e9466c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pairingf", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1", ",", 
       RowBox[{"-", "4"}], ",", "2", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "2", ",", 
       RowBox[{"-", "4"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "0", ",", "0", ",", "6"}], "}"}]}], "}"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pitotal", ".", "pairingf", ".", "pitotalbar"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.920107873480695*^9, 3.92010792070129*^9}},
 CellLabel->
  "In[567]:=",ExpressionUUID->"e6a664f3-7eb6-4526-956a-7655861db362"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", "AAA", " ", "AAAbar", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "6"}]]}], "-", 
  RowBox[{"6", " ", 
   SuperscriptBox["BBB", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "3"}]]}], "+", 
  FractionBox[
   RowBox[{"9", " ", 
    SqrtBox[
     RowBox[{"x", " ", "xbar"}]]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "4"]}]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", "xbar"}], ")"}], 
     RowBox[{"2", "/", "3"}]]}], 
   RowBox[{"128", " ", 
    SuperscriptBox["BBB", "2"], " ", 
    SuperscriptBox["\[Pi]", "8"]}]], "-", 
  FractionBox[
   RowBox[{"9", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"x", " ", "xbar"}], ")"}], 
     RowBox[{"5", "/", "6"}]]}], 
   RowBox[{"512", " ", "AAA", " ", "AAAbar", " ", 
    SuperscriptBox["\[Pi]", "8"]}]]}]], "Output",
 CellChangeTimes->{{3.920107879803171*^9, 3.920107921022606*^9}, 
   3.920108089155527*^9, 3.9201081439477463`*^9, 3.920129578627406*^9, 
   3.9201296113262787`*^9},
 CellLabel->
  "Out[568]=",ExpressionUUID->"ffc333a5-9a2f-40ad-942b-80296fff0b52"]
}, Open  ]],

Cell["Comparison with numerical Kahler potential", "Text",
 CellChangeTimes->{{3.920927035334619*^9, 
  3.920927041951693*^9}},ExpressionUUID->"0967dfce-c048-4ab2-a513-\
774f83cd2bb8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kpotlead", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Kvol\[Infinity]", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "->", 
               RowBox[{
                SuperscriptBox["6", "3"], 
                SuperscriptBox["\[Lambda]", "6"], " ", "x"}]}], ",", 
              RowBox[{"xbar", "->", 
               RowBox[{
                SuperscriptBox["6", "3"], 
                SuperscriptBox["\[Lambda]", "6"], " ", "xbar"}]}]}], "}"}]}], 
           "//", "PowerExpand"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "9"}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"Log", "[", "\[Lambda]", "]"}], "->", "0"}], ",", 
         RowBox[{"\[Lambda]", "->", 
          SuperscriptBox["\[Lambda]", 
           RowBox[{"1", "/", "6"}]]}]}], "}"}]}], "//", "PowerExpand"}], "//",
      "N"}], "//", "Chop"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Kpotlead", "//", "N"}], "//", "Chop"}], ",", "\[Lambda]", ",", 
   "Simplify"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9201083048241167`*^9, 3.920108345159243*^9}, {
  3.9201083889811487`*^9, 3.920108426037257*^9}, {3.9201085516482267`*^9, 
  3.9201085564449053`*^9}, {3.920129617174869*^9, 3.9201297024175587`*^9}, {
  3.920129817031197*^9, 3.920129880916596*^9}},
 CellLabel->
  "In[596]:=",ExpressionUUID->"bcc433e3-5bea-41d4-958f-7fa4829f3671"],

Cell[BoxData[
 RowBox[{
  RowBox[{"9.226045869108658`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"1", "/", "3"}]]}], "-", 
  RowBox[{"0.23081781351297057`", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"2", "/", "3"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "-", 
        RowBox[{"3.469446951953614`*^-18", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["x", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"1", "/", "6"}]]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.366962099069724`*^-15", "-", 
        RowBox[{"3.469446951953614`*^-18", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SqrtBox["x"], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"1", "/", "3"}]]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.366962099069724`*^-15", "+", 
        RowBox[{"3.469446951953614`*^-18", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]], " ", 
      SqrtBox["xbar"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"0.`", "\[VeryThinSpace]", "+", 
        RowBox[{"3.469446951953614`*^-18", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "6"}]], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"5", "/", "6"}]]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4.082021179407924`*^-17", " ", 
      SuperscriptBox["x", 
       RowBox[{"5", "/", "6"}]], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"1", "/", "6"}]]}], "+", 
     RowBox[{"3.120333852413282`*^-16", " ", 
      SuperscriptBox["x", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"1", "/", "3"}]]}], "+", 
     RowBox[{"3.120333852413282`*^-16", " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"2", "/", "3"}]]}], "+", 
     RowBox[{"4.082021179407924`*^-17", " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "6"}]], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"5", "/", "6"}]]}], "+", 
     RowBox[{"0.005774615018259937`", " ", 
      SqrtBox[
       RowBox[{"x", " ", "xbar"}]]}]}], ")"}], " ", "\[Lambda]"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8.066464163292153`*^-17"}], " ", 
      SuperscriptBox["x", 
       RowBox[{"2", "/", "3"}]], " ", 
      SqrtBox["xbar"]}], "-", 
     RowBox[{"8.066464163292153`*^-17", " ", 
      SqrtBox["x"], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"2", "/", "3"}]]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"7", "/", "6"}]]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"0.000059323854611038174`", " ", "x"}], "+", 
     RowBox[{"7.250602028496811`*^-18", " ", 
      SuperscriptBox["x", 
       RowBox[{"2", "/", "3"}]], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"1", "/", "3"}]]}], "+", 
     RowBox[{"7.250602028496811`*^-18", " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "3"}]], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"2", "/", "3"}]]}], "+", 
     RowBox[{"0.000059323854611038174`", " ", "xbar"}], "-", 
     RowBox[{"0.00006420875235193911`", " ", 
      SqrtBox[
       RowBox[{"x", " ", "xbar"}]]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"4", "/", "3"}]]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1.8973538018496328`*^-19"}], " ", 
      SuperscriptBox["x", 
       RowBox[{"7", "/", "6"}]]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.8634724839594607`*^-20", "-", 
        RowBox[{"8.470329472543003`*^-22", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", "x", " ", 
      SuperscriptBox["xbar", 
       RowBox[{"1", "/", "6"}]]}], "-", 
     RowBox[{"4.887380105657313`*^-19", " ", 
      SuperscriptBox["x", 
       RowBox[{"2", "/", "3"}]], " ", 
      SqrtBox["xbar"]}], "-", 
     RowBox[{"4.887380105657313`*^-19", " ", 
      SqrtBox["x"], " ", 
      SuperscriptBox["xbar", 
       RowBox[{"2", "/", "3"}]]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1.8634724839594607`*^-20", "+", 
        RowBox[{"8.470329472543003`*^-22", " ", "\[ImaginaryI]"}]}], ")"}], 
      " ", 
      SuperscriptBox["x", 
       RowBox[{"1", "/", "6"}]], " ", "xbar"}], "-", 
     RowBox[{"1.8973538018496328`*^-19", " ", 
      SuperscriptBox["xbar", 
       RowBox[{"7", "/", "6"}]]}]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"3", "/", "2"}]]}]}]], "Output",
 CellChangeTimes->{{3.920108377984778*^9, 3.920108419918314*^9}, 
   3.92010845182456*^9, 3.9201085578675013`*^9, 3.920129594086315*^9, {
   3.920129645114169*^9, 3.920129684139686*^9}, 3.920129716390051*^9, {
   3.920129819672656*^9, 3.920129891066204*^9}},
 CellLabel->
  "Out[597]=",ExpressionUUID->"55726642-0844-4c8f-b1dc-953013c84050"]
}, Open  ]],

Cell["Check coefficient of leading term", "Text",
 CellChangeTimes->{{3.920129893270659*^9, 
  3.920129898554645*^9}},ExpressionUUID->"e1b74cc5-f0d0-449a-96ce-\
6259d6013fb0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   SuperscriptBox[
    RowBox[{"Abs", "[", "AA", "]"}], "2"], "2"], "//", "N"}]], "Input",
 CellChangeTimes->{{3.920129722351499*^9, 3.920129774981811*^9}},
 CellLabel->
  "In[595]:=",ExpressionUUID->"3fb5e134-fb9c-42c0-b9a7-4513a6b7ec4d"],

Cell[BoxData["9.226045869108663`"], "Output",
 CellChangeTimes->{{3.920129735596982*^9, 3.920129775345813*^9}, 
   3.9201298854212923`*^9},
 CellLabel->
  "Out[595]=",ExpressionUUID->"a607ae9f-24e6-4a80-ba60-b052ac92b1de"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Boundary data for C point #5", "Subsection",
 CellChangeTimes->{{3.917298480282445*^9, 3.91729848422134*^9}, {
  3.917530797050694*^9, 3.917530798403679*^9}, {3.9200214311469173`*^9, 
  3.92002143224024*^9}},ExpressionUUID->"2c6fb474-8d7f-4c50-b3d1-\
9a8a22ca4852"],

Cell["Leading periods", "Text",
 CellChangeTimes->{{3.917530802501564*^9, 
  3.917530806834928*^9}},ExpressionUUID->"e00d07f7-2cee-4d72-a2e4-\
cc525a7f0231"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pi\[Infinity]exlead", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SuperscriptBox["x", 
          RowBox[{"-", 
           RowBox[{"a\[Infinity]", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]], 
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"M\[Mu]", ".", "pi\[Infinity]ex"}], ",", 
            RowBox[{"{", 
             RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{"x", " ", 
           SuperscriptBox["2", "12"]}]}], "}"}]}], "//", "Simplify"}], "//", 
      "ComplexExpand"}], ",", 
     RowBox[{"x", ">", "0"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9175308077942963`*^9, 3.917530853071102*^9}, {
   3.917534681399147*^9, 3.917534730151732*^9}, 3.917535082707436*^9, 
   3.9175354702953663`*^9, {3.917535518147324*^9, 3.917535519765967*^9}, {
   3.917535571116078*^9, 3.9175355851718073`*^9}, {3.917535680723497*^9, 
   3.917535736871831*^9}, {3.917535824034711*^9, 3.917535837613037*^9}, {
   3.9175359093624907`*^9, 3.9175359302291117`*^9}, 3.917536449117035*^9, {
   3.920022340524378*^9, 3.920022343682563*^9}},
 CellLabel->
  "In[1148]:=",ExpressionUUID->"45d9a480-4146-41e3-b31b-6dbb806ea616"],

Cell["Leading term", "Text",
 CellChangeTimes->{{3.917530863001875*^9, 
  3.917530865824143*^9}},ExpressionUUID->"42a1862c-1d00-499d-a54e-\
0b9dfef9becc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a0", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{"pi\[Infinity]exlead", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", "0"}], "}"}]}], ",", 
     RowBox[{"x", "->", "0"}]}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.917530867179839*^9, 3.9175309191221323`*^9}, {
  3.917531346342288*^9, 3.917531346480338*^9}},
 CellLabel->
  "In[1149]:=",ExpressionUUID->"0de39bac-9d69-49b7-ba6b-d63f824490cf"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    1149, 32, 19048966955935818030, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.917530893518593*^9, 3.917530919609702*^9}, 
   3.917531347188978*^9, {3.917534715983158*^9, 3.917534738024619*^9}, 
   3.9175351159451942`*^9, 3.917535476792659*^9, 3.917536452665513*^9, 
   3.9200214126309557`*^9, 3.920021613958906*^9, 3.920022085998468*^9, 
   3.920022200991269*^9, 3.920022345806363*^9, 3.920927709438323*^9},
 CellLabel->
  "During evaluation of \
In[1149]:=",ExpressionUUID->"0982e1e0-fdba-4346-9d24-e65430e908a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "6"], "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "3"], "]"}], "6"]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"13", "/", "2"}]]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]", " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "6"], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}], "6"]}], 
     RowBox[{"128", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"13", "/", "2"}]]}]]}], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
       SqrtBox["3"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "6"], "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "3"], "]"}], "6"]}], 
    RowBox[{"256", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"13", "/", "2"}]]}]], ",", 
   FractionBox[
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "\[ImaginaryI]"}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "6"], "]"}], "3"], " ", 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["1", "3"], "]"}], "6"]}], 
    RowBox[{"128", " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"13", "/", "2"}]]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[ImaginaryI]"}], "+", 
        SqrtBox["3"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "6"], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"Gamma", "[", 
        FractionBox["1", "3"], "]"}], "6"]}], 
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"13", "/", "2"}]]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.917530884041366*^9, 3.9175309196181097`*^9}, 
   3.917531347198783*^9, {3.9175347162478743`*^9, 3.91753473892087*^9}, 
   3.917535116001685*^9, 3.917535477109486*^9, 3.917536452876215*^9, 
   3.9200214129781723`*^9, 3.920021614027444*^9, 3.920022086053041*^9, 
   3.9200222010278463`*^9, 3.9200223458163853`*^9, 3.920927709763281*^9},
 CellLabel->
  "Out[1149]=",ExpressionUUID->"f82c1573-a708-4470-9e94-3374d7131586"]
}, Open  ]],

Cell["Subleading term", "Text",
 CellChangeTimes->{{3.917298485283435*^9, 3.917298487179048*^9}, 
   3.917312374116476*^9, {3.917530954475624*^9, 
   3.917530957125128*^9}},ExpressionUUID->"3249b1c9-d536-4013-a7ce-\
fb023fcd2e5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a1", "=", 
  RowBox[{
   RowBox[{"Limit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["x", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"a\[Infinity]", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "+", 
         RowBox[{"a\[Infinity]", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "+", "1"}]], 
       RowBox[{"D", "[", 
        RowBox[{"pi\[Infinity]exlead", ",", "x"}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "->", "0"}], "}"}]}], ",", 
     RowBox[{"x", "->", "0"}]}], "]"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.917530958089802*^9, 3.917531033880622*^9}, {
  3.917534821892949*^9, 3.917534825429575*^9}, {3.917534900408226*^9, 
  3.917534909279665*^9}, {3.917535124323567*^9, 3.917535126082204*^9}},
 CellLabel->
  "In[1150]:=",ExpressionUUID->"b6e6ef98-89db-472e-a215-ad8e25706647"],

Cell[BoxData[
 TemplateBox[{
  "Limit", "alimv", 
   "\"Warning: Assumptions that involve the limit variable are ignored.\"", 2,
    1150, 33, 19048966955935818030, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.9175310153014936`*^9, 3.917531034229656*^9}, 
   3.9175313562356863`*^9, 3.917534742397765*^9, 3.9175347941162853`*^9, 
   3.917534825983642*^9, {3.917534900758376*^9, 3.9175349096744957`*^9}, 
   3.917535126517907*^9, 3.917536454230288*^9, 3.920021413004431*^9, 
   3.920021696210188*^9, 3.920022087532647*^9, 3.92002235216833*^9, 
   3.920927782977098*^9},
 CellLabel->
  "During evaluation of \
In[1150]:=",ExpressionUUID->"309f519c-85d1-4fa1-9d20-b9d51d8916bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"6", " ", "\[Pi]"}]]}], ",", 
   FractionBox["\[ImaginaryI]", 
    RowBox[{"6", " ", "\[Pi]"}]], ",", 
   FractionBox["\[ImaginaryI]", 
    RowBox[{"12", " ", "\[Pi]"}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]"}], 
     RowBox[{"3", " ", "\[Pi]"}]]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", 
     RowBox[{"6", " ", "\[Pi]"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.920022087540196*^9, 3.920022352176394*^9, 
  3.9209277830818043`*^9},
 CellLabel->
  "Out[1150]=",ExpressionUUID->"9bcc1a3a-1b3d-496c-b963-2d345f018686"]
}, Open  ]],

Cell["\<\
Period vector in convenient basis (see the other notebook for how it is \
obtained)\
\>", "Text",
 CellChangeTimes->{{3.917534316945414*^9, 3.91753432102524*^9}, {
  3.920022353618164*^9, 
  3.920022360179263*^9}},ExpressionUUID->"f33ee75d-a6b5-456d-8cc3-\
df70c4bed898"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"basistotal", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "4", ",", "3", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "13"}], ",", "14", ",", 
       RowBox[{"-", "1"}], ",", "11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "3"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairingf", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "2"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ms", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pithird", "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Ms", ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], 
          RowBox[{
           RowBox[{"Inverse", "[", "basistotal", "]"}], ".", 
           "pi\[Infinity]exlead"}]}], "//", "FullSimplify"}], ",", 
        SuperscriptBox["x", 
         RowBox[{"1", "/", "3"}]]}], "]"}]}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pihalf", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Ms", ".", 
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           SuperscriptBox["x", 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{
            RowBox[{"Inverse", "[", "basistotal", "]"}], ".", 
            "pi\[Infinity]exlead"}]}], "//", "FullSimplify"}], ",", 
         SuperscriptBox["x", 
          RowBox[{"1", "/", "2"}]]}], "]"}]}]}], "//", "PowerExpand"}], "//", 
    "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pitwothird", "=", 
    RowBox[{"-", 
     RowBox[{"Ms", ".", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SuperscriptBox["x", 
           RowBox[{"1", "/", "3"}]], 
          RowBox[{
           RowBox[{"Inverse", "[", "basistotal", "]"}], ".", 
           "pi\[Infinity]exlead"}]}], "//", "FullSimplify"}], ",", 
        SuperscriptBox["x", 
         RowBox[{"2", "/", "3"}]]}], "]"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pitotal", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]], "pithird"}], "+", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "2"}]], "pihalf"}], "+", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"2", "/", "3"}]], "pitwothird"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.917534322046154*^9, 3.917534410626149*^9}, {
   3.9175344797920303`*^9, 3.917534502345249*^9}, {3.917534599138116*^9, 
   3.917534666093752*^9}, {3.917534753490665*^9, 3.917534788601533*^9}, {
   3.917534956591084*^9, 3.9175349788919563`*^9}, {3.917535139679578*^9, 
   3.9175352081229143`*^9}, {3.917535238591971*^9, 3.91753525023032*^9}, {
   3.917535351758812*^9, 3.917535360169621*^9}, {3.917535420363693*^9, 
   3.917535423285659*^9}, 3.917535486217113*^9, {3.917536117580508*^9, 
   3.917536117759852*^9}, 3.9200214548533583`*^9, {3.920022127807078*^9, 
   3.920022149206337*^9}, 3.9200221831644907`*^9, {3.920022374866857*^9, 
   3.92002242698484*^9}, {3.920022481806964*^9, 3.920022524385036*^9}, {
   3.920022581350678*^9, 3.920022594183382*^9}, {3.920022649605214*^9, 
   3.9200226563222*^9}, {3.920022840742311*^9, 3.920022842891852*^9}, 
   3.9200230024565496`*^9, {3.920023873584285*^9, 3.920023887176017*^9}, {
   3.920023953038885*^9, 3.920023962928154*^9}, {3.920024320013736*^9, 
   3.9200243370647306`*^9}},
 CellLabel->
  "In[1158]:=",ExpressionUUID->"f5dc25af-7c78-4d76-a16b-ac16246beb92"],

Cell["Leading term", "Text",
 CellChangeTimes->{{3.920022658326405*^9, 
  3.920022663036531*^9}},ExpressionUUID->"ef2c11f8-00b9-4760-bf00-\
ba860ce66671"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pithird", "/", 
     RowBox[{"pithird", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], "//", "FullSimplify"}], "//", 
   "ComplexExpand"}], "//", "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{"Acoef", "=", 
  RowBox[{"pithird", "[", 
   RowBox[{"[", "4", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.917536042626927*^9, 3.917536055934792*^9}, {
   3.917536254950267*^9, 3.917536260904896*^9}, 3.917536383030868*^9, {
   3.920022536323125*^9, 3.9200225401907377`*^9}, {3.920022665360181*^9, 
   3.920022666123744*^9}},
 CellLabel->
  "In[1165]:=",ExpressionUUID->"7ae4648a-f51c-44ba-b879-dc52add33d9d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.917536046739052*^9, 3.917536056318018*^9}, 
   3.917536270694647*^9, 3.917536383381019*^9, 3.920021416425375*^9, 
   3.920022541051457*^9, {3.920022588458391*^9, 3.920022597025235*^9}, 
   3.9200226667054243`*^9, 3.920022855667945*^9, 3.92002301647871*^9, 
   3.920927859660863*^9},
 CellLabel->
  "Out[1165]=",ExpressionUUID->"2671390f-00d7-43c9-bf27-14b383cc4ea7"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SqrtBox["3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["1", "6"], "]"}], "3"], " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     FractionBox["1", "3"], "]"}], "6"]}], 
  RowBox[{"128", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"13", "/", "2"}]]}]]], "Output",
 CellChangeTimes->{{3.917536046739052*^9, 3.917536056318018*^9}, 
   3.917536270694647*^9, 3.917536383381019*^9, 3.920021416425375*^9, 
   3.920022541051457*^9, {3.920022588458391*^9, 3.920022597025235*^9}, 
   3.9200226667054243`*^9, 3.920022855667945*^9, 3.92002301647871*^9, 
   3.920927859663847*^9},
 CellLabel->
  "Out[1166]=",ExpressionUUID->"690f2fe9-dd2e-48a6-a0f0-1f7210f58dca"]
}, Open  ]],

Cell["Second term", "Text",
 CellChangeTimes->{{3.92002266874695*^9, 
  3.920022671843567*^9}},ExpressionUUID->"ac5f5187-aa57-4950-814e-\
cc14acba4f03"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"pihalfres", "=", 
  RowBox[{
   RowBox[{"pihalf", "/", 
    RowBox[{"pihalf", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"pihalf", "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"8", 
     SuperscriptBox["\[Pi]", "2"], 
     RowBox[{"pihalfres", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "-", "6", "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]}], ")"}], "2"]}], "-", "36",
       "-", 
      RowBox[{"5", 
       SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], "//", "Simplify"}], "//", 
  "Expand"}]}], "Input",
 CellChangeTimes->{{3.9200227023334513`*^9, 3.920022739623831*^9}, {
  3.920023025720277*^9, 3.920023027744647*^9}, {3.920023104760257*^9, 
  3.920023164456133*^9}, {3.920023493976377*^9, 3.920023503245171*^9}, {
  3.92002355456863*^9, 3.920023620146414*^9}, {3.9200236618129263`*^9, 
  3.920023678001162*^9}, {3.9200237326853313`*^9, 3.9200237455906363`*^9}, {
  3.920023831670271*^9, 3.9200238365967817`*^9}},
 CellLabel->
  "In[1167]:=",ExpressionUUID->"69d4ca11-c193-4106-9202-ceff6664a45f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "6"}], "+", 
        RowBox[{"Log", "[", "x", "]"}]}], ")"}]}], 
     RowBox[{"2", " ", "\[Pi]"}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "\[ImaginaryI]"}], "+", "\[Pi]"}], ")"}]}],
       "+", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], "+", 
         RowBox[{"Log", "[", "x", "]"}]}], ")"}]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9200227043069267`*^9, 3.920022739987074*^9}, 
   3.920022870495323*^9, {3.920023017786436*^9, 3.920023028023197*^9}, {
   3.920023128517638*^9, 3.920023164707777*^9}, {3.920023495255537*^9, 
   3.920023503540885*^9}, {3.920023557110993*^9, 3.920023620468361*^9}, {
   3.920023669047839*^9, 3.920023678334723*^9}, {3.920023723666442*^9, 
   3.920023745953055*^9}, 3.9200238371015053`*^9, 3.92092786174118*^9},
 CellLabel->
  "Out[1167]=",ExpressionUUID->"2ad4476e-5f74-40d1-bc77-9efe5a201e79"],

Cell[BoxData[
 FractionBox["\[ImaginaryI]", "\[Pi]"]], "Output",
 CellChangeTimes->{{3.9200227043069267`*^9, 3.920022739987074*^9}, 
   3.920022870495323*^9, {3.920023017786436*^9, 3.920023028023197*^9}, {
   3.920023128517638*^9, 3.920023164707777*^9}, {3.920023495255537*^9, 
   3.920023503540885*^9}, {3.920023557110993*^9, 3.920023620468361*^9}, {
   3.920023669047839*^9, 3.920023678334723*^9}, {3.920023723666442*^9, 
   3.920023745953055*^9}, 3.9200238371015053`*^9, 3.920927861743969*^9},
 CellLabel->
  "Out[1168]=",ExpressionUUID->"0f931019-95e2-4b9d-b882-f9402faa2f65"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9200227043069267`*^9, 3.920022739987074*^9}, 
   3.920022870495323*^9, {3.920023017786436*^9, 3.920023028023197*^9}, {
   3.920023128517638*^9, 3.920023164707777*^9}, {3.920023495255537*^9, 
   3.920023503540885*^9}, {3.920023557110993*^9, 3.920023620468361*^9}, {
   3.920023669047839*^9, 3.920023678334723*^9}, {3.920023723666442*^9, 
   3.920023745953055*^9}, 3.9200238371015053`*^9, 3.9209278617467413`*^9},
 CellLabel->
  "Out[1169]=",ExpressionUUID->"ec2da9e6-e675-40cd-b948-20f0fce78cf4"]
}, Open  ]],

Cell["Third term", "Text",
 CellChangeTimes->{{3.920022775810631*^9, 
  3.920022780029007*^9}},ExpressionUUID->"ff2eb662-a735-423d-8560-\
5fb30bd796d3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pitwothird", "/", 
   RowBox[{"pitwothird", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pitwothird", "[", 
   RowBox[{"[", "4", "]"}], "]"}], " ", "Acoef"}]}], "Input",
 CellChangeTimes->{{3.920022786684351*^9, 3.920022814485116*^9}, {
  3.9200228911999598`*^9, 3.9200228985853643`*^9}},
 CellLabel->
  "In[1181]:=",ExpressionUUID->"feae913c-257d-4cf6-8dc4-1d20ead3f2ff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["3"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.920022810545212*^9, 3.920022814810277*^9}, {
   3.920022892509592*^9, 3.920022898984997*^9}, 3.92002374856112*^9, 
   3.92092788447472*^9},
 CellLabel->
  "Out[1181]=",ExpressionUUID->"282d0397-3ed6-4ea9-ae6e-642c5a9d21f3"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["3", 
   SuperscriptBox["\[Pi]", "4"]]}]], "Output",
 CellChangeTimes->{{3.920022810545212*^9, 3.920022814810277*^9}, {
   3.920022892509592*^9, 3.920022898984997*^9}, 3.92002374856112*^9, 
   3.920927884477763*^9},
 CellLabel->
  "Out[1182]=",ExpressionUUID->"e2647922-dbca-4c9d-8364-da99cad9b2a6"]
}, Open  ]],

Cell["Assemble period vector back", "Text",
 CellChangeTimes->{{3.9200238086238194`*^9, 3.920023812023389*^9}, {
  3.920023844102027*^9, 
  3.920023847952654*^9}},ExpressionUUID->"35757510-1344-4503-a433-\
e3cc2df20f0d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Clear", "[", "AA", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Arep", "=", 
   RowBox[{"{", 
    RowBox[{"AA", "->", "Acoef"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pilead", "=", 
   RowBox[{
    RowBox[{"AA", " ", 
     SuperscriptBox["x", 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", 
           SqrtBox["3"]}]}], ")"}]}]}], "}"}]}], "-", 
    RowBox[{
     FractionBox[
      SuperscriptBox["x", 
       RowBox[{"1", "/", "2"}]], 
      RowBox[{"\[Pi]", " ", "\[ImaginaryI]"}]], "pihalfres"}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["x", 
        RowBox[{"2", "/", "3"}]]}], 
      RowBox[{
       SuperscriptBox["\[Pi]", "4"], "AA"}]], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", 
           SqrtBox["3"]}]}], ")"}]}]}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pilead", "-", "pitotal"}], "/.", 
   RowBox[{"{", 
    RowBox[{"AA", "->", "Acoef"}], "}"}]}], "//", "FullSimplify"}]}], "Input",\

 CellChangeTimes->{{3.92002375731452*^9, 3.920023859765361*^9}, {
  3.920023919471445*^9, 3.920023942602511*^9}, {3.920023993684163*^9, 
  3.92002400284302*^9}, {3.920024097935398*^9, 3.920024098628654*^9}, {
  3.920927875591091*^9, 3.920927902302054*^9}},
 CellLabel->
  "In[1186]:=",ExpressionUUID->"0f478448-e4a9-4b1e-9696-80e183027709"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.92002392102675*^9, 3.920023942970553*^9}, {
   3.920023991689838*^9, 3.920024003235421*^9}, 3.920024099013626*^9, {
   3.9209278729044743`*^9, 3.920927902862029*^9}},
 CellLabel->
  "Out[1189]=",ExpressionUUID->"72472735-b7aa-47a3-b7dc-61f7d7adfd6c"]
}, Open  ]],

Cell["Conjugate periods", "Text",
 CellChangeTimes->{{3.920024090071519*^9, 3.920024096533162*^9}, {
  3.920927918976997*^9, 
  3.9209279213960657`*^9}},ExpressionUUID->"b51a9e25-853e-4b61-8da7-\
5c15f2dfa4ae"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pileadbar", "=", 
   RowBox[{
    RowBox[{"AA", " ", 
     SuperscriptBox["xbar", 
      RowBox[{"1", "/", "3"}]], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"\[ImaginaryI]", 
           SqrtBox["3"]}]}], ")"}]}]}], "}"}]}], "+", 
    RowBox[{
     FractionBox[
      SuperscriptBox["xbar", 
       RowBox[{"1", "/", "2"}]], 
      RowBox[{"\[Pi]", " ", "\[ImaginaryI]"}]], 
     RowBox[{"(", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Conjugate", "[", "pihalfres", "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"x", "->", "xbar"}], "}"}]}], "//", "ComplexExpand"}], ",", 
        RowBox[{"xbar", ">", "0"}]}], "]"}], ")"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"3", " ", 
       SuperscriptBox["xbar", 
        RowBox[{"2", "/", "3"}]]}], 
      RowBox[{
       SuperscriptBox["\[Pi]", "4"], "AA"}]], 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[ImaginaryI]", 
           SqrtBox["3"]}]}], ")"}]}]}], "}"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pileadbar", "/.", 
     RowBox[{"{", 
      RowBox[{"xbar", "->", 
       RowBox[{"0.001", 
        RowBox[{"(", 
         RowBox[{"1", "-", "\[ImaginaryI]"}], ")"}]}]}], "}"}]}], "/.", 
    "Arep"}], "//", "Chop"}], "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Conjugate", "[", 
     RowBox[{"pilead", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"0.001", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ImaginaryI]"}], ")"}]}]}], "}"}]}], "]"}], "/.",
     "Arep"}], "//", "Chop"}], "//", "N"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.920024007883698*^9, 3.920024078495192*^9}, {
   3.920024120542997*^9, 3.920024226465206*^9}, {3.920024257972125*^9, 
   3.920024263751831*^9}, 3.920024300571601*^9},
 CellLabel->
  "In[1190]:=",ExpressionUUID->"deb0e0bc-d5a5-4b5b-9b31-42231a9b385b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.004580862823767555`"}], "-", 
    RowBox[{"0.011059181156510344`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.02268183701679373`"}], "+", 
    RowBox[{"0.007775544928706368`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0006071446763504906`"}], "+", 
    RowBox[{"0.03761818775939821`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.05422351358489951`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.014323765330702141`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.014043209195764248`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.05527056333486291`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.920024071564672*^9, 3.920024174826984*^9}, {
   3.920024212234645*^9, 3.920024226825629*^9}, 3.9200242640274563`*^9, 
   3.9200243012019377`*^9, 3.920927907079915*^9},
 CellLabel->
  "Out[1191]=",ExpressionUUID->"b37a4135-3e0d-4ed2-9d6d-b1aed7d7a14f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "0.004580862823767555`"}], "-", 
    RowBox[{"0.011059181156510344`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.02268183701679373`"}], "+", 
    RowBox[{"0.007775544928706368`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{
    RowBox[{"-", "0.0006071446763504906`"}], "+", 
    RowBox[{"0.03761818775939821`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.05422351358489951`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.014323765330702141`", " ", "\[ImaginaryI]"}]}], ",", 
   RowBox[{"0.014043209195764248`", "\[VeryThinSpace]", "-", 
    RowBox[{"0.05527056333486291`", " ", "\[ImaginaryI]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.920024071564672*^9, 3.920024174826984*^9}, {
   3.920024212234645*^9, 3.920024226825629*^9}, 3.9200242640274563`*^9, 
   3.9200243012019377`*^9, 3.920927907082614*^9},
 CellLabel->
  "Out[1192]=",ExpressionUUID->"161cf816-c319-49b5-89a5-2660ac36cdb6"]
}, Open  ]],

Cell["Kahler potential", "Text",
 CellChangeTimes->{{3.920927925641285*^9, 
  3.9209279287143507`*^9}},ExpressionUUID->"182288cf-20de-46d9-912f-\
d8c234c569d1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pilead", ".", "pairingf", ".", "pileadbar"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "->", 
          RowBox[{"\[Lambda]", " ", "x"}]}], ",", 
         RowBox[{"xbar", "->", 
          RowBox[{"\[Lambda]", " ", "xbar"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"\[Lambda]", "->", "1"}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.920024308662652*^9, 3.9200243117424383`*^9}, {
  3.920024342998768*^9, 3.920024388803791*^9}},
 CellLabel->
  "In[1193]:=",ExpressionUUID->"03080480-a1bb-477b-814b-dabe21d3bfa6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", " ", "xbar"}], ")"}], 
    RowBox[{"1", "/", "3"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["AA", "2"], "-", 
     FractionBox[
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", " ", "xbar"}], ")"}], 
        RowBox[{"1", "/", "6"}]]}], 
      SuperscriptBox["\[Pi]", "4"]], "+", 
     FractionBox[
      RowBox[{"9", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", " ", "xbar"}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], 
      RowBox[{
       SuperscriptBox["AA", "2"], " ", 
       SuperscriptBox["\[Pi]", "8"]}]]}], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    SqrtBox[
     RowBox[{"x", " ", "xbar"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "24"}], "+", 
      RowBox[{"Log", "[", "x", "]"}], "+", 
      RowBox[{"Log", "[", "xbar", "]"}]}], ")"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"x", " ", "xbar"}], "]"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox["\[Pi]", "4"]}]]}]], "Output",
 CellChangeTimes->{{3.920024345273224*^9, 3.920024389735292*^9}, 
   3.9209279110605783`*^9},
 CellLabel->
  "Out[1193]=",ExpressionUUID->"0f3317f1-3486-4337-94ec-bbd5a357fe9a"]
}, Open  ]],

Cell["Numerical Kahler potential", "Text",
 CellChangeTimes->{{3.920927914131899*^9, 
  3.920927940647484*^9}},ExpressionUUID->"269c6238-9d19-4d55-b739-\
8113574833e3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"expr", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Kvol\[Infinity]", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "->", 
              RowBox[{"\[Mu]val", " ", "\[Lambda]", " ", "x"}]}], ",", 
             RowBox[{"xbar", "->", 
              RowBox[{"\[Mu]val", " ", "\[Lambda]", " ", "xbar"}]}]}], 
            "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "->", 
          RowBox[{"Exp", "[", " ", 
           RowBox[{"\[ImaginaryI]", " ", "phi"}], "]"}]}], ",", 
         RowBox[{"xbar", "->", 
          RowBox[{"Exp", "[", 
           RowBox[{
            RowBox[{"-", " ", "\[ImaginaryI]"}], " ", "phi"}], "]"}]}]}], 
        "}"}]}], "//", "PowerExpand"}], "//", "N"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"expr", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", "\[Lambda]", "]"}], "->", "0"}], "}"}]}], ",", 
    "\[Lambda]", ",", "Simplify"}], "]"}], "//", "Chop"}]}], "Input",
 CellChangeTimes->{{3.920024874865958*^9, 3.920024901725554*^9}, {
  3.920024933550291*^9, 3.920024943929446*^9}, {3.92002508653856*^9, 
  3.920025196825706*^9}, {3.92002529461873*^9, 3.920025330561419*^9}},
 CellLabel->
  "In[2032]:=",ExpressionUUID->"a8a35d2c-6cdb-4dad-8f9b-a85fcdfdda97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"110.71255042930738`", " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"2", "/", "3"}]]}], "-", 
  RowBox[{"72.17962400196237`", " ", "\[Lambda]"}], "+", 
  RowBox[{"0.8993664711172011`", " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"4", "/", "3"}]]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "phi"}]], " ", 
   RowBox[{"(", 
    RowBox[{"1.1809338712459454`", "\[VeryThinSpace]", "+", 
     RowBox[{"1.1809338712459454`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "phi"}]]}]}], 
    ")"}], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"5", "/", "3"}]]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "phi"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.1967106699340233`"}], "-", 
     RowBox[{"1.1967106699340235`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "phi"}]]}]}], 
    ")"}], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0.`", "\[VeryThinSpace]", "-", 
       RowBox[{"1.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "phi"}]], " ", 
   RowBox[{"(", 
    RowBox[{"0.055937273227892007`", "\[VeryThinSpace]", "+", 
     RowBox[{"0.055937273227892007`", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"0.`", "\[VeryThinSpace]", "+", 
          RowBox[{"2.`", " ", "\[ImaginaryI]"}]}], ")"}], " ", "phi"}]]}]}], 
    ")"}], " ", 
   SuperscriptBox["\[Lambda]", 
    RowBox[{"7", "/", "3"}]]}]}]], "Output",
 CellChangeTimes->{{3.9200251162816*^9, 3.920025199010991*^9}, {
  3.920025305504346*^9, 3.9200253327258377`*^9}},
 CellLabel->
  "Out[2033]=",ExpressionUUID->"172088ac-7e7e-4484-b041-ab98c5612be3"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1512, 831},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
Magnification:>1.25 Inherited,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e67e3cf0-5661-46a4-b1ba-042d10794771"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1468, 31, 162, "Text",ExpressionUUID->"1319320d-b09e-4670-b539-4eb982afe157"],
Cell[CellGroupData[{
Cell[2051, 55, 254, 4, 86, "Chapter",ExpressionUUID->"478dd64a-5f44-4c82-9c15-ea25e10b775e"],
Cell[2308, 61, 655, 12, 159, "Text",ExpressionUUID->"e0fddf99-cfb9-4ea0-9dca-086de1e80dd9"],
Cell[CellGroupData[{
Cell[2988, 77, 149, 3, 84, "Section",ExpressionUUID->"1ded14b7-562c-4567-b7b7-9828184b168e"],
Cell[3140, 82, 157, 3, 44, "Text",ExpressionUUID->"8c6c4c92-5863-4496-ba57-0c63d8670634"],
Cell[3300, 87, 396, 8, 37, "Input",ExpressionUUID->"98261b33-481d-4237-952f-350c7672bd26"],
Cell[CellGroupData[{
Cell[3721, 99, 318, 5, 67, "Subsection",ExpressionUUID->"56967862-235e-421f-9b1e-05b7a088d418"],
Cell[4042, 106, 622, 13, 217, "Text",ExpressionUUID->"9e231b29-536e-4883-9d51-1fd7f6b3e981"],
Cell[4667, 121, 170, 3, 44, "Text",ExpressionUUID->"16f3b894-745e-46fa-ba81-01fd14038d59"],
Cell[4840, 126, 3504, 107, 158, "Input",ExpressionUUID->"f95ffa1f-452d-40d8-a9ad-de950be2bd7b"],
Cell[8347, 235, 191, 3, 44, "Text",ExpressionUUID->"2c6b28a0-c4c4-4ff6-aa92-562550490a02"],
Cell[CellGroupData[{
Cell[8563, 242, 982, 23, 64, "Input",ExpressionUUID->"e885028e-2b05-4a5f-a821-368f3f5cf1c6"],
Cell[9548, 267, 1502, 24, 70, "Output",ExpressionUUID->"a91853f9-73dc-4058-b45e-cb7307b169ea"]
}, Open  ]],
Cell[11065, 294, 179, 3, 44, "Text",ExpressionUUID->"f3e3a27d-a0ab-4bef-9efc-58c7ed9e682d"],
Cell[CellGroupData[{
Cell[11269, 301, 1467, 39, 66, "Input",ExpressionUUID->"4a27f676-e4c5-4fc3-b122-253f5cc9c668"],
Cell[12739, 342, 1614, 26, 70, "Output",ExpressionUUID->"0ab0a8d7-f1b8-4602-bf0e-e707ac23a139"],
Cell[14356, 370, 1614, 26, 70, "Output",ExpressionUUID->"ff24d0b7-4868-4ad1-9281-d69c4bef83ab"]
}, Open  ]],
Cell[15985, 399, 208, 3, 44, "Text",ExpressionUUID->"95fcb561-d2c6-4f56-9448-20fedb7a14de"],
Cell[CellGroupData[{
Cell[16218, 406, 601, 16, 64, "Input",ExpressionUUID->"206a5556-735c-4d59-9519-804e4a57e584"],
Cell[16822, 424, 4928, 140, 70, "Output",ExpressionUUID->"8d4bf763-a24d-4307-807e-7f3ab61615c3"]
}, Open  ]],
Cell[21765, 567, 220, 5, 44, "Text",ExpressionUUID->"59c80b0d-c18b-404c-a9a1-09f380c3a72b"],
Cell[21988, 574, 2535, 78, 173, "Input",ExpressionUUID->"4598ac53-93b0-4f2d-b350-6b5dc5e1f6b4"],
Cell[24526, 654, 239, 4, 44, "Text",ExpressionUUID->"7a1cf784-500c-488f-a90b-9087c8822eaa"],
Cell[CellGroupData[{
Cell[24790, 662, 1118, 27, 93, "Input",ExpressionUUID->"efebfe02-15cd-48fe-a6be-fc94214d947a"],
Cell[25911, 691, 6087, 160, 70, "Output",ExpressionUUID->"6a81c876-723a-4aa1-85cc-9d1d8d5a653c"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[32047, 857, 211, 4, 46, "Subsection",ExpressionUUID->"524f61f7-773a-4f78-83b7-3cede7055893"],
Cell[32261, 863, 238, 6, 44, "Text",ExpressionUUID->"da08ee24-27b0-4f7b-b5ee-e8cc1e760471"],
Cell[CellGroupData[{
Cell[32524, 873, 973, 21, 64, "Input",ExpressionUUID->"4e4502ea-1a97-43cf-a247-0238d0f5ed3c"],
Cell[33500, 896, 2728, 49, 70, "Output",ExpressionUUID->"62e76b66-943c-4e2a-8b6f-226687dcdb04"]
}, Open  ]],
Cell[36243, 948, 221, 4, 44, "Text",ExpressionUUID->"b9734d34-455c-49d4-81af-0f521a616265"],
Cell[36467, 954, 381, 10, 37, "Input",ExpressionUUID->"26ec0b3d-ef37-4e1b-8762-c024410c823e"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[36897, 970, 188, 3, 84, "Section",ExpressionUUID->"e00b0ee1-7477-480a-8652-3ffe665ea9c6"],
Cell[CellGroupData[{
Cell[37110, 977, 220, 4, 67, "Subsection",ExpressionUUID->"22711e18-cd37-4199-b8ab-953a4da25b84"],
Cell[37333, 983, 300, 6, 44, "Text",ExpressionUUID->"afe21211-5819-48ec-b785-904d553ac8f3"],
Cell[37636, 991, 932, 21, 37, "Input",ExpressionUUID->"c67974da-70e6-49dc-8560-7987281d1e0c"],
Cell[38571, 1014, 771, 20, 51, "Text",ExpressionUUID->"a1025514-436e-417f-a872-b873ead19e3f"],
Cell[39345, 1036, 1955, 48, 168, "Input",ExpressionUUID->"e729de66-41c4-45b2-8ee4-881871c2798a"],
Cell[41303, 1086, 209, 4, 44, "Text",ExpressionUUID->"5a12317f-ca5c-492f-a03f-1cfda3e8efb8"],
Cell[CellGroupData[{
Cell[41537, 1094, 980, 24, 142, "Input",ExpressionUUID->"d4689ce5-00ab-4c50-a9c5-786327df2be4"],
Cell[42520, 1120, 8952, 252, 70, "Output",ExpressionUUID->"781cc8ab-e243-4e42-90f6-6b7dde6562a3"]
}, Open  ]],
Cell[51487, 1375, 182, 3, 44, "Text",ExpressionUUID->"1cbdab9e-2f51-467a-b3bf-e4d8d637b111"],
Cell[51672, 1380, 1465, 44, 90, "Input",ExpressionUUID->"0c06791d-498e-4f0f-abcc-6e3f89a86b10"]
}, Closed]],
Cell[CellGroupData[{
Cell[53174, 1429, 219, 4, 46, "Subsection",ExpressionUUID->"790ce8d1-5f43-4c4e-9e75-07e8be60c8d5"],
Cell[53396, 1435, 468, 9, 73, "Text",ExpressionUUID->"ebeb0f5a-000b-4edb-94ba-1f53a37c6cdd"],
Cell[53867, 1446, 4301, 97, 336, "Input",ExpressionUUID->"d975cbba-b7f1-4166-95b3-49b753f22b71"],
Cell[58171, 1545, 250, 4, 44, "Text",ExpressionUUID->"87c4b89b-8cb4-455c-a53f-85e2f34db1b7"],
Cell[CellGroupData[{
Cell[58446, 1553, 330, 7, 37, "Input",ExpressionUUID->"dec42152-b7a9-470d-ad63-eac846745589"],
Cell[58779, 1562, 18535, 513, 70, "Output",ExpressionUUID->"e32077ba-6383-4c0a-9b34-5e13435353aa"]
}, Open  ]],
Cell[77329, 2078, 220, 4, 44, "Text",ExpressionUUID->"6ae7e3d8-b814-43e5-b1a7-37d5cfddb420"],
Cell[CellGroupData[{
Cell[77574, 2086, 2060, 56, 142, "Input",ExpressionUUID->"cf4c075d-eb24-42f6-9933-ee559e8b2f3a"],
Cell[79637, 2144, 5992, 136, 70, "Output",ExpressionUUID->"a57331de-9f0c-4202-b086-461d1d76f91b"]
}, Open  ]],
Cell[85644, 2283, 196, 3, 44, "Text",ExpressionUUID->"d60819cf-b2f5-470d-b4b1-ed579513e9ed"],
Cell[CellGroupData[{
Cell[85865, 2290, 349, 7, 37, "Input",ExpressionUUID->"8ad84f5d-6953-4d4a-9446-5e6ccc8a42ca"],
Cell[86217, 2299, 12940, 342, 70, "Output",ExpressionUUID->"9930d1a9-dc38-4e23-9c61-81d0feddbf06"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[99206, 2647, 173, 3, 46, "Subsection",ExpressionUUID->"0969279c-c23b-4022-93cb-4dbce65faf15"],
Cell[99382, 2652, 846, 16, 159, "Text",ExpressionUUID->"e91e285a-32d0-4925-82bb-5896002f8668"],
Cell[CellGroupData[{
Cell[100253, 2672, 6272, 132, 758, "Input",ExpressionUUID->"80c688b0-eace-4a76-a343-7f37669107c4"],
Cell[106528, 2806, 7349, 167, 70, "Output",ExpressionUUID->"602bdaef-e9be-476e-a798-2162a2fd2cc2"],
Cell[113880, 2975, 5625, 115, 70, "Output",ExpressionUUID->"e4c9fa15-681b-4ca4-8ba8-c7f935f308a5"],
Cell[119508, 3092, 8810, 212, 70, "Output",ExpressionUUID->"73858025-720e-4676-99d6-724d6a5b5a94"]
}, Open  ]],
Cell[128333, 3307, 596, 15, 44, "Text",ExpressionUUID->"a95944e4-20de-4921-9394-24b5db7f0c5b"],
Cell[128932, 3324, 988, 31, 54, "Input",ExpressionUUID->"bcb98d32-8f3f-480b-bae4-98c6de4b96a7"]
}, Closed]],
Cell[CellGroupData[{
Cell[129957, 3360, 174, 3, 46, "Subsection",ExpressionUUID->"670392e4-41a5-4c48-b14e-ee9014452b8e"],
Cell[130134, 3365, 476, 9, 44, "Text",ExpressionUUID->"85855500-b4ca-49f0-93c7-22ee2db71eb3"],
Cell[130613, 3376, 1233, 22, 37, "Input",ExpressionUUID->"fc9fd090-c668-421a-a98a-a6a8bb475118"],
Cell[131849, 3400, 160, 3, 44, "Text",ExpressionUUID->"e3cfe4f0-e133-489d-89ac-199148a9dc82"],
Cell[132012, 3405, 874, 20, 90, "Input",ExpressionUUID->"33ed4f6b-c32e-4a50-943a-d673ac84db71"],
Cell[132889, 3427, 334, 5, 44, "Text",ExpressionUUID->"99f52606-981b-4c08-b39a-35869231dbd2"],
Cell[133226, 3434, 1473, 30, 90, "Input",ExpressionUUID->"95405009-060f-4169-b690-a788c26a5f4f"],
Cell[134702, 3466, 389, 6, 44, "Text",ExpressionUUID->"02765f3a-8ee4-4027-be3b-015856dcb509"],
Cell[135094, 3474, 892, 21, 90, "Input",ExpressionUUID->"7c692186-a2d7-4f4f-a7cd-459ce7b3c096"],
Cell[135989, 3497, 915, 19, 73, "Text",ExpressionUUID->"9ed6648c-19a4-4ff4-85f5-9d427a44504f"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136953, 3522, 185, 3, 84, "Section",ExpressionUUID->"7ff6c139-78ae-4e59-97c8-df302e02ea4e"],
Cell[CellGroupData[{
Cell[137163, 3529, 211, 4, 67, "Subsection",ExpressionUUID->"9a7cc24d-7327-4b04-9cc6-2f998ea92d21"],
Cell[137377, 3535, 375, 8, 44, "Text",ExpressionUUID->"3c9757c9-438d-4056-82b5-d760e063713c"],
Cell[137755, 3545, 2199, 59, 147, "Input",ExpressionUUID->"7aabe939-a77e-419e-9911-cdf7a8329207"]
}, Closed]],
Cell[CellGroupData[{
Cell[139991, 3609, 169, 3, 46, "Subsection",ExpressionUUID->"97c3dbaa-da98-4266-934f-84b50f68dd7b"],
Cell[140163, 3614, 267, 6, 44, "Text",ExpressionUUID->"96181c3a-9dab-4d26-b3b2-dfeff305df37"],
Cell[140433, 3622, 3716, 93, 384, "Input",ExpressionUUID->"e710fb70-97e5-4fec-8b8c-4555c731514c"],
Cell[144152, 3717, 222, 4, 44, "Text",ExpressionUUID->"9b8e1530-8680-4df7-b9ba-d56314378eb2"],
Cell[144377, 3723, 2525, 49, 90, "Input",ExpressionUUID->"2914cd1b-4581-4baa-961c-9db551df2477"],
Cell[146905, 3774, 160, 3, 44, "Text",ExpressionUUID->"a505339c-d4ca-4b70-817c-a224bf3979c8"],
Cell[CellGroupData[{
Cell[147090, 3781, 583, 16, 64, "Input",ExpressionUUID->"8558da66-4172-4491-b867-3401e623cf15"],
Cell[147676, 3799, 5710, 102, 70, "Output",ExpressionUUID->"014ff309-f2ed-4123-a4e9-786fcbd95b16"],
Cell[153389, 3903, 3318, 48, 70, "Output",ExpressionUUID->"7ce09ec0-2ec1-4568-bbb4-87b8a1e33c93"]
}, Open  ]],
Cell[156722, 3954, 191, 3, 44, "Text",ExpressionUUID->"2033afdc-57d4-4d3b-b867-8a80b5dd0394"],
Cell[156916, 3959, 1607, 40, 90, "Input",ExpressionUUID->"e0969963-cc59-4ce7-a4af-63dbb64d8645"],
Cell[158526, 4001, 158, 3, 44, "Text",ExpressionUUID->"a5f1d991-e181-499a-ae88-acb8d9f3c178"],
Cell[CellGroupData[{
Cell[158709, 4008, 780, 20, 64, "Input",ExpressionUUID->"553c32b9-8f6f-43ce-ad6a-27a7d3dcd4ef"],
Cell[159492, 4030, 6673, 122, 70, "Output",ExpressionUUID->"c82b1f2c-e0cc-4078-9703-e405dea9b6ea"],
Cell[166168, 4154, 3251, 47, 70, "Output",ExpressionUUID->"722e0f50-6c91-48f9-bf06-781797c0f82a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[169468, 4207, 167, 3, 46, "Subsection",ExpressionUUID->"f3381444-3ae8-463e-9313-34a7d6531129"],
Cell[169638, 4212, 245, 6, 44, "Text",ExpressionUUID->"154de801-e7a0-4eeb-8e54-229115677aa5"],
Cell[169886, 4220, 388, 7, 44, "Text",ExpressionUUID->"e8753d92-a9dc-475d-bffb-ad26ce7638de"],
Cell[CellGroupData[{
Cell[170299, 4231, 3123, 82, 242, "Input",ExpressionUUID->"5c6dd13c-4d91-45d2-a4dd-4fb222a4ed70"],
Cell[173425, 4315, 4202, 73, 70, "Output",ExpressionUUID->"2b864c32-ce96-441a-a05f-d28937d9216a"],
Cell[177630, 4390, 4133, 70, 70, "Output",ExpressionUUID->"d6eac4bb-ae7d-4e15-8a14-1980eab6c0db"],
Cell[181766, 4462, 4249, 75, 70, "Output",ExpressionUUID->"c228c75c-3db8-463d-bf2f-19f06f98138b"]
}, Open  ]],
Cell[186030, 4540, 173, 3, 44, "Text",ExpressionUUID->"c0ba1611-cc77-421e-a3e5-6afd5398b5bf"],
Cell[CellGroupData[{
Cell[186228, 4547, 845, 25, 37, "Input",ExpressionUUID->"b2853b1b-30ef-4575-a494-32aaa8673add"],
Cell[187076, 4574, 3513, 50, 70, "Output",ExpressionUUID->"0f579464-16f5-4853-af44-20452f9e5d43"]
}, Open  ]],
Cell[190604, 4627, 183, 3, 44, "Text",ExpressionUUID->"113bcba9-7146-474c-8e5d-784635055230"],
Cell[CellGroupData[{
Cell[190812, 4634, 1214, 30, 41, "Input",ExpressionUUID->"b3664e76-8964-48ca-a7d9-9acec0ae4fb1"],
Cell[192029, 4666, 1274, 20, 70, "Output",ExpressionUUID->"cf227350-6893-455f-a57f-8eedebff4afe"]
}, Open  ]],
Cell[193318, 4689, 177, 3, 44, "Text",ExpressionUUID->"58861ae7-6fa6-4af6-b23f-7399dc81d399"],
Cell[CellGroupData[{
Cell[193520, 4696, 1328, 35, 67, "Input",ExpressionUUID->"96c5eb88-d002-41e9-ad28-517187a55d85"],
Cell[194851, 4733, 4032, 74, 70, "Output",ExpressionUUID->"fae913d3-fd7c-4c82-bf81-05762ce83ae9"],
Cell[198886, 4809, 3205, 46, 70, "Output",ExpressionUUID->"ce50ef15-14f5-40a5-937b-2e88317248d9"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[202152, 4862, 163, 3, 84, "Section",ExpressionUUID->"9d446f46-17c7-429a-968c-8bca5d1fb1cb"],
Cell[202318, 4867, 250, 4, 44, "Text",ExpressionUUID->"3d99557c-8272-498a-8c0f-4b79355cace3"],
Cell[CellGroupData[{
Cell[202593, 4875, 226, 4, 67, "Subsection",ExpressionUUID->"0ca71bcc-601a-4cfa-89ce-92d4d322f949"],
Cell[202822, 4881, 645, 11, 102, "Text",ExpressionUUID->"72e3837c-0640-44e3-bb11-7f7174285f1b"],
Cell[203470, 4894, 457, 8, 44, "Text",ExpressionUUID->"be922318-32d4-4ea2-91db-7efb545a39fa"],
Cell[203930, 4904, 767, 22, 46, "Input",ExpressionUUID->"fce6e29f-c149-4c2e-b241-d8d6c71c1393"],
Cell[204700, 4928, 168, 3, 44, "Text",ExpressionUUID->"087c8789-00eb-4055-9d32-cf0d2af8ab47"],
Cell[CellGroupData[{
Cell[204893, 4935, 1328, 40, 116, "Input",ExpressionUUID->"a0c8d0e4-b126-42f5-93bc-1fb4549e26ec"],
Cell[206224, 4977, 3450, 55, 70, "Output",ExpressionUUID->"40c9ed6f-374d-44a9-b5ac-d9208a9e1279"],
Cell[209677, 5034, 3451, 55, 70, "Output",ExpressionUUID->"1cda2135-c972-48bb-92c5-7ff2b4fa0409"]
}, Open  ]],
Cell[213143, 5092, 179, 3, 44, "Text",ExpressionUUID->"77cd24b7-cb33-41f0-ac2d-0b43c306fdc1"],
Cell[CellGroupData[{
Cell[213347, 5099, 1347, 38, 116, "Input",ExpressionUUID->"6600138b-9c7d-49d1-a158-37f5ddc12379"],
Cell[214697, 5139, 3549, 57, 70, "Output",ExpressionUUID->"f511cd22-a468-4492-95f6-19ebd448d70e"],
Cell[218249, 5198, 3547, 57, 70, "Output",ExpressionUUID->"a5e9349e-de3e-479a-8dab-f974c324ffdc"]
}, Open  ]],
Cell[221811, 5258, 229, 4, 44, "Text",ExpressionUUID->"f26e699b-085d-4f9f-bb98-c89360a4d0cb"],
Cell[CellGroupData[{
Cell[222065, 5266, 1291, 36, 116, "Input",ExpressionUUID->"01846d3a-5547-43ca-9eaa-468e4c8e6c4d"],
Cell[223359, 5304, 3614, 57, 70, "Output",ExpressionUUID->"36a79256-8e85-4884-b873-bc8fc7af3de1"],
Cell[226976, 5363, 3614, 57, 70, "Output",ExpressionUUID->"428e3024-7bee-4d49-a4d4-71c5776648ec"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[230639, 5426, 164, 3, 46, "Subsection",ExpressionUUID->"f702254f-5aaa-46ad-bdc5-ef214550b072"],
Cell[230806, 5431, 383, 9, 102, "Text",ExpressionUUID->"713aaa0c-b099-445f-9035-87f434b21886"],
Cell[231192, 5442, 859, 21, 37, "Input",ExpressionUUID->"af06a944-a915-4363-a397-ba2244d02259"],
Cell[232054, 5465, 185, 3, 44, "Text",ExpressionUUID->"6a505b3b-d100-40d2-a8d0-e645207b0efe"],
Cell[CellGroupData[{
Cell[232264, 5472, 1587, 42, 142, "Input",ExpressionUUID->"77c783b7-bcc4-4527-95e2-9120c95ee589"],
Cell[233854, 5516, 3102, 50, 70, "Output",ExpressionUUID->"f9872774-8373-4f5b-9536-a54b9bf45560"]
}, Open  ]],
Cell[236971, 5569, 192, 3, 44, "Text",ExpressionUUID->"132b5b4b-3a19-42fe-abfc-4e3fabbe8817"],
Cell[CellGroupData[{
Cell[237188, 5576, 1446, 39, 142, "Input",ExpressionUUID->"929aa454-533a-461b-a489-de102434eb8f"],
Cell[238637, 5617, 3147, 49, 70, "Output",ExpressionUUID->"6428a177-127d-47a6-86bc-ebd1e3e02f26"]
}, Open  ]],
Cell[241799, 5669, 186, 3, 44, "Text",ExpressionUUID->"54bb010b-7e0c-44ef-a712-780a68dce56a"],
Cell[CellGroupData[{
Cell[242010, 5676, 1793, 44, 142, "Input",ExpressionUUID->"e767b547-1765-4a38-b1b1-49d75d8f9d77"],
Cell[243806, 5722, 4066, 78, 70, "Output",ExpressionUUID->"3e28d3bd-f2b7-411c-97e0-d948e320eca1"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[247945, 5808, 265, 4, 86, "Chapter",ExpressionUUID->"5982ab12-e62d-4689-9a95-11a521d90ba1"],
Cell[248213, 5814, 1231, 21, 217, "Text",ExpressionUUID->"94d0abb7-b386-47e8-9d01-affb8748ac60"],
Cell[CellGroupData[{
Cell[249469, 5839, 192, 3, 67, "Subsection",ExpressionUUID->"f7e0eb7d-c96d-4beb-bbdf-5ce90f9c7c0c"],
Cell[249664, 5844, 292, 4, 44, "Text",ExpressionUUID->"48b0b417-aafe-443c-ae60-1dd0f94ccc6c"],
Cell[CellGroupData[{
Cell[249981, 5852, 572, 12, 37, "Input",ExpressionUUID->"ce66aed0-56be-42fc-a464-f6ab3ca0dd82"],
Cell[250556, 5866, 4817, 129, 70, "Output",ExpressionUUID->"77c3d109-eb4b-48ae-b731-c60d063c3017"]
}, Open  ]],
Cell[255388, 5998, 209, 3, 44, "Text",ExpressionUUID->"f92375b3-c69f-4f18-a689-f4d668f0a818"],
Cell[255600, 6003, 3514, 96, 168, "Input",ExpressionUUID->"7117c1dd-a29c-40e6-afb4-fd9b46714c29"],
Cell[259117, 6101, 252, 4, 44, "Text",ExpressionUUID->"ca0e0e21-8346-4b09-b27f-4dbe190a9798"],
Cell[CellGroupData[{
Cell[259394, 6109, 942, 27, 64, "Input",ExpressionUUID->"67bdeda8-c31d-4542-ba7b-945b930f098f"],
Cell[260339, 6138, 3886, 107, 70, "Output",ExpressionUUID->"784b0e42-67c4-4a5c-a8c5-473f57a24115"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[264274, 6251, 271, 4, 46, "Subsection",ExpressionUUID->"f5d687bf-55a0-40d5-9c8e-417f36e90cd0"],
Cell[264548, 6257, 424, 8, 73, "Text",ExpressionUUID->"0fa9ec7c-0e63-4c66-ac43-ea9d5a8b5649"],
Cell[264975, 6267, 326, 7, 44, "Text",ExpressionUUID->"8b58736d-b0aa-4d85-9e59-d6d31d7934d9"],
Cell[265304, 6276, 9128, 228, 849, "Input",ExpressionUUID->"adc8a41a-bfe7-4641-91fc-35e5b019f892"],
Cell[274435, 6506, 234, 6, 44, "Text",ExpressionUUID->"15d001d0-9d5c-459d-9dda-41cbc089ad73"],
Cell[274672, 6514, 1277, 42, 131, "Input",ExpressionUUID->"4f62aafd-d4f8-4b35-a3a6-c764e090e0bd"],
Cell[275952, 6558, 255, 4, 44, "Text",ExpressionUUID->"fd5bae55-b558-4c22-b41a-20463517844a"],
Cell[276210, 6564, 2478, 62, 142, "Input",ExpressionUUID->"935a8484-a23f-43f3-9d24-3f42ecce2c54"],
Cell[CellGroupData[{
Cell[278713, 6630, 190, 3, 56, "Subsubsection",ExpressionUUID->"df37a204-c115-45bf-a373-bb1b5d54ed58"],
Cell[278906, 6635, 318, 7, 44, "Text",ExpressionUUID->"c88bde6d-0826-40e1-8741-1b92299a7dcd"],
Cell[279227, 6644, 236, 6, 44, "Text",ExpressionUUID->"cdae4d97-fe0c-439a-9dd7-08a6bd03429c"],
Cell[279466, 6652, 1834, 54, 135, "Input",ExpressionUUID->"762c5b1a-bacc-400d-a8d3-e33588d0b44e"],
Cell[281303, 6708, 195, 3, 44, "Text",ExpressionUUID->"6120521a-8dd9-411f-84a3-86bbf846c63f"],
Cell[CellGroupData[{
Cell[281523, 6715, 2040, 49, 142, "Input",ExpressionUUID->"645f4e2d-a698-4a91-a4ae-965e9d021320"],
Cell[283566, 6766, 4676, 127, 70, "Output",ExpressionUUID->"7a3242de-dba8-4b6b-9c78-e2e6f3558668"],
Cell[288245, 6895, 2740, 55, 70, "Output",ExpressionUUID->"0016d609-3e94-41e5-af81-b0cde12877ff"]
}, Open  ]],
Cell[291000, 6953, 262, 6, 44, "Text",ExpressionUUID->"d347a440-3d2d-4ec1-a6a1-4ce97129fa62"],
Cell[CellGroupData[{
Cell[291287, 6963, 5098, 139, 305, "Input",ExpressionUUID->"46d77d28-b705-47d6-8d45-c51cc181b226"],
Cell[296388, 7104, 3548, 96, 70, "Output",ExpressionUUID->"21f8f0e1-6232-476c-aa93-693d31f8fcca"],
Cell[299939, 7202, 2555, 52, 70, "Output",ExpressionUUID->"29982c21-0e86-489b-9cb9-7b1e0acf06ed"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[302555, 7261, 180, 3, 46, "Subsection",ExpressionUUID->"540c75ee-02a8-4e67-8549-c55a1d6a1d2b"],
Cell[302738, 7266, 223, 4, 44, "Text",ExpressionUUID->"5a286277-4e97-44f6-a5c2-322bc7e042cb"],
Cell[302964, 7272, 2219, 58, 142, "Input",ExpressionUUID->"088fa970-4eaa-4cc8-a18a-69c7433398d3"],
Cell[305186, 7332, 354, 7, 44, "Text",ExpressionUUID->"5e8a68e3-bb98-462e-b29f-36f3f4eaa42b"],
Cell[CellGroupData[{
Cell[305565, 7343, 1018, 25, 90, "Input",ExpressionUUID->"b304b525-33b8-446d-98b4-aebc7c8f1490"],
Cell[306586, 7370, 2968, 48, 70, "Output",ExpressionUUID->"ca18adcc-2bc0-4e6a-bf92-40197ee68ab1"],
Cell[309557, 7420, 2965, 48, 70, "Output",ExpressionUUID->"3ec37472-b4ed-49c1-b38e-0bf648a0c752"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312559, 7473, 199, 3, 56, "Subsubsection",ExpressionUUID->"0d9e4a5d-e5b0-488f-9f56-3cc274c76440"],
Cell[312761, 7478, 344, 7, 44, "Text",ExpressionUUID->"7aba6890-a297-4c32-97f3-672ca2ff03a3"],
Cell[CellGroupData[{
Cell[313130, 7489, 2031, 46, 116, "Input",ExpressionUUID->"a2f26536-c7c2-4082-b0f6-f76f25ae7ff6"],
Cell[315164, 7537, 11838, 330, 70, "Output",ExpressionUUID->"b211b3b0-8d10-4d18-95ac-63d756b70710"]
}, Open  ]],
Cell[327017, 7870, 318, 6, 44, "Text",ExpressionUUID->"369dc792-c1ac-4319-aaf8-38d39fe4209b"],
Cell[CellGroupData[{
Cell[327360, 7880, 742, 20, 90, "Input",ExpressionUUID->"a89086cc-5370-4e59-a574-a7eb4cd95970"],
Cell[328105, 7902, 4543, 91, 70, "Output",ExpressionUUID->"d2609915-5f98-4a96-b1f6-e1cbfbdabaa9"],
Cell[332651, 7995, 4539, 91, 70, "Output",ExpressionUUID->"8a06b27a-2917-4554-bf3c-bdd0f0ea7bb4"],
Cell[337193, 8088, 1641, 35, 70, "Output",ExpressionUUID->"859aab17-0a9f-4b29-9dfb-a629a33ac40c"]
}, Open  ]],
Cell[338849, 8126, 182, 3, 44, "Text",ExpressionUUID->"ef211572-5d61-4928-b927-2b9dfab908a0"],
Cell[339034, 8131, 334, 7, 37, "Input",ExpressionUUID->"bcbfce34-d5ae-42e4-b96b-8d4f0d8bbe70"],
Cell[339371, 8140, 171, 3, 44, "Text",ExpressionUUID->"8994fb7c-2409-4de1-9f6b-99b563af2357"],
Cell[CellGroupData[{
Cell[339567, 8147, 534, 15, 64, "Input",ExpressionUUID->"b14e7940-d2da-447f-9be2-5a6b8881704a"],
Cell[340104, 8164, 1599, 29, 70, "Output",ExpressionUUID->"b08cdda8-20bc-43d2-8f92-a49bf961cbd6"],
Cell[341706, 8195, 1600, 29, 70, "Output",ExpressionUUID->"22fbbeab-81a6-492f-b7ed-aec9472124a3"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[343367, 8231, 375, 6, 46, "Subsection",ExpressionUUID->"c3e2cefb-bc70-47d6-939a-576e1529324a"],
Cell[343745, 8239, 157, 3, 44, "Text",ExpressionUUID->"9cc1a278-8b90-4c0d-a5ff-a8ac8c53a43b"],
Cell[343905, 8244, 1505, 35, 41, "Input",ExpressionUUID->"2d870bff-d7b3-447c-8105-a716fc3a1e5a"],
Cell[345413, 8281, 154, 3, 44, "Text",ExpressionUUID->"c503ba1f-1ac7-4323-a675-68312affc930"],
Cell[CellGroupData[{
Cell[345592, 8288, 606, 14, 37, "Input",ExpressionUUID->"7b5a536c-0f9e-4087-bed6-edef324f8d7c"],
Cell[346201, 8304, 817, 15, 35, "Message",ExpressionUUID->"c2ec7aca-fe0b-49ad-892c-4a476f01655f"],
Cell[347021, 8321, 1651, 44, 62, "Output",ExpressionUUID->"f2daefc2-ae99-4927-8124-5ebcd73ac6b6"]
}, Open  ]],
Cell[348687, 8368, 281, 7, 44, "Text",ExpressionUUID->"65f5a8f8-8601-404d-9201-4168c9c4af79"],
Cell[CellGroupData[{
Cell[348993, 8379, 2530, 54, 90, "Input",ExpressionUUID->"a5ff66bf-5fbc-4cee-b720-766c4bfbd571"],
Cell[351526, 8435, 808, 19, 42, "Output",ExpressionUUID->"44e34120-e100-48f9-8618-a920e4861ca2"],
Cell[352337, 8456, 1402, 41, 75, "Output",ExpressionUUID->"de07a474-e000-4fd4-b25c-9bf1a1f35f4f"]
}, Open  ]],
Cell[353754, 8500, 160, 3, 44, "Text",ExpressionUUID->"99367ce8-bace-4c7a-8559-8834f00c171a"],
Cell[CellGroupData[{
Cell[353939, 8507, 426, 11, 37, "Input",ExpressionUUID->"19ee2086-a26d-4436-ad94-ee8e07079b78"],
Cell[354368, 8520, 545, 16, 63, "Output",ExpressionUUID->"6a1cb6ce-dd80-40d2-a4f6-9aa0dc3ec051"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[354962, 8542, 422, 6, 46, "Subsection",ExpressionUUID->"3978c962-fd7a-4ced-87d3-ac07a1c89e67"],
Cell[355387, 8550, 171, 3, 44, "Text",ExpressionUUID->"05e8ae45-24a1-4818-a282-02de67c90d78"],
Cell[355561, 8555, 2111, 47, 41, "Input",ExpressionUUID->"ae25e470-bffb-4174-bf35-88e6bef39f8e"],
Cell[357675, 8604, 154, 3, 44, "Text",ExpressionUUID->"e391eb4b-e96f-4be5-bbc0-402be35947a6"],
Cell[CellGroupData[{
Cell[357854, 8611, 557, 14, 37, "Input",ExpressionUUID->"52428e41-9289-4674-97cd-05cf64f4d665"],
Cell[358414, 8627, 1187, 20, 35, "Message",ExpressionUUID->"d12439dc-803a-448f-8a7b-c8998c9fb44b"],
Cell[359604, 8649, 2756, 73, 72, "Output",ExpressionUUID->"df95fc45-3a55-428e-8d4b-58ba219a3e0c"]
}, Open  ]],
Cell[362375, 8725, 217, 4, 44, "Text",ExpressionUUID->"6c61ef60-7342-4d80-873e-f7bb6a5078a4"],
Cell[CellGroupData[{
Cell[362617, 8733, 2192, 58, 145, "Input",ExpressionUUID->"b26a7b24-b2ce-45e1-a780-b178758e01b4"],
Cell[364812, 8793, 1505, 41, 70, "Output",ExpressionUUID->"f31a3111-959b-454c-9b49-9faedfb62b7a"],
Cell[366320, 8836, 870, 19, 75, "Output",ExpressionUUID->"49916599-198e-4f1e-a744-1523418383ca"]
}, Open  ]],
Cell[367205, 8858, 153, 3, 44, "Text",ExpressionUUID->"e63075ea-5174-4beb-b8e8-4cbe5f762190"],
Cell[CellGroupData[{
Cell[367383, 8865, 1322, 33, 94, "Input",ExpressionUUID->"4b9dab8d-a005-4d22-aca6-cc84e5c22ab8"],
Cell[368708, 8900, 643, 14, 62, "Output",ExpressionUUID->"8778bb4a-2c28-4676-912d-69e0a65fb773"],
Cell[369354, 8916, 555, 10, 42, "Output",ExpressionUUID->"610f961a-e71a-4e61-b484-43220aed6eca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369946, 8931, 1277, 34, 94, "Input",ExpressionUUID->"40012777-173a-4c86-8ee5-d92233f805b3"],
Cell[371226, 8967, 652, 15, 67, "Output",ExpressionUUID->"75853660-7dec-4164-9e4a-342c9091be8c"],
Cell[371881, 8984, 1542, 44, 70, "Output",ExpressionUUID->"19357b06-e380-4296-b246-a286b0a8dd09"]
}, Open  ]],
Cell[373438, 9031, 164, 3, 44, "Text",ExpressionUUID->"d4656218-4a1b-4406-b2e2-d9279931a881"],
Cell[CellGroupData[{
Cell[373627, 9038, 1212, 37, 96, "Input",ExpressionUUID->"a58e0f1b-53d5-488d-b091-54ed0756b11e"],
Cell[374842, 9077, 398, 7, 42, "Output",ExpressionUUID->"5f0dfe06-6971-4572-9df4-72fd560655cb"]
}, Open  ]],
Cell[375255, 9087, 160, 3, 44, "Text",ExpressionUUID->"bbfb49a0-6091-44ec-b376-7d1c80a47db1"],
Cell[CellGroupData[{
Cell[375440, 9094, 1671, 49, 125, "Input",ExpressionUUID->"b630718e-689c-4e97-b56d-05c153649c29"],
Cell[377114, 9145, 1645, 51, 70, "Output",ExpressionUUID->"3b25f393-0207-439e-8e20-8a82c102c6cb"]
}, Open  ]],
Cell[378774, 9199, 193, 3, 44, "Text",ExpressionUUID->"6af13d70-4dc9-4ff3-8b93-bb175101752a"],
Cell[CellGroupData[{
Cell[378992, 9206, 1811, 45, 68, "Input",ExpressionUUID->"4e723997-8c90-4cf7-b1e7-3d22cac277f0"],
Cell[380806, 9253, 2372, 64, 101, "Output",ExpressionUUID->"d5c492f2-3f24-4cfb-a80b-d7def6e42e94"]
}, Open  ]],
Cell[383193, 9320, 541, 15, 46, "Text",ExpressionUUID->"c84fbdc4-d541-421c-9d2d-3b4937f3eb42"],
Cell[CellGroupData[{
Cell[383759, 9339, 493, 16, 68, "Input",ExpressionUUID->"37d9395d-64d6-4bc3-ad4c-e1a82692fec8"],
Cell[384255, 9357, 242, 4, 42, "Output",ExpressionUUID->"c16d0ae4-ec29-4e38-90f1-54382c5012fa"]
}, Open  ]],
Cell[384512, 9364, 238, 4, 44, "Text",ExpressionUUID->"5d405219-dd12-4032-9a74-b61e1c6e2b4c"],
Cell[CellGroupData[{
Cell[384775, 9372, 1851, 52, 97, "Input",ExpressionUUID->"aa671613-c47a-46e4-a5c3-0d0eaba0ffae"],
Cell[386629, 9426, 928, 25, 64, "Output",ExpressionUUID->"bf294da6-f936-4d41-8312-e5ad1240a13b"]
}, Open  ]],
Cell[387572, 9454, 166, 3, 44, "Text",ExpressionUUID->"c14bba6a-fe4a-489a-80d4-888c06ff0293"],
Cell[CellGroupData[{
Cell[387763, 9461, 1711, 49, 126, "Input",ExpressionUUID->"553d13a3-a725-4f7d-8f6c-43dc34ae40cc"],
Cell[389477, 9512, 818, 21, 64, "Output",ExpressionUUID->"58231b7e-509c-4ca2-aae5-c04eec5607fb"]
}, Open  ]],
Cell[390310, 9536, 160, 3, 44, "Text",ExpressionUUID->"ec7cea1c-53a0-4b76-a334-6f9eb11fbed0"],
Cell[CellGroupData[{
Cell[390495, 9543, 1001, 28, 58, "Input",ExpressionUUID->"0872f77b-6843-4ada-aefd-28d6c1d392e2"],
Cell[391499, 9573, 990, 31, 81, "Output",ExpressionUUID->"06e13774-0a52-4dee-81f0-6db81167a223"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[392538, 9610, 331, 5, 46, "Subsection",ExpressionUUID->"50ea7349-4fb1-49bf-8f83-1b4ce147850a"],
Cell[392872, 9617, 157, 3, 44, "Text",ExpressionUUID->"892c2f1e-1e1f-4e86-9419-b1dfd10c45da"],
Cell[393032, 9622, 1619, 34, 41, "Input",ExpressionUUID->"6244d3b0-c8e2-4e8a-8a25-6df22986ca48"],
Cell[394654, 9658, 154, 3, 44, "Text",ExpressionUUID->"7fd20bba-cfd6-4925-9034-f894de93b4fe"],
Cell[CellGroupData[{
Cell[394833, 9665, 588, 14, 41, "Input",ExpressionUUID->"ae1dc25c-88f3-4d18-a2a8-6fccc32e0620"],
Cell[395424, 9681, 994, 18, 35, "Message",ExpressionUUID->"0a680a83-024e-476a-b30b-f4164618e106"],
Cell[396421, 9701, 2336, 67, 75, "Output",ExpressionUUID->"33aa0f8a-e133-4a88-b851-5cd7e650e6e7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[398794, 9773, 1995, 52, 93, "Input",ExpressionUUID->"7a9057d3-56cc-4c58-aae3-4bbb1a4dc344"],
Cell[400792, 9827, 7042, 200, 232, "Output",ExpressionUUID->"8112c593-4223-4aa8-8f15-67f03f0e4474"]
}, Open  ]],
Cell[407849, 10030, 170, 3, 44, "Text",ExpressionUUID->"78e67045-fc39-424c-91f1-3915f2a9fa28"],
Cell[CellGroupData[{
Cell[408044, 10037, 820, 25, 116, "Input",ExpressionUUID->"c38daafa-c6d5-4c30-8f08-0869400d4c96"],
Cell[408867, 10064, 477, 13, 72, "Output",ExpressionUUID->"bd40539d-803f-41c3-a5ee-b6cf7f0e8b3f"],
Cell[409347, 10079, 479, 14, 90, "Output",ExpressionUUID->"c06604b7-531a-4171-b9ef-360aa7820f1e"],
Cell[409829, 10095, 323, 8, 80, "Output",ExpressionUUID->"34692814-7879-4236-9ddb-01df2d815af7"],
Cell[410155, 10105, 325, 8, 80, "Output",ExpressionUUID->"e1d56b8a-4be4-43e9-ad71-00b18335f321"]
}, Open  ]],
Cell[410495, 10116, 161, 3, 44, "Text",ExpressionUUID->"f66718fa-10db-4d2f-a8b9-1a7295697b57"],
Cell[CellGroupData[{
Cell[410681, 10123, 1320, 37, 142, "Input",ExpressionUUID->"280922c5-9278-4781-8f3f-c584b4ccd00e"],
Cell[412004, 10162, 998, 28, 88, "Output",ExpressionUUID->"dc542876-7cc1-4a91-b803-56cc411a0d7a"],
Cell[413005, 10192, 696, 15, 77, "Output",ExpressionUUID->"c219d3a3-7828-43e6-be7b-4158892a271a"],
Cell[413704, 10209, 681, 15, 97, "Output",ExpressionUUID->"007493fb-8dee-4f6d-9149-01263256ab62"],
Cell[414388, 10226, 696, 15, 77, "Output",ExpressionUUID->"cee3643f-cd84-4725-b36a-6449bbfe171e"],
Cell[415087, 10243, 998, 28, 88, "Output",ExpressionUUID->"04a38df7-dbd4-4ba6-a489-eb6d94f6face"]
}, Open  ]],
Cell[CellGroupData[{
Cell[416122, 10276, 2655, 78, 143, "Input",ExpressionUUID->"258ffcc0-b15a-40e8-b919-c33835d542c3"],
Cell[418780, 10356, 1155, 24, 60, "Output",ExpressionUUID->"6a029d21-dd96-4aff-91af-0e873ffc14e6"],
Cell[419938, 10382, 1156, 24, 60, "Output",ExpressionUUID->"053e67aa-eb79-4738-ab1d-a22f949020a7"]
}, Open  ]],
Cell[421109, 10409, 160, 3, 44, "Text",ExpressionUUID->"8aed5cbc-5a6c-4d37-a6cb-39e976e9466c"],
Cell[CellGroupData[{
Cell[421294, 10416, 1025, 29, 64, "Input",ExpressionUUID->"e6a664f3-7eb6-4526-956a-7655861db362"],
Cell[422322, 10447, 1295, 41, 67, "Output",ExpressionUUID->"ffc333a5-9a2f-40ad-942b-80296fff0b52"]
}, Open  ]],
Cell[423632, 10491, 184, 3, 44, "Text",ExpressionUUID->"0967dfce-c048-4ab2-a513-774f83cd2bb8"],
Cell[CellGroupData[{
Cell[423841, 10498, 1656, 43, 68, "Input",ExpressionUUID->"bcc433e3-5bea-41d4-958f-7fa4829f3671"],
Cell[425500, 10543, 5530, 162, 220, "Output",ExpressionUUID->"55726642-0844-4c8f-b1dc-953013c84050"]
}, Open  ]],
Cell[431045, 10708, 175, 3, 44, "Text",ExpressionUUID->"e1b74cc5-f0d0-449a-96ce-6259d6013fb0"],
Cell[CellGroupData[{
Cell[431245, 10715, 278, 7, 61, "Input",ExpressionUUID->"3fb5e134-fb9c-42c0-b9a7-4513a6b7ec4d"],
Cell[431526, 10724, 222, 4, 42, "Output",ExpressionUUID->"a607ae9f-24e6-4a80-ba60-b052ac92b1de"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[431797, 10734, 271, 4, 46, "Subsection",ExpressionUUID->"2c6fb474-8d7f-4c50-b3d1-9a8a22ca4852"],
Cell[432071, 10740, 157, 3, 44, "Text",ExpressionUUID->"e00d07f7-2cee-4d72-a2e4-cc525a7f0231"],
Cell[432231, 10745, 1383, 33, 41, "Input",ExpressionUUID->"45d9a480-4146-41e3-b31b-6dbb806ea616"],
Cell[433617, 10780, 154, 3, 44, "Text",ExpressionUUID->"42a1862c-1d00-499d-a54e-0b9dfef9becc"],
Cell[CellGroupData[{
Cell[433796, 10787, 508, 13, 37, "Input",ExpressionUUID->"0de39bac-9d69-49b7-ba6b-d63f824490cf"],
Cell[434307, 10802, 674, 13, 35, "Message",ExpressionUUID->"0982e1e0-fdba-4346-9d24-e65430e908a0"],
Cell[434984, 10817, 2783, 85, 134, "Output",ExpressionUUID->"f82c1573-a708-4470-9e94-3374d7131586"]
}, Open  ]],
Cell[437782, 10905, 230, 4, 44, "Text",ExpressionUUID->"3249b1c9-d536-4013-a7ce-fb023fcd2e5a"],
Cell[CellGroupData[{
Cell[438037, 10913, 934, 24, 41, "Input",ExpressionUUID->"b6e6ef98-89db-472e-a215-ad8e25706647"],
Cell[438974, 10939, 703, 14, 35, "Message",ExpressionUUID->"309f519c-85d1-4fa1-9d20-b9d51d8916bf"],
Cell[439680, 10955, 683, 20, 60, "Output",ExpressionUUID->"9bcc1a3a-1b3d-496c-b963-2d345f018686"]
}, Open  ]],
Cell[440378, 10978, 281, 7, 44, "Text",ExpressionUUID->"f33ee75d-a6b5-456d-8cc3-df70c4bed898"],
Cell[440662, 10987, 5271, 145, 229, "Input",ExpressionUUID->"f5dc25af-7c78-4d76-a16b-ac16246beb92"],
Cell[445936, 11134, 154, 3, 44, "Text",ExpressionUUID->"ef2c11f8-00b9-4760-bf00-ba860ce66671"],
Cell[CellGroupData[{
Cell[446115, 11141, 666, 16, 64, "Input",ExpressionUUID->"7ae4648a-f51c-44ba-b879-dc52add33d9d"],
Cell[446784, 11159, 646, 15, 59, "Output",ExpressionUUID->"2671390f-00d7-43c9-bf27-14b383cc4ea7"],
Cell[447433, 11176, 729, 19, 72, "Output",ExpressionUUID->"690f2fe9-dd2e-48a6-a0f0-1f7210f58dca"]
}, Open  ]],
Cell[448177, 11198, 152, 3, 44, "Text",ExpressionUUID->"ac5f5187-aa57-4950-814e-cc14acba4f03"],
Cell[CellGroupData[{
Cell[448354, 11205, 1332, 35, 92, "Input",ExpressionUUID->"69d4ca11-c193-4106-9202-ceff6664a45f"],
Cell[449689, 11242, 1496, 40, 62, "Output",ExpressionUUID->"2ad4476e-5f74-40d1-bc77-9efe5a201e79"],
Cell[451188, 11284, 580, 9, 60, "Output",ExpressionUUID->"0f931019-95e2-4b9d-b882-f9402faa2f65"],
Cell[451771, 11295, 546, 8, 42, "Output",ExpressionUUID->"ec2da9e6-e675-40cd-b948-20f0fce78cf4"]
}, Open  ]],
Cell[452332, 11306, 152, 3, 44, "Text",ExpressionUUID->"ff2eb662-a735-423d-8560-5fb30bd796d3"],
Cell[CellGroupData[{
Cell[452509, 11313, 475, 12, 64, "Input",ExpressionUUID->"feae913c-257d-4cf6-8dc4-1d20ead3f2ff"],
Cell[452987, 11327, 503, 13, 59, "Output",ExpressionUUID->"282d0397-3ed6-4ea9-ae6e-642c5a9d21f3"],
Cell[453493, 11342, 342, 8, 62, "Output",ExpressionUUID->"e2647922-dbca-4c9d-8364-da99cad9b2a6"]
}, Open  ]],
Cell[453850, 11353, 220, 4, 44, "Text",ExpressionUUID->"35757510-1344-4503-a433-e3cc2df20f0d"],
Cell[CellGroupData[{
Cell[454095, 11361, 1743, 52, 148, "Input",ExpressionUUID->"0f478448-e4a9-4b1e-9696-80e183027709"],
Cell[455841, 11415, 376, 7, 42, "Output",ExpressionUUID->"72472735-b7aa-47a3-b7dc-61f7d7adfd6c"]
}, Open  ]],
Cell[456232, 11425, 210, 4, 44, "Text",ExpressionUUID->"b51a9e25-853e-4b61-8da7-5c15f2dfa4ae"],
Cell[CellGroupData[{
Cell[456467, 11433, 2292, 70, 202, "Input",ExpressionUUID->"deb0e0bc-d5a5-4b5b-9b31-42231a9b385b"],
Cell[458762, 11505, 982, 21, 42, "Output",ExpressionUUID->"b37a4135-3e0d-4ed2-9d6d-b1aed7d7a14f"],
Cell[459747, 11528, 982, 21, 42, "Output",ExpressionUUID->"161cf816-c319-49b5-89a5-2660ac36cdb6"]
}, Open  ]],
Cell[460744, 11552, 160, 3, 44, "Text",ExpressionUUID->"182288cf-20de-46d9-912f-d8c234c569d1"],
Cell[CellGroupData[{
Cell[460929, 11559, 804, 22, 37, "Input",ExpressionUUID->"03080480-a1bb-477b-814b-dabe21d3bfa6"],
Cell[461736, 11583, 1285, 42, 70, "Output",ExpressionUUID->"0f3317f1-3486-4337-94ec-bbd5a357fe9a"]
}, Open  ]],
Cell[463036, 11628, 168, 3, 44, "Text",ExpressionUUID->"269c6238-9d19-4d55-b739-8113574833e3"],
Cell[CellGroupData[{
Cell[463229, 11635, 1599, 43, 64, "Input",ExpressionUUID->"a8a35d2c-6cdb-4dad-8f9b-a85fcdfdda97"],
Cell[464831, 11680, 2339, 63, 86, "Output",ExpressionUUID->"172088ac-7e7e-4484-b041-ab98c5612be3"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/T2_periods.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    150124,       3659]
NotebookOptionsPosition[    134970,       3421]
NotebookOutlinePosition[    135411,       3438]
CellTagsIndexPosition[    135368,       3435]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "In this notebook we study the 5 period systems for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["T", "2"], TraditionalForm]],ExpressionUUID->
  "376e8f96-6fc4-41d6-955b-9ccd9fb42ec7"],
 " with the specified monodromy types."
}], "Text",
 CellChangeTimes->{{3.909584016746641*^9, 3.909584090978857*^9}, {
  3.910085531568721*^9, 3.910085616501601*^9}, {3.910085650151451*^9, 
  3.9100856880041323`*^9}, {3.9100857578091393`*^9, 3.910085981942977*^9}, {
  3.910097658738195*^9, 3.9100977190988073`*^9}, {3.910428807679277*^9, 
  3.9104288245149317`*^9}, {3.910428857779645*^9, 3.910428860612615*^9}, {
  3.910430436757985*^9, 3.910430491669654*^9}, {3.9104319772468853`*^9, 
  3.910431992321576*^9}, {3.910432252724031*^9, 
  3.91043225817698*^9}},ExpressionUUID->"1319320d-b09e-4670-b539-\
4eb982afe157"],

Cell[CellGroupData[{

Cell["Building the landscape", "Chapter",
 CellChangeTimes->{{3.910348844218501*^9, 3.910348844970861*^9}, {
  3.910348939394655*^9, 3.910348940671967*^9}, {3.91042869143323*^9, 
  3.9104286928616962`*^9}, {3.9104319530131903`*^9, 
  3.910431955427204*^9}},ExpressionUUID->"478dd64a-5f44-4c82-9c15-\
ea25e10b775e"],

Cell["\<\
Here we build the landscape of T2 period systems with the required monodromy \
matrices.\
\>", "Text",
 CellChangeTimes->{{3.910432230645093*^9, 3.910432235622477*^9}, {
  3.910432281921337*^9, 
  3.9104323015856667`*^9}},ExpressionUUID->"107e9092-0a9a-457f-8f5c-\
3454743be458"],

Cell[CellGroupData[{

Cell["Monodromies around 0 and \[Mu]", "Subsection",
 CellChangeTimes->{{3.9104323175443974`*^9, 
  3.910432327441975*^9}},ExpressionUUID->"3f8954f0-8c52-4c01-b0c6-\
f4cf3721504d"],

Cell["\<\
Monodromies around the three singularities. The one around 0 is determined by \
a model-dependent number \[Kappa], while the one around 1 acts in the \
opposite way with coefficient fixed to 1. The monodromy around \[Infinity] is \
then fixed as the inverse of their product:\
\>", "Text",
 CellChangeTimes->{{3.910432352361261*^9, 
  3.910432433986514*^9}},ExpressionUUID->"5da806d3-089f-4b60-a32e-\
a7ab3efad7fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"M0", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"M1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "\[Kappa]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9104323504510183`*^9, 3.910432350878921*^9}, {
  3.910435434323118*^9, 3.9104354365856752`*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"d3493d32-e813-4643-86d4-8ed7041f3b6b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"M\[Infinity]", "=", 
     RowBox[{"Inverse", "[", 
      RowBox[{"M0", ".", "M1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"M0", "//", "MatrixForm"}], ",", 
     RowBox[{"M1", "//", "MatrixForm"}], ",", 
     RowBox[{"M\[Infinity]", "//", "MatrixForm"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.9104323282553453`*^9, 3.910432349553318*^9}, {
  3.9104324367279387`*^9, 3.910432450106942*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"b085e66b-7a4d-4626-9b8f-ccf41d1479b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0"},
       {"1", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", 
        RowBox[{"-", "\[Kappa]"}]},
       {"0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"1", "-", "\[Kappa]"}], "\[Kappa]"},
       {
        RowBox[{"-", "1"}], "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{3.910432345380701*^9, 3.910432450431636*^9, 
  3.910435439362246*^9, 3.910453144936845*^9, 3.9104632524709053`*^9, 
  3.9107022861191673`*^9, 3.9108066427046633`*^9, 3.911029675091858*^9, 
  3.911057888958063*^9, 3.9111561192466993`*^9, 3.911989458662964*^9, 
  3.915034404533402*^9, 3.916928110998011*^9, 3.920963600711595*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"6b1a981e-7714-4640-bce2-b1061f15974b"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Quasi-unipotency and order", "Subsection",
 CellChangeTimes->{{3.907161707897738*^9, 3.907161712162918*^9}, {
  3.907792883593444*^9, 
  3.907792884615716*^9}},ExpressionUUID->"9242dfb1-2ef6-45b0-bbb8-\
42894ceffed2"],

Cell["\<\
Condition lists for quasi-unipotent matrices at a given unipotency order and \
list of finite orders\
\>", "Text",
 CellChangeTimes->{{3.906102839075117*^9, 
  3.9061028795308857`*^9}},ExpressionUUID->"74fe7815-0cb9-4d04-a273-\
657a959654ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QuasiUnipotentQ", "[", 
   RowBox[{"matrix_", ",", "k_", ",", "l_", ",", "dim_"}], "]"}], ":=", 
  RowBox[{"MatrixPower", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"MatrixPower", "[", 
      RowBox[{"matrix", ",", "l"}], "]"}], "-", 
     RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], ",", "k"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.90725475737316*^9, 3.907254772221396*^9}, {
  3.907255153359754*^9, 3.9072551537399397`*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"5e352390-52ab-4079-94bb-60ebe7ea34b9"],

Cell["Find order of a matrix", "Text",
 CellChangeTimes->{{3.907792886442971*^9, 
  3.907792904258849*^9}},ExpressionUUID->"d990a736-148e-4170-bb02-\
5d6ed659b0cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"OrderQ", "[", 
   RowBox[{"matrix_", ",", "k_", ",", "dim_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "l", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"l", "=", "1"}], ";", "\[IndentingNewLine]", 
     RowBox[{"While", "[", 
      RowBox[{
       RowBox[{"TrueQ", "[", 
        RowBox[{
         RowBox[{"MatrixPower", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MatrixPower", "[", 
             RowBox[{"matrix", ",", "l"}], "]"}], "-", 
            RowBox[{"IdentityMatrix", "[", "dim", "]"}]}], ",", "k"}], "]"}], 
         "!=", 
         RowBox[{"0", " ", 
          RowBox[{"IdentityMatrix", "[", "dim", "]"}]}]}], "]"}], ",", 
       RowBox[{"l", "++"}]}], "]"}], ";", "\[IndentingNewLine]", "l"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"OrderQ", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}], ",", "1", ",", "2"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9077929161628647`*^9, 3.907793109362133*^9}, {
   3.907793341135435*^9, 3.907793468837977*^9}, {3.907793499772291*^9, 
   3.9077935429509773`*^9}, {3.907793573034853*^9, 3.9077936476481543`*^9}, {
   3.90779372560604*^9, 3.907793742117992*^9}, 3.9169281161115026`*^9},
 CellLabel->
  "In[259]:=",ExpressionUUID->"4dd12809-367d-43fc-a63e-9318a7b9fa3e"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.907793526721945*^9, 3.907793541548503*^9}, 
   3.907793577495833*^9, {3.907793613740148*^9, 3.907793648217205*^9}, {
   3.907793726950417*^9, 3.907793742482891*^9}, 3.908010312009557*^9, 
   3.9082622902102203`*^9, 3.90829443031679*^9, 3.910432560375539*^9, 
   3.910435443229685*^9, 3.910453144961746*^9, 3.9104632524860353`*^9, 
   3.910702286131969*^9, 3.910806872487924*^9, 3.911029675111514*^9, 
   3.91105788897128*^9, 3.911156119257842*^9, 3.9119894586770687`*^9, 
   3.915034404550293*^9, 3.916928113855*^9, 3.920963602067298*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"c6ff1862-81bf-4af8-b686-53d3e8c9c847"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Solutions", "Subsection",
 CellChangeTimes->{{3.910432490951488*^9, 
  3.910432494632367*^9}},ExpressionUUID->"9e2d8388-1ba2-4190-a40b-\
f30a9fec735f"],

Cell["Finite order 2: has no solution", "Text",
 CellChangeTimes->{{3.908381857927182*^9, 3.908381865898079*^9}, {
  3.908381938163183*^9, 
  3.908381942064865*^9}},ExpressionUUID->"04d9be33-7767-48ef-88aa-\
448771141eb8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eq2", "=", 
  RowBox[{
   RowBox[{"QuasiUnipotentQ", "[", 
    RowBox[{"M\[Infinity]", ",", "1", ",", "2", ",", "2"}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"eq2", "==", "0"}], ",", "\[Kappa]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9083818668564787`*^9, 3.9083819657969103`*^9}, {
  3.908383240273651*^9, 3.9083832426885777`*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"5c90fbae-1839-4636-8ad5-3229e5c64ae1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}], ",", 
     
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}], 
       ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], "+", "\[Kappa]"}], ",", 
     RowBox[{"-", "\[Kappa]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.908381869904767*^9, 3.908381935586782*^9}, 
   3.908381979517853*^9, 3.9083830363275013`*^9, 3.908383242987157*^9, 
   3.909165181029517*^9, 3.91043256835126*^9, 3.9104326761099577`*^9, 
   3.910435446563287*^9, 3.9104531449687443`*^9, 3.910463252496669*^9, 
   3.9107022861358*^9, 3.9108068745252037`*^9, 3.911029675123098*^9, 
   3.911057888982486*^9, 3.9111561192698593`*^9, 3.9119894586983767`*^9, 
   3.91503440456487*^9, {3.916928120735024*^9, 3.916928122630114*^9}, 
   3.920963603863182*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"f5222a14-9d22-46bd-8357-f0556255590a"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.908381869904767*^9, 3.908381935586782*^9}, 
   3.908381979517853*^9, 3.9083830363275013`*^9, 3.908383242987157*^9, 
   3.909165181029517*^9, 3.91043256835126*^9, 3.9104326761099577`*^9, 
   3.910435446563287*^9, 3.9104531449687443`*^9, 3.910463252496669*^9, 
   3.9107022861358*^9, 3.9108068745252037`*^9, 3.911029675123098*^9, 
   3.911057888982486*^9, 3.9111561192698593`*^9, 3.9119894586983767`*^9, 
   3.91503440456487*^9, {3.916928120735024*^9, 3.916928122630114*^9}, 
   3.920963603864801*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"a7ac9221-7d4d-4edb-8372-5539f5f44b85"]
}, Open  ]],

Cell["Finite order 3: has 1 solution", "Text",
 CellChangeTimes->{{3.908381943193034*^9, 3.908381950010233*^9}, {
  3.908382016303912*^9, 
  3.9083820163811893`*^9}},ExpressionUUID->"f3b42124-adf3-46a0-b771-\
cd506e4ce823"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eq3", "=", 
  RowBox[{
   RowBox[{"QuasiUnipotentQ", "[", 
    RowBox[{"M\[Infinity]", ",", "1", ",", "3", ",", "2"}], "]"}], "//", 
   "Simplify"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol3", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"eq3", "==", "0"}], ",", "\[Kappa]"}], "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.908381955174184*^9, 3.908381984136544*^9}, {
  3.9083832298333693`*^9, 3.908383237314192*^9}, {3.910432596423403*^9, 
  3.910432598652855*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"f1577a57-a2cf-4428-b466-673698fe3776"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}], 
       ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Kappa]"}], ")"}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.908381955632038*^9, 3.908381984630698*^9}, 
   3.90838303776744*^9, 3.908383237615745*^9, 3.9091651822793837`*^9, 
   3.910432572762104*^9, 3.910432676141589*^9, 3.910435446613555*^9, 
   3.9104531449923573`*^9, 3.9104632525174713`*^9, 3.910702286146365*^9, 
   3.910806877698341*^9, 3.911029675139412*^9, 3.91105788900075*^9, 
   3.911156119287736*^9, 3.911989458714385*^9, 3.915034404586793*^9, 
   3.9169281226716013`*^9, 3.92096360389121*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"8c268999-6bf7-405f-ac0c-431d32d1996b"]
}, Open  ]],

Cell["Finite order 4: has 1 solution", "Text",
 CellChangeTimes->{{3.9083819888139153`*^9, 
  3.9083820149110117`*^9}},ExpressionUUID->"ba7e1633-2890-480c-9e57-\
12d82488a196"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eq4", "=", 
  RowBox[{
   RowBox[{"QuasiUnipotentQ", "[", 
    RowBox[{"M\[Infinity]", ",", "1", ",", "4", ",", "2"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"sol4", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"eq4", "==", "0"}], ",", "\[Kappa]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.908381995229849*^9, 3.908382029311067*^9}, {
   3.908383245970434*^9, 3.9083832473012943`*^9}, {3.910432600211494*^9, 
   3.910432602338985*^9}, 3.9104327457946672`*^9},
 CellLabel->
  "In[265]:=",ExpressionUUID->"31c990d3-b930-41a1-9190-f8c7de31fe53"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]", " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]", " ", 
        
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[Kappa]"}], ")"}], " ", 
           "\[Kappa]"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}], 
       ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.908382001253909*^9, 3.9083820296737967`*^9}, 
   3.9083830396639967`*^9, 3.908383247647167*^9, 3.909165184672237*^9, 
   3.910432575144246*^9, 3.91043267614751*^9, 3.910432746387319*^9, 
   3.910435446630999*^9, 3.910453145010981*^9, 3.910463252538433*^9, 
   3.910702286158167*^9, 3.910806932493999*^9, 3.911029675161499*^9, 
   3.911057889027467*^9, 3.911156119320404*^9, 3.911989458737054*^9, 
   3.915034404611134*^9, 3.916928122685446*^9, 3.9209636039058313`*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"16a1b7ba-7a9a-42aa-9aee-f726a79b20fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", "2"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.908382001253909*^9, 3.9083820296737967`*^9}, 
   3.9083830396639967`*^9, 3.908383247647167*^9, 3.909165184672237*^9, 
   3.910432575144246*^9, 3.91043267614751*^9, 3.910432746387319*^9, 
   3.910435446630999*^9, 3.910453145010981*^9, 3.910463252538433*^9, 
   3.910702286158167*^9, 3.910806932493999*^9, 3.911029675161499*^9, 
   3.911057889027467*^9, 3.911156119320404*^9, 3.911989458737054*^9, 
   3.915034404611134*^9, 3.916928122685446*^9, 3.920963603911721*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"1e65d45d-b971-476a-a563-e97171d1f662"]
}, Open  ]],

Cell["Finite order 6: has 1 solution", "Text",
 CellChangeTimes->{{3.9083820196278477`*^9, 
  3.908382025707756*^9}},ExpressionUUID->"c314451b-be4f-4a69-9ae3-\
ea0e33de8bda"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eq6", "=", 
  RowBox[{
   RowBox[{"QuasiUnipotentQ", "[", 
    RowBox[{"M\[Infinity]", ",", "1", ",", "6", ",", "2"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"sol6", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"eq6", "==", "0"}], ",", "\[Kappa]"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol6", "=", 
   RowBox[{"{", 
    RowBox[{"sol6", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9083820265589447`*^9, 3.908382073104784*^9}, {
  3.9083832096007023`*^9, 3.9083832225288258`*^9}, {3.9104326043928547`*^9, 
  3.910432618139805*^9}, {3.910432670261628*^9, 3.910432673387431*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"2a532fcb-2fd4-4c7f-966c-71367f040045"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "7"}], "+", 
        RowBox[{"\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{"14", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", "\[Kappa]"}], ")"}], " ", 
            "\[Kappa]"}]}], ")"}]}]}], ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]", " ", 
        
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", "\[Kappa]"}], ")"}], " ", 
           "\[Kappa]"}]}], ")"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Kappa]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]", " ", 
        
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Kappa]"}], ")"}], " ", 
           "\[Kappa]"}]}], ")"}]}], ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.908382043376652*^9, 3.908382077475182*^9}, 
   3.908383041154834*^9, {3.908383215532267*^9, 3.908383222804631*^9}, 
   3.909165186626803*^9, 3.91043257746482*^9, 3.910432676164198*^9, 
   3.910435446656212*^9, 3.9104531450343237`*^9, 3.910463252554955*^9, 
   3.910702286177567*^9, 3.910807162462639*^9, 3.911029675177588*^9, 
   3.911057889045102*^9, 3.911156119340172*^9, 3.911989458755712*^9, 
   3.915034404635445*^9, 3.916928122706015*^9, 3.920963603930785*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"400153b2-c31f-4bb6-8de5-978e501238a8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", "3"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.908382043376652*^9, 3.908382077475182*^9}, 
   3.908383041154834*^9, {3.908383215532267*^9, 3.908383222804631*^9}, 
   3.909165186626803*^9, 3.91043257746482*^9, 3.910432676164198*^9, 
   3.910435446656212*^9, 3.9104531450343237`*^9, 3.910463252554955*^9, 
   3.910702286177567*^9, 3.910807162462639*^9, 3.911029675177588*^9, 
   3.911057889045102*^9, 3.911156119340172*^9, 3.911989458755712*^9, 
   3.915034404635445*^9, 3.916928122706015*^9, 3.920963603934746*^9},
 CellLabel->
  "Out[268]=",ExpressionUUID->"7a994126-6a83-4de6-be67-9a1d32d2a5be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eq6", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Kappa]", "-", "1"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"\[Kappa]", "-", "3"}], ")"}]}], ")"}]}], "//", 
   "FullSimplify"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.9108071634207277`*^9, 3.9108071984009447`*^9}, {
  3.910807267683104*^9, 3.910807269442573*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"4b8c022c-04da-4b14-af3b-949187af71e3"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"\[Kappa]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"\[Kappa]", " ", 
          RowBox[{"(", 
           RowBox[{"14", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "7"}], "+", "\[Kappa]"}], ")"}], " ", 
             "\[Kappa]"}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", "\[Kappa]"}], ")"}], " ", 
            "\[Kappa]"}]}], ")"}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}]}],
         ")"}]}], 
      RowBox[{
       RowBox[{"-", "\[Kappa]"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}]}],
         ")"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.910807174948406*^9, 3.9108071986780376`*^9}, 
   3.9108072696957283`*^9, 3.9110296751958714`*^9, 3.911057889057249*^9, 
   3.9111561193514643`*^9, 3.911989458767848*^9, 3.915034404655423*^9, 
   3.916928122723794*^9, 3.9209636039455214`*^9},
 CellLabel->
  "Out[270]//MatrixForm=",ExpressionUUID->"7a0552c3-1fda-46b5-a28a-\
a5069b76f715"]
}, Open  ]],

Cell["Infinite order 1: has no solution", "Text",
 CellChangeTimes->{{3.908382092097028*^9, 
  3.908382117433918*^9}},ExpressionUUID->"9a89df5f-df93-42a9-a052-\
230e09375162"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eq1inf", "=", 
  RowBox[{
   RowBox[{"QuasiUnipotentQ", "[", 
    RowBox[{"M\[Infinity]", ",", "2", ",", "1", ",", "2"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"eq1inf", "==", "0"}], ",", 
     RowBox[{"\[Kappa]", "!=", "0"}]}], "}"}], ",", "\[Kappa]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.908382123118967*^9, 3.9083821626243477`*^9}, {
  3.9083832515828943`*^9, 3.908383253651054*^9}, {3.9104326946501093`*^9, 
  3.910432701648416*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"ed1da090-36db-4711-a05b-cdaa71cff0c0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}], ",", 
     
     RowBox[{"-", 
      SuperscriptBox["\[Kappa]", "2"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", ",", 
     RowBox[{"-", "\[Kappa]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9083821278941298`*^9, 3.9083821340913563`*^9}, 
   3.908383042930908*^9, 3.9083832541894197`*^9, 3.909165188210503*^9, 
   3.910432588340703*^9, {3.910432676169643*^9, 3.9104327019995937`*^9}, 
   3.9104354466693783`*^9, 3.9104531450561647`*^9, 3.910463252565443*^9, 
   3.910702286189146*^9, 3.9108073372386503`*^9, 3.9110296752117453`*^9, 
   3.911057889061225*^9, 3.911156119355192*^9, 3.911989458773508*^9, 
   3.915034404663797*^9, 3.916928122730166*^9, 3.920963603953137*^9},
 CellLabel->
  "Out[271]=",ExpressionUUID->"26a27d84-adc9-4e6e-8152-b23e99b05563"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{{3.9083821278941298`*^9, 3.9083821340913563`*^9}, 
   3.908383042930908*^9, 3.9083832541894197`*^9, 3.909165188210503*^9, 
   3.910432588340703*^9, {3.910432676169643*^9, 3.9104327019995937`*^9}, 
   3.9104354466693783`*^9, 3.9104531450561647`*^9, 3.910463252565443*^9, 
   3.910702286189146*^9, 3.9108073372386503`*^9, 3.9110296752117453`*^9, 
   3.911057889061225*^9, 3.911156119355192*^9, 3.911989458773508*^9, 
   3.915034404663797*^9, 3.916928122730166*^9, 3.920963603954121*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"b772a3e3-1f5d-4728-8a53-c4f0f6eac663"]
}, Open  ]],

Cell["Infinite order 2: has 1 solution", "Text",
 CellChangeTimes->{{3.908382137594015*^9, 3.908382157629676*^9}, {
  3.9083822041052713`*^9, 
  3.908382204312477*^9}},ExpressionUUID->"13ac162a-d5a6-4295-8019-\
fcf2d2dd4cac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eq2inf", "=", 
  RowBox[{
   RowBox[{"QuasiUnipotentQ", "[", 
    RowBox[{"M\[Infinity]", ",", "2", ",", "2", ",", "2"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"sol2", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"eq2inf", "==", "0"}], ",", 
      RowBox[{"\[Kappa]", "!=", "0"}]}], "}"}], ",", "\[Kappa]"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9083821587108192`*^9, 3.9083821789837027`*^9}, {
  3.908383044789095*^9, 3.908383047780751*^9}, {3.908383081228426*^9, 
  3.908383098042102*^9}, {3.908383257593655*^9, 3.9083832591252127`*^9}, {
  3.9104326248528852`*^9, 3.910432686058901*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"ecca0586-0362-4d74-be55-ecd6dd3f72e8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}]}], 
       ")"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[Kappa]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", 
        SuperscriptBox["\[Kappa]", "2"]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "\[Kappa]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}], ",", 
     
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[Kappa]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Kappa]"}], ")"}], " ", "\[Kappa]"}], 
       ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.908382174218377*^9, 3.908382205906249*^9}, {
   3.908383043932919*^9, 3.908383048117847*^9}, {3.908383082857565*^9, 
   3.9083830984949512`*^9}, 3.908383259462719*^9, 3.90916519000235*^9, 
   3.9104325907975397`*^9, {3.9104326421927843`*^9, 3.910432686461636*^9}, 
   3.910435446686034*^9, 3.910453145079361*^9, 3.910463252574606*^9, 
   3.910702286202435*^9, 3.910807338168487*^9, 3.9110296752273293`*^9, 
   3.9110578890710077`*^9, 3.9111561193654222`*^9, 3.911989458787421*^9, 
   3.915034404683207*^9, 3.916928122745408*^9, 3.920963603964954*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"925cfaee-cdee-4d01-8730-35e5d79421f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[Kappa]", "\[Rule]", "4"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.908382174218377*^9, 3.908382205906249*^9}, {
   3.908383043932919*^9, 3.908383048117847*^9}, {3.908383082857565*^9, 
   3.9083830984949512`*^9}, 3.908383259462719*^9, 3.90916519000235*^9, 
   3.9104325907975397`*^9, {3.9104326421927843`*^9, 3.910432686461636*^9}, 
   3.910435446686034*^9, 3.910453145079361*^9, 3.910463252574606*^9, 
   3.910702286202435*^9, 3.910807338168487*^9, 3.9110296752273293`*^9, 
   3.9110578890710077`*^9, 3.9111561193654222`*^9, 3.911989458787421*^9, 
   3.915034404683207*^9, 3.916928122745408*^9, 3.92096360396603*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"dc2c66f6-cf51-4d37-a81b-83be4ee6d3a6"]
}, Open  ]],

Cell["Collect all solutions", "Text",
 CellChangeTimes->{{3.910432643641547*^9, 
  3.910432648633274*^9}},ExpressionUUID->"e5cf20d9-c1d3-4974-850d-\
df32bb3cdd4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sols", "=", 
  RowBox[{"Sort", "[", 
   RowBox[{"Join", "[", 
    RowBox[{"sol3", ",", "sol4", ",", "sol6", ",", "sol2"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.910432658452497*^9, 3.910432692452312*^9}, {
  3.9104328447725058`*^9, 3.910432846448102*^9}},
 CellLabel->
  "In[275]:=",ExpressionUUID->"ca9648cf-231f-4af7-beff-6e89f95d57b6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Kappa]", "\[Rule]", "4"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.910432676189973*^9, 3.910432706522655*^9, 
  3.9104327538263073`*^9, 3.9104328469479027`*^9, 3.9104354466924353`*^9, 
  3.910453145088928*^9, 3.910463252585658*^9, 3.910702286212837*^9, 
  3.9108094989965477`*^9, 3.911029675232292*^9, 3.911057889084168*^9, 
  3.911156119371855*^9, 3.911989458795629*^9, 3.915034404697475*^9, 
  3.916928122751013*^9, 3.920963603971113*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"518d32c2-dbdd-4052-b32b-4ce2c24cc3ac"]
}, Open  ]],

Cell["Exponents at infinity", "Text",
 CellChangeTimes->{{3.910432831447186*^9, 
  3.910432835659659*^9}},ExpressionUUID->"dafb2dd8-32d6-4f0e-b2b2-\
19df4fe40375"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M\[Infinity]list", "=", 
   RowBox[{"M\[Infinity]", "/.", "sols"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"explist", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sort", "[", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"2", "\[Pi]"}]], 
        RowBox[{"Arg", "[", 
         RowBox[{"Eigenvalues", "[", "#", "]"}], "]"}]}], ",", "1"}], "]"}], 
     "]"}], "&"}], "/@", "M\[Infinity]list"}]}]}], "Input",
 CellChangeTimes->{{3.9104328368858547`*^9, 3.910432913046727*^9}, {
  3.91043698992832*^9, 3.910436996962076*^9}},
 CellLabel->
  "In[276]:=",ExpressionUUID->"e8415ced-e2f8-422c-9fc8-10989779a0ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "6"], ",", 
     FractionBox["5", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "4"], ",", 
     FractionBox["3", "4"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "3"], ",", 
     FractionBox["2", "3"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.910432861793296*^9, 3.910432913277692*^9}, 
   3.910435446706307*^9, 3.9104369972042923`*^9, 3.910453145098423*^9, 
   3.9104632525897493`*^9, 3.910702286220827*^9, 3.910809500991597*^9, 
   3.9110296752458963`*^9, 3.911057889089813*^9, 3.9111561193801527`*^9, 
   3.9119894588060303`*^9, 3.9150344047110567`*^9, 3.916928122764727*^9, 
   3.920963603982387*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"95130f6d-a02a-4025-980b-87e2ff741aa3"]
}, Open  ]],

Cell["The conifold point is positioned at", "Text",
 CellChangeTimes->{{3.910433034757319*^9, 
  3.9104330461894703`*^9}},ExpressionUUID->"ea44be58-a1b3-433b-a6f2-\
2e01edf49b84"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]", "[", "alist_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "EulerGamma"}], "-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"PolyGamma", "[", "a", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "alist"}], "}"}]}], "]"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Mu]", "/@", "explist"}]}], "Input",
 CellChangeTimes->{{3.909154358637136*^9, 3.909154360877552*^9}, {
  3.909154544410658*^9, 3.909154592493532*^9}, {3.909496775137867*^9, 
  3.909496825135317*^9}, {3.909496976602992*^9, 3.9094970094350243`*^9}, {
  3.90949728443217*^9, 3.909497332946376*^9}, {3.909497444770659*^9, 
  3.90949746008654*^9}, {3.909498725736394*^9, 3.909498726229492*^9}, {
  3.910433059885296*^9, 3.9104330724009447`*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"b8ddd862-3c1d-42f5-ab13-e2e2d72edd5c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"432", ",", "64", ",", "27", ",", "16"}], "}"}]], "Output",
 CellChangeTimes->{{3.910433067260898*^9, 3.910433072867588*^9}, 
   3.9104354467110167`*^9, 3.91043699953789*^9, 3.910453145130468*^9, 
   3.9104632526090193`*^9, 3.910702286233551*^9, 3.910809502305492*^9, 
   3.9110296752615*^9, 3.911057889107903*^9, 3.91115611939974*^9, 
   3.911989458822877*^9, 3.915034404730345*^9, 3.9169281227838583`*^9, 
   3.9209636039978447`*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"eda16987-976b-4a2c-840f-482a4784d80b"]
}, Open  ]],

Cell["One-to-one correspondence between exponents and \[Kappa]\
\[CloseCurlyQuote]s", "Text",
 CellChangeTimes->{{3.9104505714851723`*^9, 
  3.910450586699658*^9}},ExpressionUUID->"3a3d0878-bed7-4f3c-a43e-\
272a48d9fce5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      RowBox[{"#", " ", "\[Pi]"}], "]"}], "2"]}], "&"}], "/@", 
  RowBox[{"explist", "[", 
   RowBox[{"[", 
    RowBox[{"All", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.910450587673971*^9, 3.910450612084581*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"aa85a1e6-d084-45da-83e9-0a1548b7bb9b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]], "Output",
 CellChangeTimes->{{3.91045060999645*^9, 3.91045061252831*^9}, 
   3.910453145136537*^9, 3.910463252612884*^9, 3.910702286237216*^9, 
   3.910809503421043*^9, 3.911029675265545*^9, 3.911057889111374*^9, 
   3.9111561194030523`*^9, 3.9119894588290567`*^9, 3.915034404738413*^9, 
   3.9169281227885*^9, 3.9209636040037823`*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"9e60966d-bd6c-4f8f-b863-2f59213b92f2"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Period analysis", "Chapter",
 CellChangeTimes->{{3.910348844218501*^9, 3.910348844970861*^9}, {
  3.910348939394655*^9, 3.910348940671967*^9}, {3.91042869143323*^9, 
  3.9104286928616962`*^9}, {3.9104319530131903`*^9, 
  3.9104319705550127`*^9}},ExpressionUUID->"01921fb5-0acb-44b3-8031-\
589750ff4019"],

Cell["Example we pick", "Text",
 CellChangeTimes->{{3.920963611900393*^9, 
  3.920963614610681*^9}},ExpressionUUID->"8a4ea9f0-3b45-406b-903f-\
626e427ed233"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]val", "=", "1"}], ";"}]], "Input",
 CellLabel->
  "In[283]:=",ExpressionUUID->"b583909d-4a7f-418f-a0cb-d00729dcb7e9"],

Cell[CellGroupData[{

Cell["Example", "Subsection",
 CellChangeTimes->{{3.910432918089387*^9, 
  3.91043292588028*^9}},ExpressionUUID->"ef0d5dba-e83b-4edf-949f-\
1ca7b734b3c4"],

Cell["Load in the data specific to this example.", "Text",
 CellChangeTimes->{{3.91043293338494*^9, 3.910432945576058*^9}, 
   3.92096361932273*^9},ExpressionUUID->"bab10fdd-6f76-4754-818f-\
a69316fc62f9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"exps", "=", 
  RowBox[{"explist", "[", 
   RowBox[{"[", "\[Kappa]val", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Mu]val", "=", 
  RowBox[{"\[Mu]", "[", "exps", "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzU0ow3Ecx/G1jcO0hNIsZbZ20V9YjIj6F2keoiURUywhB7FWkoPHWf/I
CMtldll2kMccPNVwkIMVytOBDC21f1kOiPD7fA/vXsd3eluPuV0qkUg0LMhJ
H5KntSKfWDmUAsNRNwcV4ZJM+Myt1sD18Bo5NGm2wI+OOnI3MG+FJRdvXTDb
a+mD+27PCGxTGlUu5pXwrIYOWb8W7qj9ZEX0+hUO9N2Rc/3DCTP4Xo2SBYXl
cW6mEDCR6s+4eOi0xyTAUd+ZYpFZbD0nG++/0jxMf9EPmVPzpId/By/kd1Nv
Bhy/t5Pie7kReoKJRXBFxjXAoINrguZJ7WZAJ/Kz+7FbsHmOVx8yN3ylZF7L
bxW03Uqq4YlpvB6e2gXyWBmywAVDmNzVL8UcMR+/vWRWbiQJ1plFMjbbaXhj
apRTpNxh24b5gp0sbbUWRJnJPifZqRvuhhqFQO6FPlUTepHPGDOmwpsVhw7K
LyN6OLhcJvMZRd5V65fDf4Uc8go=
  "],
 CellLabel->
  "In[284]:=",ExpressionUUID->"f9cff9b7-0c63-4618-9c19-2f662bfb03ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "6"], ",", 
   FractionBox["5", "6"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.910432972397788*^9, 3.910433130277033*^9, 3.910433407543858*^9, 
   3.9104335163042517`*^9, {3.910433547734602*^9, 3.91043361780695*^9}, {
   3.910433684863656*^9, 3.910433815913493*^9}, 3.910434931450594*^9, {
   3.9104350125302553`*^9, 3.910435033218395*^9}, 3.9104351002685204`*^9, {
   3.91043545466961*^9, 3.910435460856955*^9}, 3.910436689169072*^9, 
   3.910437005948133*^9, 3.9104492442315407`*^9, {3.910449274306395*^9, 
   3.910449290318097*^9}, 3.910453556911088*^9, 3.9104549393402777`*^9, 
   3.9104632538701687`*^9, {3.9104637443199873`*^9, 3.910463747061734*^9}, 
   3.910463793357531*^9, 3.910463830742773*^9, {3.9104639251303883`*^9, 
   3.910463962437625*^9}, {3.910464194978753*^9, 3.910464219834642*^9}, 
   3.91070244625832*^9, 3.9108095049552393`*^9, 3.910814644212892*^9, 
   3.9110296938360786`*^9, 3.911057890196125*^9, {3.911058835241748*^9, 
   3.9110588420491333`*^9}, {3.911059666655924*^9, 3.9110596690214367`*^9}, 
   3.911060073559567*^9, 3.911060150156081*^9, 3.91106020888375*^9, 
   3.911061553002754*^9, 3.911061665285659*^9, 3.911156151070817*^9, {
   3.911157165732553*^9, 3.9111571694976387`*^9}, 3.911158214473393*^9, 
   3.911158623693467*^9, {3.911989458876464*^9, 3.911989489789032*^9}, {
   3.911989534757325*^9, 3.911989553276594*^9}, 3.915033989704666*^9, 
   3.915034562014632*^9, 3.916928125851574*^9, {3.920963622743227*^9, 
   3.920963640579021*^9}},
 CellLabel->
  "Out[284]=",ExpressionUUID->"5f3dc36c-82a5-4008-97bb-7f17dc7b3fdd"],

Cell[BoxData["432"], "Output",
 CellChangeTimes->{
  3.910432972397788*^9, 3.910433130277033*^9, 3.910433407543858*^9, 
   3.9104335163042517`*^9, {3.910433547734602*^9, 3.91043361780695*^9}, {
   3.910433684863656*^9, 3.910433815913493*^9}, 3.910434931450594*^9, {
   3.9104350125302553`*^9, 3.910435033218395*^9}, 3.9104351002685204`*^9, {
   3.91043545466961*^9, 3.910435460856955*^9}, 3.910436689169072*^9, 
   3.910437005948133*^9, 3.9104492442315407`*^9, {3.910449274306395*^9, 
   3.910449290318097*^9}, 3.910453556911088*^9, 3.9104549393402777`*^9, 
   3.9104632538701687`*^9, {3.9104637443199873`*^9, 3.910463747061734*^9}, 
   3.910463793357531*^9, 3.910463830742773*^9, {3.9104639251303883`*^9, 
   3.910463962437625*^9}, {3.910464194978753*^9, 3.910464219834642*^9}, 
   3.91070244625832*^9, 3.9108095049552393`*^9, 3.910814644212892*^9, 
   3.9110296938360786`*^9, 3.911057890196125*^9, {3.911058835241748*^9, 
   3.9110588420491333`*^9}, {3.911059666655924*^9, 3.9110596690214367`*^9}, 
   3.911060073559567*^9, 3.911060150156081*^9, 3.91106020888375*^9, 
   3.911061553002754*^9, 3.911061665285659*^9, 3.911156151070817*^9, {
   3.911157165732553*^9, 3.9111571694976387`*^9}, 3.911158214473393*^9, 
   3.911158623693467*^9, {3.911989458876464*^9, 3.911989489789032*^9}, {
   3.911989534757325*^9, 3.911989553276594*^9}, 3.915033989704666*^9, 
   3.915034562014632*^9, 3.916928125851574*^9, {3.920963622743227*^9, 
   3.920963640581539*^9}},
 CellLabel->
  "Out[285]=",ExpressionUUID->"348cc4f5-7ecb-4fc4-ac7e-d46cf98f1d48"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Picard-Fuchs equation", "Subsection",
 CellChangeTimes->{{3.9079235164960127`*^9, 3.907923560244235*^9}, {
  3.907932084776422*^9, 
  3.907932102436419*^9}},ExpressionUUID->"22711e18-cd37-4199-b8ab-\
953a4da25b84"],

Cell["\<\
Here we set up the differential equation for the periods, known as the \
Picard-Fuchs equation. The general form of this Picard-Fuchs operator reads\
\>", "Text",
 CellChangeTimes->{{3.9079321037307262`*^9, 
  3.907932135913905*^9}},ExpressionUUID->"afe21211-5819-48ec-b785-\
904d553ac8f3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PFgen", "[", "alist_", "]"}], ":=", 
   RowBox[{
    RowBox[{"theta", "^", "2"}], "-", 
    RowBox[{
     RowBox[{"\[Mu]", "[", "alist", "]"}], " ", "x", " ", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"theta", "+", "a"}], ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "alist"}], "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.907923597512931*^9, 3.9079236559842997`*^9}, {
  3.907923989028974*^9, 3.9079240005450974`*^9}, {3.907924083359028*^9, 
  3.907924084044537*^9}, {3.907924159077416*^9, 3.907924159218383*^9}, {
  3.907932167146282*^9, 3.907932171393478*^9}, {3.908011924510046*^9, 
  3.908011924739802*^9}, {3.908012141129243*^9, 3.908012141494422*^9}, {
  3.9100909312594976`*^9, 3.910090931439761*^9}, {3.910090969462023*^9, 
  3.910090980053309*^9}, {3.910433012578277*^9, 3.9104330126226873`*^9}},
 CellLabel->
  "In[286]:=",ExpressionUUID->"c67974da-70e6-49dc-8560-7987281d1e0c"],

Cell[TextData[{
 "where \[Theta] denotes the differential x ",
 Cell[BoxData[
  FormBox[
   FractionBox["d", "dx"], TraditionalForm]],ExpressionUUID->
  "1ae3a91e-fb0e-4933-93c2-0c3c8eeaef35"],
 " and we have exponents ",
 Cell[BoxData[
  FormBox[
   RowBox[{"alist", "=", 
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["a", "1"], ",", "...", ",", 
      SubscriptBox["a", "5"]}], ")"}]}], TraditionalForm]],ExpressionUUID->
  "3aa3a714-6b9d-41b4-8657-26436bf14b7d"],
 " for the solution of infinity. In functional form it reads:"
}], "Text",
 CellChangeTimes->{{3.907923575855719*^9, 3.9079235858380547`*^9}, {
  3.907932143489422*^9, 3.907932219923792*^9}, {3.9100909469799137`*^9, 
  3.91009098760701*^9}},ExpressionUUID->"a1025514-436e-417f-a872-\
b873ead19e3f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Theta]", "[", "f_", "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{"f", ",", "x"}], "]"}], "x"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PF", "[", "alist_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"pf", ",", "\[Theta]coefs", ",", "\[Theta]fs", ",", "diffeq"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pf", "=", 
      RowBox[{"PFgen", "[", "alist", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]coefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pf", ",", "theta"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"\[Theta]fs", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"f", "[", "x", "]"}], ",", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"f", "[", "x", "]"}], "]"}], ",", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"\[Theta]", "[", 
          RowBox[{"f", "[", "x", "]"}], "]"}], "]"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"diffeq", "=", 
      RowBox[{"\[Theta]fs", ".", "\[Theta]coefs"}]}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.910090988499919*^9, 3.910090991026516*^9}, 
   3.910433110078459*^9},
 CellLabel->
  "In[287]:=",ExpressionUUID->"e729de66-41c4-45b2-8ee4-881871c2798a"],

Cell["For our example:", "Text",
 CellChangeTimes->{{3.907924288778985*^9, 3.907924326011361*^9}, {
  3.910091006309375*^9, 
  3.9100910081129827`*^9}},ExpressionUUID->"5a12317f-ca5c-492f-a03f-\
1cfda3e8efb8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pf", "=", 
   RowBox[{"PF", "[", "exps", "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a\[Infinity]", "=", "exps"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aC", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aLCS", "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.907924326951046*^9, 3.907924327880477*^9}, {
  3.907924362140276*^9, 3.907924374090721*^9}, {3.9100910104800777`*^9, 
  3.91009101362332*^9}, {3.9100918770488462`*^9, 3.910091882050638*^9}, {
  3.910091948756188*^9, 3.9100919839186974`*^9}, {3.91034902837424*^9, 
  3.910349052139292*^9}, {3.910360755859222*^9, 3.9103607574355173`*^9}, {
  3.910433102040502*^9, 3.910433104643959*^9}},
 CellLabel->
  "In[289]:=",ExpressionUUID->"d4689ce5-00ab-4c50-a9c5-786327df2be4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "60"}], " ", "x", " ", 
   RowBox[{"f", "[", "x", "]"}]}], "-", 
  RowBox[{"432", " ", 
   SuperscriptBox["x", "2"], " ", 
   RowBox[{
    SuperscriptBox["f", "\[Prime]",
     MultilineFunction->None], "[", "x", "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"432", " ", "x"}]}], ")"}], " ", "x", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["f", "\[Prime]",
       MultilineFunction->None], "[", "x", "]"}], "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SuperscriptBox["f", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "x", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.910091984178446*^9, {3.910349052486965*^9, 3.910349057196702*^9}, 
   3.9103605815043707`*^9, 3.910360758097937*^9, 3.910360941317486*^9, 
   3.910361729027349*^9, 3.91037309896764*^9, 3.910373173581277*^9, 
   3.910373871777101*^9, 3.910389306950433*^9, 3.910389433683557*^9, {
   3.910433097688281*^9, 3.910433135151615*^9}, 3.9104334095091*^9, {
   3.910433547770575*^9, 3.910433617845667*^9}, {3.9104336848986063`*^9, 
   3.910433815943262*^9}, 3.910434931492388*^9, {3.910435012568843*^9, 
   3.910435033255857*^9}, 3.910435104966309*^9, 3.9104354608955917`*^9, 
   3.910436689208455*^9, 3.910437005990612*^9, 3.910449244275134*^9, {
   3.910449274342885*^9, 3.91044929035959*^9}, 3.910453556951285*^9, 
   3.910454943104794*^9, 3.910463253937442*^9, 3.9104637471002197`*^9, 
   3.910463793391029*^9, 3.910463830781128*^9, {3.910463925170627*^9, 
   3.9104639624718657`*^9}, {3.91046419501973*^9, 3.9104642198701563`*^9}, 
   3.910702448686019*^9, 3.91080951169453*^9, 3.9108146442711153`*^9, 
   3.9110297022553873`*^9, 3.911057890256103*^9, {3.91105883528788*^9, 
   3.9110588420880423`*^9}, 3.911059669061473*^9, 3.91106007359905*^9, 
   3.911060150194172*^9, 3.9110602089223833`*^9, 3.911061553042927*^9, 
   3.911061665322178*^9, 3.911156151140278*^9, 3.9111571695434017`*^9, 
   3.911158214512576*^9, 3.9111586237319517`*^9, {3.911989458903249*^9, 
   3.911989489825979*^9}, {3.9119895347942867`*^9, 3.911989553315501*^9}, 
   3.915034638033812*^9, 3.916928130642115*^9, 3.920963647239847*^9},
 CellLabel->
  "Out[289]=",ExpressionUUID->"d1b67ac2-0bd2-48f0-adfe-d998962b7593"]
}, Open  ]],

Cell["Local equations at other singularities", "Text",
 CellChangeTimes->{{3.9100919818793707`*^9, 
  3.910091997632091*^9}},ExpressionUUID->"1cbdab9e-2f51-467a-b3bf-\
e4d8d637b111"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pf\[Infinity]", "=", 
    RowBox[{
     RowBox[{"pf", "/.", 
      RowBox[{"{", 
       RowBox[{"f", "->", 
        RowBox[{"Function", "[", 
         RowBox[{
          RowBox[{"{", "x", "}"}], ",", 
          RowBox[{"f", "[", 
           RowBox[{"1", "/", "x"}], "]"}]}], "]"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"x", "->", 
       RowBox[{"1", "/", "x"}]}], "}"}]}]}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{"at", " ", "singular", " ", "point", " ", "at", " ", "infinity"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pfC", "=", 
    RowBox[{
     RowBox[{"pf", "/.", 
      RowBox[{"{", 
       RowBox[{"x", "->", 
        RowBox[{"x", "+", 
         RowBox[{"1", "/", "\[Mu]val"}]}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"f", "->", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "x", "}"}], ",", 
         RowBox[{"f", "[", 
          RowBox[{"x", "-", 
           RowBox[{"1", "/", "\[Mu]val"}]}], "]"}]}], "]"}]}], "}"}]}]}], 
   ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"at", " ", "conifold", " ", "point"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.910091995480071*^9, 3.9100920052204103`*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"0c06791d-498e-4f0f-abcc-6e3f89a86b10"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Local Frobenius ansatz", "Subsection",
 CellChangeTimes->{{3.910090767636099*^9, 3.910090778011909*^9}, {
  3.910178584026939*^9, 
  3.910178584672724*^9}},ExpressionUUID->"790ce8d1-5f43-4c4e-9e75-\
07e8be60c8d5"],

Cell["\<\
Here we build the set of local Frobenius solutions for all singular points. \
The function \[OpenCurlyDoubleQuote]FrobeniusAnsatz\[CloseCurlyDoubleQuote] \
is used for all singularities; its input are the exponents of the singularity \
and the order of the expansion.\
\>", "Text",
 CellChangeTimes->{{3.910178621165111*^9, 3.9101787451318083`*^9}, {
  3.910180040660261*^9, 
  3.910180054841675*^9}},ExpressionUUID->"ebeb0f5a-000b-4edb-94ba-\
1f53a37c6cdd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ord", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FrobeniusAnsatz", "[", 
   RowBox[{"exps_", ",", "ord_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"expsnodupl", ",", "powerseries", ",", "ansatz"}], "}"}], ",", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"expsnodupl", "=", 
      RowBox[{"DeleteDuplicates", "[", "exps", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"powerseries", "=", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         SuperscriptBox["x", "exp"], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"KroneckerDelta", "[", 
            RowBox[{"i", ",", "1"}], "]"}], "+", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               SubscriptBox["a", "exp"], "[", 
               RowBox[{"i", ",", 
                RowBox[{"j", "+", 
                 RowBox[{"Floor", "[", "exp", "]"}]}]}], "]"}], 
              SuperscriptBox["x", "j"]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"ord", "-", 
                RowBox[{"Floor", "[", "exp", "]"}]}]}], "}"}]}], "]"}]}], 
          ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"exp", ",", "expsnodupl"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Count", "[", 
           RowBox[{"exps", ",", "exp"}], "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"ansatz", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"subset", "[", 
            RowBox[{"[", 
             RowBox[{"i", "-", "j", "+", "1"}], "]"}], "]"}], 
           RowBox[{"Binomial", "[", 
            RowBox[{
             RowBox[{"i", "-", "1"}], ",", 
             RowBox[{"j", "-", "1"}]}], "]"}], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"Log", "[", "x", "]"}], 
             RowBox[{"j", "-", "1"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], 
             RowBox[{"i", "-", "1"}]]]}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", "i"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"subset", ",", "powerseries"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "subset", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "ansatz"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.91009227067212*^9, 3.910092361706812*^9}, {
   3.910092861830235*^9, 3.910092923268614*^9}, {3.9100929733864326`*^9, 
   3.9100932188643093`*^9}, {3.910093269493003*^9, 3.910093461988832*^9}, {
   3.910093546632536*^9, 3.910093564113736*^9}, {3.910093596203334*^9, 
   3.91009360777318*^9}, {3.910093647771468*^9, 3.910093765016095*^9}, {
   3.9100939012080584`*^9, 3.9100939336494226`*^9}, {3.910093963990559*^9, 
   3.910094027923746*^9}, {3.9100940898531647`*^9, 3.910094163216076*^9}, {
   3.910094264448596*^9, 3.910094268668377*^9}, {3.910094913277504*^9, 
   3.910094927975953*^9}, {3.91009540793058*^9, 3.91009541340513*^9}, {
   3.9100957766770353`*^9, 3.910095869494261*^9}, {3.910096210181826*^9, 
   3.91009621094866*^9}, {3.910096291527544*^9, 3.910096319291483*^9}, {
   3.91009638580785*^9, 3.910096398430496*^9}, {3.910096705201623*^9, 
   3.9100967145859537`*^9}, {3.910099522880108*^9, 3.910099528697969*^9}, {
   3.910099877996583*^9, 3.910099878162521*^9}, {3.910170477156342*^9, 
   3.910170477955621*^9}, {3.910170618502001*^9, 3.910170618588615*^9}, {
   3.910171105227582*^9, 3.91017118590385*^9}, {3.910171603983974*^9, 
   3.910171760648779*^9}, {3.910178041450878*^9, 3.9101780572197323`*^9}, {
   3.910178197189618*^9, 3.910178197283134*^9}, {3.9101784387823763`*^9, 
   3.9101785264305687`*^9}, 3.910178619921548*^9, 3.91019017515994*^9, {
   3.910357317107705*^9, 3.910357317192205*^9}, {3.910358630315815*^9, 
   3.910358630374124*^9}, {3.9104331592088833`*^9, 3.9104331639845047`*^9}, {
   3.9119894841665173`*^9, 3.91198948425099*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"d975cbba-b7f1-4166-95b3-49b753f22b71"],

Cell["Ansatz for large complex structure:", "Text",
 CellChangeTimes->{{3.910178528313849*^9, 3.910178531778678*^9}, {
   3.910343280116304*^9, 3.910343289069632*^9}, 
   3.910343331589324*^9},ExpressionUUID->"87c4b89b-8cb4-455c-a53f-\
85e2f34db1b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ansatzLCS", "=", 
  RowBox[{"FrobeniusAnsatz", "[", 
   RowBox[{"aLCS", ",", "ord"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.910178532491097*^9, 3.910178538177312*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"dec42152-b7a9-470d-ad63-eac846745589"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x", " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", "\[Pi]"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.910178538523134*^9, 3.910185554828816*^9, 3.9101869573578653`*^9, 
   3.910190012843234*^9, 3.910193739063623*^9, 3.9101940759925203`*^9, {
   3.9101946422075863`*^9, 3.910194673185979*^9}, 3.910254890675791*^9, 
   3.910256949164811*^9, 3.91025749865443*^9, 3.9102610700626907`*^9, 
   3.91026177896245*^9, 3.9102625096214542`*^9, {3.910262544255501*^9, 
   3.910262594629446*^9}, {3.910262628935163*^9, 3.910262704125893*^9}, {
   3.910262844457185*^9, 3.9102628656089973`*^9}, 3.910263081884923*^9, 
   3.910264029709515*^9, 3.9102642639466753`*^9, 3.910264831230661*^9, 
   3.910265588224292*^9, 3.910265636132093*^9, 3.910266002050508*^9, 
   3.910266558027515*^9, 3.9102666767433033`*^9, 3.910266789014637*^9, 
   3.910266903557866*^9, 3.9102778461525793`*^9, 3.910278433864418*^9, 
   3.9102790108143578`*^9, 3.9102816573002157`*^9, 3.910281716078643*^9, {
   3.9102817494195433`*^9, 3.9102817963288927`*^9}, 3.910281843215849*^9, 
   3.910281897814526*^9, 3.910282427035225*^9, 3.910282583327231*^9, 
   3.910284956747559*^9, 3.910285157035143*^9, 3.9102854925237217`*^9, 
   3.910285889529326*^9, 3.910286623821789*^9, 3.9102875147038383`*^9, 
   3.910288529182003*^9, 3.910288686504826*^9, {3.910289000652596*^9, 
   3.9102890258848124`*^9}, 3.9102891525441093`*^9, 3.9102891831954412`*^9, 
   3.910289868565836*^9, 3.910293842998043*^9, 3.910293894062993*^9, 
   3.910294954738205*^9, 3.910294991706502*^9, 3.910295023850916*^9, {
   3.910295252779777*^9, 3.910295275299533*^9}, 3.910343290781764*^9, 
   3.910344633311468*^9, 3.910344686257175*^9, 3.910344805444702*^9, {
   3.910344838610977*^9, 3.910344893739531*^9}, {3.910345232046277*^9, 
   3.910345268109746*^9}, 3.910347035256523*^9, 3.910347131332202*^9, 
   3.910347526627615*^9, 3.910348542417761*^9, 3.910348581005769*^9, 
   3.91035732218462*^9, 3.910358632585269*^9, 3.9103605850288143`*^9, 
   3.9103607625787363`*^9, 3.910360943171228*^9, 3.9103617309509563`*^9, 
   3.910373098991248*^9, 3.91037317360666*^9, 3.91037387180348*^9, 
   3.910389306967833*^9, 3.9103894337025557`*^9, {3.910433142355229*^9, 
   3.910433167266622*^9}, 3.9104334118020277`*^9, {3.910433547793047*^9, 
   3.910433617863881*^9}, {3.91043368491413*^9, 3.91043381595909*^9}, 
   3.9104349315101337`*^9, {3.9104350125882597`*^9, 3.910435033270978*^9}, 
   3.910435106831937*^9, 3.910435460915161*^9, 3.9104366892284403`*^9, 
   3.910437006005808*^9, 3.9104492442913647`*^9, {3.910449274359742*^9, 
   3.910449290375781*^9}, 3.910453556969935*^9, 3.910454944120203*^9, 
   3.910463253954528*^9, 3.9104637471155653`*^9, 3.910463793404963*^9, 
   3.910463830789351*^9, {3.9104639251854343`*^9, 3.9104639624853992`*^9}, {
   3.910464195033807*^9, 3.910464219883788*^9}, 3.910702449710393*^9, 
   3.910814644292369*^9, 3.9110297053748837`*^9, 3.911057890273415*^9, {
   3.911058835299808*^9, 3.911058842102347*^9}, 3.911059669075004*^9, 
   3.9110600736117277`*^9, 3.91106015020804*^9, 3.911060208937201*^9, 
   3.911061553057825*^9, 3.9110616653382177`*^9, 3.911156151156477*^9, 
   3.911157169555792*^9, 3.9111582145283813`*^9, 3.911158623748877*^9, {
   3.911989458924615*^9, 3.911989489838291*^9}, {3.911989534807972*^9, 
   3.911989553331561*^9}, 3.9150348016663933`*^9, 3.916928134863327*^9, 
   3.920963650719261*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"b1afa7be-140d-4053-95a9-32a1b2864ac1"]
}, Open  ]],

Cell["Ansatz for conifold point:", "Text",
 CellChangeTimes->{{3.91017853976337*^9, 3.9101785436183167`*^9}, {
  3.9103432948769608`*^9, 
  3.910343299093996*^9}},ExpressionUUID->"6ae7e3d8-b814-43e5-b1a7-\
37d5cfddb420"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ansatzC", "=", 
  RowBox[{"FrobeniusAnsatz", "[", 
   RowBox[{"aC", ",", "ord"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.910178544470923*^9, 3.910178570874346*^9}, {
  3.910357334498646*^9, 3.910357371043309*^9}, {3.9104331534175663`*^9, 
  3.910433174649726*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"cf4c075d-eb24-42f6-9933-ee559e8b2f3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"x", " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "2"], " ", 
      RowBox[{
       SubscriptBox["a", "0"], "[", 
       RowBox[{"1", ",", "2"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"Log", "[", "x", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"x", " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "1"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["x", "2"], " ", 
           RowBox[{
            SubscriptBox["a", "0"], "[", 
            RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Pi]"}]]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"x", " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "1"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", 
          RowBox[{
           SubscriptBox["a", "0"], "[", 
           RowBox[{"2", ",", "2"}], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", "\[Pi]"}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.910178558863131*^9, 3.910178571192686*^9}, 
   3.9101805756464*^9, 3.910185554835517*^9, 3.910186957372652*^9, 
   3.9101900128482513`*^9, 3.910193739068596*^9, 3.910194076010338*^9, {
   3.91019464221996*^9, 3.910194673199007*^9}, 3.910254890681117*^9, 
   3.910256949177565*^9, 3.910257498669258*^9, 3.9102610700749826`*^9, 
   3.910261778967657*^9, 3.910262509635292*^9, {3.9102625442668667`*^9, 
   3.910262594641417*^9}, {3.9102626289430857`*^9, 3.910262704133988*^9}, {
   3.9102628444605093`*^9, 3.910262865617854*^9}, 3.9102630818886147`*^9, 
   3.9102640297136183`*^9, 3.910264263950179*^9, 3.910264831240015*^9, 
   3.9102655882297487`*^9, 3.910265636141986*^9, 3.910266002062677*^9, 
   3.910266558039065*^9, 3.910266676748176*^9, 3.910266789020122*^9, 
   3.910266903562858*^9, 3.910277846165354*^9, 3.910278433876976*^9, 
   3.910279010820009*^9, 3.91028165731321*^9, 3.910281716090209*^9, {
   3.910281749425646*^9, 3.9102817963414783`*^9}, 3.91028184322147*^9, 
   3.910281897820847*^9, 3.910282427048099*^9, 3.910282583339183*^9, 
   3.910284956761693*^9, 3.910285157050406*^9, 3.910285492537738*^9, 
   3.910285889538015*^9, 3.910286623839467*^9, 3.9102875147224483`*^9, 
   3.910288529192337*^9, 3.9102886865225*^9, {3.9102890006698112`*^9, 
   3.91028902590274*^9}, 3.910289152561893*^9, 3.910289183213252*^9, 
   3.910289868576174*^9, 3.910293843003319*^9, 3.910293894072584*^9, 
   3.9102949547430773`*^9, 3.910294991713149*^9, 3.910295023861285*^9, {
   3.910295252784824*^9, 3.9102952753057404`*^9}, 3.910343306306469*^9, 
   3.910344633322863*^9, 3.910344686269368*^9, 3.910344807903611*^9, {
   3.910344838621398*^9, 3.9103448937436867`*^9}, {3.910345232055785*^9, 
   3.910345268113542*^9}, 3.910347035260807*^9, 3.910347131337907*^9, 
   3.910347526637601*^9, 3.910348542431382*^9, 3.910348581018244*^9, 
   3.9103573718930798`*^9, 3.910358634970965*^9, 3.910360585037704*^9, 
   3.910360762586829*^9, 3.9103609431799583`*^9, 3.910361730961782*^9, 
   3.910373099010419*^9, 3.910373173616126*^9, 3.9103738718138657`*^9, 
   3.910389306979814*^9, 3.910389433707223*^9, {3.9104331480218887`*^9, 
   3.910433175171392*^9}, 3.910433411806202*^9, {3.9104335477972193`*^9, 
   3.9104336178772182`*^9}, {3.910433684926128*^9, 3.9104338159725113`*^9}, 
   3.910434931522674*^9, {3.9104350126018057`*^9, 3.910435033282133*^9}, 
   3.9104351068359528`*^9, 3.910435460928124*^9, 3.910436689240794*^9, 
   3.9104370060187597`*^9, 3.910449244296062*^9, {3.910449274372142*^9, 
   3.910449290387993*^9}, 3.91045355697648*^9, 3.910454944126176*^9, 
   3.910463253965713*^9, 3.910463747123335*^9, 3.9104637934077997`*^9, 
   3.9104638307967978`*^9, {3.9104639251942368`*^9, 3.910463962490767*^9}, {
   3.910464195037146*^9, 3.910464219886994*^9}, 3.9107024497276087`*^9, 
   3.910814644302166*^9, 3.9110297053796883`*^9, 3.911057890282255*^9, {
   3.911058835304875*^9, 3.9110588421057777`*^9}, 3.9110596690779743`*^9, 
   3.911060073615035*^9, 3.9110601502114143`*^9, 3.911060208940446*^9, 
   3.911061553061522*^9, 3.9110616653433027`*^9, 3.911156151165983*^9, 
   3.91115716956002*^9, 3.911158214533737*^9, 3.911158623754788*^9, {
   3.911989458935916*^9, 3.911989489844026*^9}, {3.911989534813442*^9, 
   3.911989553335856*^9}, 3.915034805105241*^9, 3.916928134868698*^9, 
   3.92096365072423*^9},
 CellLabel->
  "Out[298]=",ExpressionUUID->"8c3dbdf6-86bd-47b5-9d0c-7a9f195775fa"]
}, Open  ]],

Cell["Ansatz for point at infinity:", "Text",
 CellChangeTimes->{{3.910178549697688*^9, 3.910178553926444*^9}, 
   3.9103433289575253`*^9},ExpressionUUID->"d60819cf-b2f5-470d-b4b1-\
ed579513e9ed"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ansatz\[Infinity]", "=", 
  RowBox[{"FrobeniusAnsatz", "[", 
   RowBox[{"a\[Infinity]", ",", "ord"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9101785547948017`*^9, 3.910178557177887*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"8ad84f5d-6953-4d4a-9446-5e6ccc8a42ca"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"1", "/", "6"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["1", "6"]], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["1", "6"]], "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SuperscriptBox["x", 
      RowBox[{"5", "/", "6"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["5", "6"]], "[", 
         RowBox[{"1", ",", "1"}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox["x", "2"], " ", 
        RowBox[{
         SubscriptBox["a", 
          FractionBox["5", "6"]], "[", 
         RowBox[{"1", ",", "2"}], "]"}]}]}], ")"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9101785576430483`*^9, 3.910178575524922*^9}, 
   3.910185554847929*^9, 3.910186957379718*^9, 3.910190012858884*^9, 
   3.910193739078931*^9, 3.9101940760166073`*^9, {3.910194642226162*^9, 
   3.91019467320395*^9}, 3.9102548906934547`*^9, 3.910256949183103*^9, 
   3.9102574986763563`*^9, 3.910261070079433*^9, 3.9102617789718027`*^9, 
   3.910262509639167*^9, {3.9102625442796707`*^9, 3.910262594645421*^9}, {
   3.910262628946504*^9, 3.910262704137209*^9}, {3.910262844470147*^9, 
   3.910262865621633*^9}, 3.910263081891879*^9, 3.9102640297228603`*^9, 
   3.910264263954792*^9, 3.9102648312441177`*^9, 3.910265588239953*^9, 
   3.910265636146352*^9, 3.910266002066752*^9, 3.91026655804359*^9, 
   3.91026667675317*^9, 3.910266789025063*^9, 3.910266903574354*^9, 
   3.910277846171241*^9, 3.910278433882552*^9, 3.910279010832204*^9, 
   3.910281657320372*^9, 3.910281716098823*^9, {3.9102817494383307`*^9, 
   3.910281796347487*^9}, 3.910281843233572*^9, 3.91028189783326*^9, 
   3.910282427054041*^9, 3.9102825833452053`*^9, 3.9102849567695436`*^9, 
   3.910285157058354*^9, 3.9102854925476*^9, 3.9102858895526953`*^9, 
   3.910286623848694*^9, 3.910287514732369*^9, 3.9102885292098017`*^9, 
   3.9102886865333567`*^9, {3.910289000679707*^9, 3.910289025912601*^9}, 
   3.910289152572227*^9, 3.910289183223453*^9, 3.910289868580619*^9, 
   3.910293843014696*^9, 3.910293894078739*^9, 3.9102949547532253`*^9, 
   3.910294991723077*^9, 3.910295023867237*^9, {3.910295252794544*^9, 
   3.9102952753160152`*^9}, 3.9103433088078213`*^9, 3.910344633327145*^9, 
   3.910344686278846*^9, {3.9103448102615643`*^9, 3.910344893752077*^9}, {
   3.910345232060479*^9, 3.910345268122156*^9}, 3.9103470352669086`*^9, 
   3.910347131347677*^9, 3.910347526647191*^9, 3.910348542436377*^9, 
   3.910348581023192*^9, 3.9103573812326193`*^9, 3.910358636568593*^9, 
   3.9103605850522957`*^9, 3.9103607626015673`*^9, 3.9103609431951027`*^9, 
   3.91036173097678*^9, 3.910373099019479*^9, 3.910373173634323*^9, 
   3.910373871831346*^9, 3.910389306987048*^9, 3.910389433716723*^9, 
   3.910433178059651*^9, 3.91043341182017*^9, {3.910433547802402*^9, 
   3.910433617881263*^9}, {3.9104336849298363`*^9, 3.9104338159765377`*^9}, 
   3.910434931526902*^9, {3.9104350126073914`*^9, 3.9104350332864923`*^9}, 
   3.910435106847485*^9, 3.910435460932522*^9, 3.910436689246491*^9, 
   3.9104370060234003`*^9, 3.9104492443084793`*^9, {3.910449274377355*^9, 
   3.9104492903939877`*^9}, 3.910453556988717*^9, 3.910454944146014*^9, 
   3.910463253969043*^9, 3.9104637471263027`*^9, 3.9104637934112873`*^9, 
   3.9104638307998953`*^9, {3.910463925197688*^9, 3.9104639624937973`*^9}, {
   3.9104641950422277`*^9, 3.910464219892179*^9}, 3.91070244973289*^9, 
   3.9108146443063297`*^9, 3.911029705390959*^9, 3.911057890285771*^9, {
   3.91105883531205*^9, 3.911058842113525*^9}, 3.911059669085327*^9, 
   3.911060073622943*^9, 3.911060150218964*^9, 3.911060208949176*^9, 
   3.911061553070384*^9, 3.911061665351163*^9, 3.911156151170261*^9, 
   3.911157169567761*^9, 3.91115821454213*^9, 3.91115862376328*^9, {
   3.911989458941475*^9, 3.911989489852195*^9}, {3.911989534822378*^9, 
   3.911989553345685*^9}, 3.9150348157861643`*^9, 3.916928134879178*^9, 
   3.9209636507372217`*^9},
 CellLabel->
  "Out[299]=",ExpressionUUID->"c34d91b9-971a-45af-a551-4e2c76b630cf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Local Frobenius solution", "Subsection",
 CellChangeTimes->{{3.91017858804709*^9, 
  3.9101785948933277`*^9}},ExpressionUUID->"0969279c-c23b-4022-93cb-\
4dbce65faf15"],

Cell["\<\
Here we solve for the coefficients in the above Frobenius \
Ans\[ADoubleDot]tze. We do so by plugging each ansatz into the Picard-Fuchs \
equation and solving order-by-order in the expansion. This is performed by \
the function \
\[OpenCurlyDoubleQuote]FrobeniusSolution\[CloseCurlyDoubleQuote], which takes \
as input
- the Picard-Fuchs equation, centered around the singularity of interest
- the Ans\[ADoubleDot]tze for all periods
- the order of the expansion, i.e. how many coefficients we solve for\
\>", "Text",
 CellChangeTimes->{{3.910093444289578*^9, 3.910093449319807*^9}, {
  3.910093499164248*^9, 3.910093500943129*^9}, {3.910098594266808*^9, 
  3.91009859680719*^9}, {3.91018006857944*^9, 3.910180242920059*^9}, {
  3.9103433445487967`*^9, 
  3.910343346833253*^9}},ExpressionUUID->"e91e285a-32d0-4925-82bb-\
5896002f8668"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pflocal_", ",", "ansatze_", ",", "ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sols", ",", "rep", ",", "eq", ",", "exp", ",", "sol"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sols", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Do", "[", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "take", " ", "function", " ", "from", " ", "ansatz", " ", "list", 
           " ", "and", " ", "plug", " ", "into", " ", "PF", " ", "equation"}],
           " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"rep", "=", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"f", "->", 
               RowBox[{"Function", "[", 
                RowBox[{
                 RowBox[{"{", "x", "}"}], ",", 
                 RowBox[{"Evaluate", "[", "func", "]"}]}], "]"}]}], "}"}], "/.",
              "sols"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{"pflocal", "/.", "rep"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
            "rescale", " ", "PF", " ", "equation", " ", "appropriately"}], 
            " ", "*)"}], "\[IndentingNewLine]", 
           RowBox[{"exp", "=", 
            RowBox[{"Exponent", "[", 
             RowBox[{"eq", ",", "x", ",", "Min"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{
             SuperscriptBox["x", 
              RowBox[{"-", "exp"}]], "eq"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{
            "read", " ", "out", " ", "coefficients", " ", "up", " ", "to", 
             " ", "requested", " ", "order"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{"CoefficientList", "[", 
             RowBox[{"eq", ",", "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"eq", "=", 
            RowBox[{"eq", "[", 
             RowBox[{"[", 
              RowBox[{";;", "ord"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", "solution", " ", "*)"}], "\[IndentingNewLine]", 
           
           RowBox[{"sol", "=", 
            RowBox[{"Solve", "[", 
             RowBox[{"eq", "==", "0"}], "]"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"update", " ", "solution", " ", "list"}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"sols", "=", 
            RowBox[{
             RowBox[{
              RowBox[{"Append", "[", 
               RowBox[{"sols", ",", "sol"}], "]"}], "//", "Flatten"}], "//", 
             "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", ",", 
          RowBox[{"{", 
           RowBox[{"func", ",", "funcs"}], "}"}]}], "]"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"funcs", ",", "ansatze"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sols", "//", "Flatten"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"solLCSlead", "=", 
  RowBox[{"FrobeniusSolution", "[", 
   RowBox[{"pf", ",", "ansatzLCS", ",", "ord"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solClead", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pfC", ",", "ansatzC", ",", "ord"}], "]"}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"sol\[Infinity]lead", "=", 
  RowBox[{"FrobeniusSolution", "[", 
   RowBox[{"pf\[Infinity]", ",", "ansatz\[Infinity]", ",", "ord"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.910093451455453*^9, 3.91009352753763*^9}, {
   3.910094317957131*^9, 3.9100943820160913`*^9}, {3.9100944472683783`*^9, 
   3.910094471556486*^9}, {3.910094762936872*^9, 3.9100947721287737`*^9}, {
   3.910094897449493*^9, 3.9100949099545727`*^9}, {3.9100949609490356`*^9, 
   3.910094968483398*^9}, {3.9100950120603247`*^9, 3.91009513848176*^9}, {
   3.9100953806735897`*^9, 3.910095394946121*^9}, {3.910095450799292*^9, 
   3.910095647007517*^9}, {3.910095920110569*^9, 3.9100959926996107`*^9}, {
   3.91009608035474*^9, 3.910096081562367*^9}, {3.910096127202139*^9, 
   3.910096181911365*^9}, {3.910096718251562*^9, 3.9100967213768177`*^9}, {
   3.9100968548311443`*^9, 3.910096908644168*^9}, {3.910097449601039*^9, 
   3.910097452525483*^9}, {3.91009892114432*^9, 3.910098921297364*^9}, {
   3.9100989711515512`*^9, 3.9100990051309547`*^9}, {3.910099078179508*^9, 
   3.910099078313506*^9}, {3.910099130101815*^9, 3.910099136489069*^9}, {
   3.910099172126136*^9, 3.9100992399670467`*^9}, {3.910099424291526*^9, 
   3.9100994348949633`*^9}, {3.910099558587571*^9, 3.910099592996173*^9}, {
   3.910100483693521*^9, 3.910100485263871*^9}, {3.910100518614842*^9, 
   3.910100534506442*^9}, {3.910117355293487*^9, 3.910117437988699*^9}, {
   3.910117483973871*^9, 3.910117489934066*^9}, {3.910121981055068*^9, 
   3.910121991111876*^9}, {3.910122095757197*^9, 3.91012209589611*^9}, {
   3.9101223355920258`*^9, 3.910122345255117*^9}, {3.910177965785748*^9, 
   3.910177970047967*^9}, {3.91017806539784*^9, 3.910178066219089*^9}, 
   3.910180204949028*^9, {3.910180473967207*^9, 3.910180490551202*^9}, {
   3.910190114234219*^9, 3.9101901181760273`*^9}, {3.9103433641675663`*^9, 
   3.910343372348509*^9}, {3.910357403650524*^9, 3.910357412470299*^9}, {
   3.910433189763083*^9, 3.9104332119913883`*^9}},
 CellLabel->
  "In[300]:=",ExpressionUUID->"80c688b0-eace-4a76-a343-7f37669107c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "60"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "13860"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", "312"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "77652"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.9100995933371058`*^9, 3.9101004856278343`*^9, {3.910100519344357*^9, 
   3.910100542592578*^9}, {3.910121984932238*^9, 3.9101219916403227`*^9}, 
   3.910122096465398*^9, {3.910122336363627*^9, 3.910122345887021*^9}, 
   3.910171787305059*^9, 3.910177904927569*^9, {3.9101779662881308`*^9, 
   3.910177971984315*^9}, 3.910178067522073*^9, 3.9101782004978027`*^9, 
   3.9101785973061733`*^9, 3.9101802454221888`*^9, 3.910185555936843*^9, 
   3.910186957399253*^9, 3.910190014049198*^9, 3.9101901188618193`*^9, 
   3.910193739095109*^9, 3.91019407603537*^9, {3.910194642243433*^9, 
   3.9101946732219954`*^9}, 3.9102548907137623`*^9, 3.910256949202767*^9, 
   3.91025749869975*^9, 3.910261070101953*^9, 3.910261778995644*^9, 
   3.910262509655925*^9, {3.910262544301694*^9, 3.910262594661725*^9}, {
   3.91026262896126*^9, 3.910262704152608*^9}, {3.9102628444866953`*^9, 
   3.910262865636973*^9}, 3.910263081911458*^9, 3.9102640297420893`*^9, 
   3.910264263976425*^9, 3.9102648312603807`*^9, 3.9102655882565937`*^9, 
   3.9102656361628437`*^9, 3.910266002083802*^9, 3.910266558061322*^9, 
   3.910266676775951*^9, 3.910266789048251*^9, 3.910266903591799*^9, 
   3.9102778461926727`*^9, 3.91027843391599*^9, 3.91027901085065*^9, 
   3.9102816573402767`*^9, 3.910281716116601*^9, {3.910281749459402*^9, 
   3.9102817963656*^9}, 3.910281843252852*^9, 3.9102818978508244`*^9, 
   3.910282427072609*^9, 3.910282583369809*^9, 3.910284956792885*^9, 
   3.910285157078204*^9, 3.910285492567566*^9, 3.910285889574534*^9, 
   3.9102866238696527`*^9, 3.9102875147537937`*^9, 3.9102885292327147`*^9, 
   3.910288686561405*^9, {3.910289000702221*^9, 3.910289025935132*^9}, 
   3.9102891525996428`*^9, 3.910289183250864*^9, 3.910289868602825*^9, 
   3.910293843032103*^9, 3.9102938940991287`*^9, 3.910294954770289*^9, 
   3.910294991739739*^9, 3.910295023886094*^9, {3.9102952528114233`*^9, 
   3.910295275334065*^9}, 3.9103433739424963`*^9, 3.910344633344408*^9, 
   3.910344686296204*^9, {3.910344838642799*^9, 3.910344893769198*^9}, {
   3.910345232078047*^9, 3.910345268139482*^9}, 3.91034703528966*^9, 
   3.910347131364276*^9, 3.9103475266638203`*^9, 3.910348542454907*^9, 
   3.910348581040097*^9, {3.910357404312972*^9, 3.910357419045329*^9}, 
   3.910358523205624*^9, 3.9103586385319567`*^9, 3.91036058872397*^9, 
   3.9103607703397427`*^9, 3.910360915953405*^9, 3.910360946913191*^9, 
   3.910361734721187*^9, 3.9103730990834513`*^9, 3.9103731737017517`*^9, 
   3.910373871896679*^9, 3.910389307050647*^9, 3.910389433776874*^9, 
   3.910433190815083*^9, 3.9104334161003647`*^9, {3.910433547821492*^9, 
   3.910433617895453*^9}, {3.910433684942984*^9, 3.9104338159893007`*^9}, 
   3.910434931539*^9, {3.9104350126192913`*^9, 3.9104350333002872`*^9}, 
   3.910435107929545*^9, 3.910435460946205*^9, 3.910436689259275*^9, 
   3.9104370060353317`*^9, 3.910449244322699*^9, {3.910449274389254*^9, 
   3.91044929040555*^9}, 3.910453557001458*^9, 3.910454945128661*^9, 
   3.910463253979691*^9, 3.910463747136592*^9, 3.910463793419651*^9, 
   3.910463830809514*^9, {3.910463925206932*^9, 3.9104639625015583`*^9}, {
   3.910464195051488*^9, 3.910464219900939*^9}, 3.910702451019359*^9, 
   3.910814644315683*^9, 3.911029706531372*^9, 3.911057890298271*^9, {
   3.911058835320979*^9, 3.9110588421226797`*^9}, 3.91105966909475*^9, 
   3.911060073633212*^9, 3.911060150228286*^9, 3.911060208958527*^9, 
   3.911061553080748*^9, 3.9110616653601923`*^9, 3.9111561511804113`*^9, 
   3.911157169576631*^9, 3.911158214551766*^9, 3.911158623772835*^9, {
   3.9119894589507217`*^9, 3.911989489862239*^9}, {3.911989534832958*^9, 
   3.911989553355468*^9}, 3.915034827299305*^9, 3.9169281457744007`*^9, 
   3.9209636548137283`*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"46762512-ca08-4ad0-86b1-da342d4febf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"-", "60"}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "13860"}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"-", "312"}]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", "0"], "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", "77652"}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.9100995933371058`*^9, 3.9101004856278343`*^9, {3.910100519344357*^9, 
   3.910100542592578*^9}, {3.910121984932238*^9, 3.9101219916403227`*^9}, 
   3.910122096465398*^9, {3.910122336363627*^9, 3.910122345887021*^9}, 
   3.910171787305059*^9, 3.910177904927569*^9, {3.9101779662881308`*^9, 
   3.910177971984315*^9}, 3.910178067522073*^9, 3.9101782004978027`*^9, 
   3.9101785973061733`*^9, 3.9101802454221888`*^9, 3.910185555936843*^9, 
   3.910186957399253*^9, 3.910190014049198*^9, 3.9101901188618193`*^9, 
   3.910193739095109*^9, 3.91019407603537*^9, {3.910194642243433*^9, 
   3.9101946732219954`*^9}, 3.9102548907137623`*^9, 3.910256949202767*^9, 
   3.91025749869975*^9, 3.910261070101953*^9, 3.910261778995644*^9, 
   3.910262509655925*^9, {3.910262544301694*^9, 3.910262594661725*^9}, {
   3.91026262896126*^9, 3.910262704152608*^9}, {3.9102628444866953`*^9, 
   3.910262865636973*^9}, 3.910263081911458*^9, 3.9102640297420893`*^9, 
   3.910264263976425*^9, 3.9102648312603807`*^9, 3.9102655882565937`*^9, 
   3.9102656361628437`*^9, 3.910266002083802*^9, 3.910266558061322*^9, 
   3.910266676775951*^9, 3.910266789048251*^9, 3.910266903591799*^9, 
   3.9102778461926727`*^9, 3.91027843391599*^9, 3.91027901085065*^9, 
   3.9102816573402767`*^9, 3.910281716116601*^9, {3.910281749459402*^9, 
   3.9102817963656*^9}, 3.910281843252852*^9, 3.9102818978508244`*^9, 
   3.910282427072609*^9, 3.910282583369809*^9, 3.910284956792885*^9, 
   3.910285157078204*^9, 3.910285492567566*^9, 3.910285889574534*^9, 
   3.9102866238696527`*^9, 3.9102875147537937`*^9, 3.9102885292327147`*^9, 
   3.910288686561405*^9, {3.910289000702221*^9, 3.910289025935132*^9}, 
   3.9102891525996428`*^9, 3.910289183250864*^9, 3.910289868602825*^9, 
   3.910293843032103*^9, 3.9102938940991287`*^9, 3.910294954770289*^9, 
   3.910294991739739*^9, 3.910295023886094*^9, {3.9102952528114233`*^9, 
   3.910295275334065*^9}, 3.9103433739424963`*^9, 3.910344633344408*^9, 
   3.910344686296204*^9, {3.910344838642799*^9, 3.910344893769198*^9}, {
   3.910345232078047*^9, 3.910345268139482*^9}, 3.91034703528966*^9, 
   3.910347131364276*^9, 3.9103475266638203`*^9, 3.910348542454907*^9, 
   3.910348581040097*^9, {3.910357404312972*^9, 3.910357419045329*^9}, 
   3.910358523205624*^9, 3.9103586385319567`*^9, 3.91036058872397*^9, 
   3.9103607703397427`*^9, 3.910360915953405*^9, 3.910360946913191*^9, 
   3.910361734721187*^9, 3.9103730990834513`*^9, 3.9103731737017517`*^9, 
   3.910373871896679*^9, 3.910389307050647*^9, 3.910389433776874*^9, 
   3.910433190815083*^9, 3.9104334161003647`*^9, {3.910433547821492*^9, 
   3.910433617895453*^9}, {3.910433684942984*^9, 3.9104338159893007`*^9}, 
   3.910434931539*^9, {3.9104350126192913`*^9, 3.9104350333002872`*^9}, 
   3.910435107929545*^9, 3.910435460946205*^9, 3.910436689259275*^9, 
   3.9104370060353317`*^9, 3.910449244322699*^9, {3.910449274389254*^9, 
   3.91044929040555*^9}, 3.910453557001458*^9, 3.910454945128661*^9, 
   3.910463253979691*^9, 3.910463747136592*^9, 3.910463793419651*^9, 
   3.910463830809514*^9, {3.910463925206932*^9, 3.9104639625015583`*^9}, {
   3.910464195051488*^9, 3.910464219900939*^9}, 3.910702451019359*^9, 
   3.910814644315683*^9, 3.911029706531372*^9, 3.911057890298271*^9, {
   3.911058835320979*^9, 3.9110588421226797`*^9}, 3.91105966909475*^9, 
   3.911060073633212*^9, 3.911060150228286*^9, 3.911060208958527*^9, 
   3.911061553080748*^9, 3.9110616653601923`*^9, 3.9111561511804113`*^9, 
   3.911157169576631*^9, 3.911158214551766*^9, 3.911158623772835*^9, {
   3.9119894589507217`*^9, 3.911989489862239*^9}, {3.911989534832958*^9, 
   3.911989553355468*^9}, 3.915034827299305*^9, 3.9169281457744007`*^9, 
   3.9209636548191977`*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"1f85b541-307b-4a59-86fb-faa38c8f1563"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "6"]], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["1", "5184"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["1", "6"]], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["49", "214990848"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["5", "6"]], "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", 
    FractionBox["5", "5184"]}], ",", 
   RowBox[{
    RowBox[{
     SubscriptBox["a", 
      FractionBox["5", "6"]], "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
    FractionBox["605", "429981696"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9100995933371058`*^9, 3.9101004856278343`*^9, {3.910100519344357*^9, 
   3.910100542592578*^9}, {3.910121984932238*^9, 3.9101219916403227`*^9}, 
   3.910122096465398*^9, {3.910122336363627*^9, 3.910122345887021*^9}, 
   3.910171787305059*^9, 3.910177904927569*^9, {3.9101779662881308`*^9, 
   3.910177971984315*^9}, 3.910178067522073*^9, 3.9101782004978027`*^9, 
   3.9101785973061733`*^9, 3.9101802454221888`*^9, 3.910185555936843*^9, 
   3.910186957399253*^9, 3.910190014049198*^9, 3.9101901188618193`*^9, 
   3.910193739095109*^9, 3.91019407603537*^9, {3.910194642243433*^9, 
   3.9101946732219954`*^9}, 3.9102548907137623`*^9, 3.910256949202767*^9, 
   3.91025749869975*^9, 3.910261070101953*^9, 3.910261778995644*^9, 
   3.910262509655925*^9, {3.910262544301694*^9, 3.910262594661725*^9}, {
   3.91026262896126*^9, 3.910262704152608*^9}, {3.9102628444866953`*^9, 
   3.910262865636973*^9}, 3.910263081911458*^9, 3.9102640297420893`*^9, 
   3.910264263976425*^9, 3.9102648312603807`*^9, 3.9102655882565937`*^9, 
   3.9102656361628437`*^9, 3.910266002083802*^9, 3.910266558061322*^9, 
   3.910266676775951*^9, 3.910266789048251*^9, 3.910266903591799*^9, 
   3.9102778461926727`*^9, 3.91027843391599*^9, 3.91027901085065*^9, 
   3.9102816573402767`*^9, 3.910281716116601*^9, {3.910281749459402*^9, 
   3.9102817963656*^9}, 3.910281843252852*^9, 3.9102818978508244`*^9, 
   3.910282427072609*^9, 3.910282583369809*^9, 3.910284956792885*^9, 
   3.910285157078204*^9, 3.910285492567566*^9, 3.910285889574534*^9, 
   3.9102866238696527`*^9, 3.9102875147537937`*^9, 3.9102885292327147`*^9, 
   3.910288686561405*^9, {3.910289000702221*^9, 3.910289025935132*^9}, 
   3.9102891525996428`*^9, 3.910289183250864*^9, 3.910289868602825*^9, 
   3.910293843032103*^9, 3.9102938940991287`*^9, 3.910294954770289*^9, 
   3.910294991739739*^9, 3.910295023886094*^9, {3.9102952528114233`*^9, 
   3.910295275334065*^9}, 3.9103433739424963`*^9, 3.910344633344408*^9, 
   3.910344686296204*^9, {3.910344838642799*^9, 3.910344893769198*^9}, {
   3.910345232078047*^9, 3.910345268139482*^9}, 3.91034703528966*^9, 
   3.910347131364276*^9, 3.9103475266638203`*^9, 3.910348542454907*^9, 
   3.910348581040097*^9, {3.910357404312972*^9, 3.910357419045329*^9}, 
   3.910358523205624*^9, 3.9103586385319567`*^9, 3.91036058872397*^9, 
   3.9103607703397427`*^9, 3.910360915953405*^9, 3.910360946913191*^9, 
   3.910361734721187*^9, 3.9103730990834513`*^9, 3.9103731737017517`*^9, 
   3.910373871896679*^9, 3.910389307050647*^9, 3.910389433776874*^9, 
   3.910433190815083*^9, 3.9104334161003647`*^9, {3.910433547821492*^9, 
   3.910433617895453*^9}, {3.910433684942984*^9, 3.9104338159893007`*^9}, 
   3.910434931539*^9, {3.9104350126192913`*^9, 3.9104350333002872`*^9}, 
   3.910435107929545*^9, 3.910435460946205*^9, 3.910436689259275*^9, 
   3.9104370060353317`*^9, 3.910449244322699*^9, {3.910449274389254*^9, 
   3.91044929040555*^9}, 3.910453557001458*^9, 3.910454945128661*^9, 
   3.910463253979691*^9, 3.910463747136592*^9, 3.910463793419651*^9, 
   3.910463830809514*^9, {3.910463925206932*^9, 3.9104639625015583`*^9}, {
   3.910464195051488*^9, 3.910464219900939*^9}, 3.910702451019359*^9, 
   3.910814644315683*^9, 3.911029706531372*^9, 3.911057890298271*^9, {
   3.911058835320979*^9, 3.9110588421226797`*^9}, 3.91105966909475*^9, 
   3.911060073633212*^9, 3.911060150228286*^9, 3.911060208958527*^9, 
   3.911061553080748*^9, 3.9110616653601923`*^9, 3.9111561511804113`*^9, 
   3.911157169576631*^9, 3.911158214551766*^9, 3.911158623772835*^9, {
   3.9119894589507217`*^9, 3.911989489862239*^9}, {3.911989534832958*^9, 
   3.911989553355468*^9}, 3.915034827299305*^9, 3.9169281457744007`*^9, 
   3.920963654821168*^9},
 CellLabel->
  "Out[304]=",ExpressionUUID->"df63fb03-26e3-458c-bf44-fc93f25e096e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["High-order local solutions", "Subsection",
 CellChangeTimes->{{3.910096429830606*^9, 
  3.910096441854866*^9}},ExpressionUUID->"670392e4-41a5-4c48-b14e-\
ee9014452b8e"],

Cell["\<\
Here we use the above functions \[OpenCurlyDoubleQuote]FrobeniusAnsatz\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]FrobeniusSolution\
\[CloseCurlyDoubleQuote] to solve for the periods up to large orders \
(100-ish). \
\>", "Text",
 CellChangeTimes->{{3.9101807476339006`*^9, 3.910180872827347*^9}, {
  3.9103436176321697`*^9, 3.910343629127853*^9}, {3.910343685302559*^9, 
  3.9103437053131723`*^9}},ExpressionUUID->"85855500-b4ca-49f0-93c7-\
22ee2db71eb3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ordh", "=", "100"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "higher", " ", "is", " ", "possible", " ", "but", " ", "unnecessary", " ", 
    "for", " ", "our", " ", "purposes"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.908189127345934*^9, 3.9081891274603653`*^9}, {
   3.9100964441104383`*^9, 3.91009644779702*^9}, {3.910096494395876*^9, 
   3.910096526487617*^9}, {3.910096669501186*^9, 3.910096669584421*^9}, {
   3.9100968180910187`*^9, 3.910096818156083*^9}, 3.9100970123063917`*^9, {
   3.9100975332706842`*^9, 3.910097556432213*^9}, {3.910097607472226*^9, 
   3.9100976075636272`*^9}, {3.9100986243440943`*^9, 3.9100986245920763`*^9}, 
   3.910099619589044*^9, {3.910171854077911*^9, 3.910171854119464*^9}, {
   3.910177808498129*^9, 3.910177809659423*^9}, 3.9101778671688623`*^9, {
   3.91017838291783*^9, 3.910178412006936*^9}, {3.910343706465209*^9, 
   3.9103437335301743`*^9}},
 CellLabel->
  "In[305]:=",ExpressionUUID->"fc9fd090-c668-421a-a98a-a6a8bb475118"],

Cell["Apply to LCS point", "Text",
 CellChangeTimes->{{3.908188828084893*^9, 
  3.908188833614621*^9}},ExpressionUUID->"e3cfe4f0-e133-489d-89ac-\
199148a9dc82"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ansatzeLCS", "=", 
   RowBox[{"FrobeniusAnsatz", "[", 
    RowBox[{"aLCS", ",", "ordh"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solsLCS", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pf", ",", "ansatzeLCS", ",", "ordh"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piLCSfrob", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ansatzeLCS", "/.", "solsLCS"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.908188834473847*^9, 3.9081888783028584`*^9}, {
   3.910096453370092*^9, 3.910096524241493*^9}, {3.910096736611599*^9, 
   3.9100968017163363`*^9}, 3.910096958143512*^9, 3.910096990693482*^9, {
   3.910184841083119*^9, 3.910184841408922*^9}, {3.9101878188892317`*^9, 
   3.910187819582672*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"33ed4f6b-c32e-4a50-943a-d673ac84db71"],

Cell["Apply to conifold point", "Text",
 CellChangeTimes->{{3.908120988471581*^9, 3.908121003698926*^9}, {
   3.908142654306538*^9, 3.908142656176239*^9}, {3.908142736806843*^9, 
   3.908142737728383*^9}, 3.908142799832858*^9, {3.908177757602553*^9, 
   3.908177771852076*^9}},ExpressionUUID->"99f52606-981b-4c08-b39a-\
35869231dbd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ansatzeC", "=", 
   RowBox[{"FrobeniusAnsatz", "[", 
    RowBox[{"aC", ",", "ordh"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"solsC", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pfC", ",", "ansatzeC", ",", "ordh"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piCfrob", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ansatzeC", "/.", "solsC"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9100965645966787`*^9, 3.9100965759691257`*^9}, {
   3.9100966167889347`*^9, 3.910096622255168*^9}, {3.9100966550492697`*^9, 
   3.910096656125576*^9}, {3.9100967741114683`*^9, 3.910096775790485*^9}, {
   3.9100975282358837`*^9, 3.9100975391259117`*^9}, 3.910098661150859*^9, {
   3.910099605577524*^9, 3.910099607590613*^9}, {3.910171840522771*^9, 
   3.910171840559545*^9}, {3.910177882370245*^9, 3.910177883207217*^9}, {
   3.910178217652913*^9, 3.910178219155414*^9}, {3.910178324677125*^9, 
   3.9101783547042427`*^9}, {3.91018456761926*^9, 3.91018456893439*^9}, {
   3.91018460490991*^9, 3.9101846205134487`*^9}, {3.910187820595231*^9, 
   3.910187821372559*^9}, {3.9103574745685596`*^9, 3.910357477954813*^9}, {
   3.910358517483712*^9, 3.91035853236032*^9}, {3.9103592498595037`*^9, 
   3.910359250790408*^9}, {3.910433224700272*^9, 3.910433225716858*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"95405009-060f-4169-b690-a788c26a5f4f"],

Cell["Apply to point at infinity", "Text",
 CellChangeTimes->{{3.908120988471581*^9, 3.908121003698926*^9}, {
   3.908142654306538*^9, 3.908142656176239*^9}, {3.908142736806843*^9, 
   3.908142737728383*^9}, 3.908142799832858*^9, {3.908142831210424*^9, 
   3.9081428388090563`*^9}, {3.908177988623143*^9, 
   3.908177993776506*^9}},ExpressionUUID->"02765f3a-8ee4-4027-be3b-\
015856dcb509"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ansatze\[Infinity]", "=", 
   RowBox[{"FrobeniusAnsatz", "[", 
    RowBox[{"a\[Infinity]", ",", "ordh"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols\[Infinity]", "=", 
   RowBox[{"FrobeniusSolution", "[", 
    RowBox[{"pf\[Infinity]", ",", "ansatze\[Infinity]", ",", "ordh"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]frob", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"ansatze\[Infinity]", "/.", "sols\[Infinity]"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.910097486801441*^9, 3.910097519645956*^9}, {
  3.910184609163226*^9, 3.910184636578774*^9}, {3.910187822396206*^9, 
  3.910187823350436*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"7c692186-a2d7-4f4f-a7cd-459ce7b3c096"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Continuation matrix", "Subsection",
 CellChangeTimes->{{3.8728134301649017`*^9, 
  3.872813440466175*^9}},ExpressionUUID->"abb831d1-a4e5-4848-9618-\
22d9a69c4e41"],

Cell["\<\
This function computes transition matrices from one basis of periods to \
another by expanding around the midpoint:\
\>", "Text",
 CellChangeTimes->{{3.909497725864509*^9, 
  3.9094977501076508`*^9}},ExpressionUUID->"ea4c9fe9-64f9-4b4c-b136-\
8be068bdedb3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$Assumptions", "=", 
    RowBox[{"x", ">", "0"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "function", " ", "that", " ", "computes", " ", "transition", " ", "matrix",
     " ", "from", " ", "local", " ", "basis", " ", "to", " ", "integral", " ",
     "basis", " ", "via", " ", "a", " ", "midpoint", " ", "match"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContinuationMatrix", "[", 
   RowBox[{"piloc_", ",", "piint_", ",", "midpoint_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "mat", ",", "pilocmid", ",", "piintmid", ",", "pilocmidcoefs", ",", 
      "piintmidcoefs", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"ansatz", " ", "for", " ", "transition", " ", "matrix"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mat", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        SubscriptBox["m", 
         RowBox[{"i", ",", "j"}]], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"periods", " ", "expanded", " ", "around", " ", "midpoint"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"pilocmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piloc", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmid", "=", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"piint", "/.", 
            RowBox[{"{", 
             RowBox[{"x", "->", 
              RowBox[{"x", "+", "midpoint"}]}], "}"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"x", ",", "0", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
        "50"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"coefficients", " ", "at", " ", "midpoint"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"pilocmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"pilocmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "5", "}"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"piintmidcoefs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"piintmid", ",", 
        RowBox[{"{", "x", "}"}], ",", 
        RowBox[{"{", "5", "}"}]}], "]"}]}], ";", 
     RowBox[{"(*", " ", 
      RowBox[{"solution", " ", "for", " ", "transition", " ", "matrix"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"mat", ".", "pilocmidcoefs"}], "==", "piintmidcoefs"}], 
        "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"mat", "/.", "sol"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.9081886919785633`*^9, 3.9081887061898947`*^9}, {
  3.908188764490778*^9, 3.908188765432639*^9}, {3.9101808899550877`*^9, 
  3.910180901726326*^9}, {3.9101872352549763`*^9, 3.910187236767723*^9}, {
  3.910358187370599*^9, 3.910358197790594*^9}, {3.910433348618943*^9, 
  3.910433352907669*^9}},
 CellLabel->
  "In[315]:=",ExpressionUUID->"4cdbc352-dfcd-48c9-8597-c8e5027ca027"],

Cell["Continuation from LCS to conifold", "Text",
 CellChangeTimes->{{3.90826205693817*^9, 3.908262061875955*^9}, {
  3.908262130128055*^9, 
  3.90826213311718*^9}},ExpressionUUID->"7abe11da-6ff7-4da4-8154-\
617665f57344"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"TCtointnum", "=", 
   RowBox[{
    RowBox[{"ContinuationMatrix", "[", 
     RowBox[{
      RowBox[{"piCfrob", "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "-", 
          RowBox[{"1", "/", "\[Mu]val"}]}]}], "}"}]}], ",", "piLCSfrob", ",", 
      
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", "\[Mu]val"}], ")"}]}]}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TCtoint", "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["\[Kappa]val"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["\[Kappa]val"]}]], "TCtointnum"}], "//", "N"}], "//", 
      "Rationalize"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"TCtoint", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TCtoint", "-", "TCtointnum"}], "//", "N"}], "//", 
  "Chop"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piCloc", "=", 
   RowBox[{"TCtoint", ".", "piCfrob"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"piC", "=", 
   RowBox[{"piCloc", "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"x", "-", 
       RowBox[{"1", "/", "\[Mu]val"}]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.873195668655612*^9, 3.8731957487718487`*^9}, {
   3.8731962459608917`*^9, 3.8731962708381844`*^9}, {3.8731963056037292`*^9, 
   3.873196407122843*^9}, {3.873196445642839*^9, 3.873196471631837*^9}, {
   3.87319655814495*^9, 3.873196591725319*^9}, {3.873196873005968*^9, 
   3.873196927076836*^9}, {3.873196983223398*^9, 3.873197006395262*^9}, {
   3.8731970528215513`*^9, 3.8731970727543697`*^9}, {3.873197122916585*^9, 
   3.873197160699133*^9}, {3.873197214050249*^9, 3.873197221632616*^9}, {
   3.873197252799781*^9, 3.87319728405123*^9}, {3.873200532332583*^9, 
   3.873200844320463*^9}, {3.8732050550943823`*^9, 3.873205108438705*^9}, {
   3.8732052363272533`*^9, 3.873205247504533*^9}, {3.8732054877935877`*^9, 
   3.8732054896378317`*^9}, {3.8732060674891977`*^9, 3.873206109665258*^9}, {
   3.873206329382819*^9, 3.873206400403071*^9}, {3.8732076087286587`*^9, 
   3.8732076170846033`*^9}, {3.873207766430852*^9, 3.873207771561906*^9}, 
   3.8732095542049294`*^9, {3.873293846361784*^9, 3.87329385033792*^9}, {
   3.873293880863223*^9, 3.8732938812517357`*^9}, {3.873294088784952*^9, 
   3.873294091418679*^9}, {3.873294324431876*^9, 3.873294332378108*^9}, 
   3.873296615395097*^9, {3.908188712094266*^9, 3.908188754579446*^9}, {
   3.908188795977635*^9, 3.9081888012448177`*^9}, 3.908189101078416*^9, {
   3.908546808325142*^9, 3.90854683096371*^9}, {3.910184939629052*^9, 
   3.910184993432343*^9}, {3.91018503955506*^9, 3.910185124155353*^9}, {
   3.910187242885248*^9, 3.910187263712048*^9}, {3.910187828446528*^9, 
   3.9101878636978073`*^9}, {3.910348279531815*^9, 3.9103482850654297`*^9}, {
   3.9103608137729807`*^9, 3.910360884326869*^9}, {3.9104333630609903`*^9, 
   3.910433397262353*^9}, {3.910434979659638*^9, 3.910435027282798*^9}, {
   3.910435112341258*^9, 3.9104351157273903`*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"0de9831f-ab35-4706-a186-35ddbc43bcba"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["\[ImaginaryI]", "2"], 
      RowBox[{"-", "\[ImaginaryI]"}]},
     {"\[ImaginaryI]", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.9104333846073523`*^9, 3.91043342581841*^9}, {
   3.910433540653247*^9, 3.910433618255217*^9}, {3.910433685328771*^9, 
   3.910433816368945*^9}, 3.9104349318797607`*^9, {3.9104350012551193`*^9, 
   3.910435033799324*^9}, 3.910435116827116*^9, 3.910435461432211*^9, 
   3.9104366896009207`*^9, 3.910437006378669*^9, 3.910449244698496*^9, {
   3.910449274764071*^9, 3.910449290926723*^9}, 3.9104535573695097`*^9, {
   3.9104549341453247`*^9, 3.91045495289935*^9}, 3.910463254395062*^9, 
   3.910463747514762*^9, 3.9104637937966146`*^9, 3.910463831337577*^9, {
   3.910463925545641*^9, 3.910463963003419*^9}, {3.9104641953982487`*^9, 
   3.910464220406797*^9}, 3.910702453995864*^9, 3.910814644818664*^9, 
   3.911029712547751*^9, 3.9110578908473253`*^9, {3.9110588356843643`*^9, 
   3.9110588424908953`*^9}, 3.911059669472177*^9, 3.9110600739865828`*^9, 
   3.911060150584663*^9, 3.9110602094520073`*^9, 3.911061553463607*^9, 
   3.911061665746428*^9, 3.911156151596327*^9, 3.911157169957357*^9, 
   3.911158214938208*^9, 3.911158624307431*^9, {3.9119894597761374`*^9, 
   3.911989490250893*^9}, {3.911989535367548*^9, 3.911989553744117*^9}, 
   3.9150352703021383`*^9, 3.916928153904701*^9, 3.920963665035177*^9},
 CellLabel->
  "Out[319]//MatrixForm=",ExpressionUUID->"8a3e7818-a663-49b4-b779-\
c89327cc63a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9104333846073523`*^9, 3.91043342581841*^9}, {
   3.910433540653247*^9, 3.910433618255217*^9}, {3.910433685328771*^9, 
   3.910433816368945*^9}, 3.9104349318797607`*^9, {3.9104350012551193`*^9, 
   3.910435033799324*^9}, 3.910435116827116*^9, 3.910435461432211*^9, 
   3.9104366896009207`*^9, 3.910437006378669*^9, 3.910449244698496*^9, {
   3.910449274764071*^9, 3.910449290926723*^9}, 3.9104535573695097`*^9, {
   3.9104549341453247`*^9, 3.91045495289935*^9}, 3.910463254395062*^9, 
   3.910463747514762*^9, 3.9104637937966146`*^9, 3.910463831337577*^9, {
   3.910463925545641*^9, 3.910463963003419*^9}, {3.9104641953982487`*^9, 
   3.910464220406797*^9}, 3.910702453995864*^9, 3.910814644818664*^9, 
   3.911029712547751*^9, 3.9110578908473253`*^9, {3.9110588356843643`*^9, 
   3.9110588424908953`*^9}, 3.911059669472177*^9, 3.9110600739865828`*^9, 
   3.911060150584663*^9, 3.9110602094520073`*^9, 3.911061553463607*^9, 
   3.911061665746428*^9, 3.911156151596327*^9, 3.911157169957357*^9, 
   3.911158214938208*^9, 3.911158624307431*^9, {3.9119894597761374`*^9, 
   3.911989490250893*^9}, {3.911989535367548*^9, 3.911989553744117*^9}, 
   3.9150352703021383`*^9, 3.916928153904701*^9, 3.920963665039398*^9},
 CellLabel->
  "Out[320]=",ExpressionUUID->"3be2625e-634e-45b0-8010-121296c9735a"]
}, Open  ]],

Cell["\<\
Closed form for continuation matrix from the conifold Frobenius basis to the \
integral basis\
\>", "Text",
 CellChangeTimes->{{3.910464241644006*^9, 3.910464247575255*^9}, {
  3.910464311935854*^9, 
  3.910464321468506*^9}},ExpressionUUID->"109da015-e0ae-4129-b6bd-\
7be1692319fe"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ContinuationCfrobtoInt", "[", "\[Kappa]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", "/", 
     SqrtBox["\[Kappa]"]}], 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Kappa]", "/", "2"}], ",", 
        RowBox[{"-", " ", "\[Kappa]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ContinuationCfrobtoInt", "[", "\[Kappa]val", "]"}], "-", 
  "TCtoint"}]}], "Input",
 CellChangeTimes->{{3.9104642568613977`*^9, 3.9104642991674213`*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"48c7f028-5a67-441f-9c9f-0d0a04edfc08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.910464299706965*^9, 3.9104643230058613`*^9}, 
   3.910702454001251*^9, 3.910814644823751*^9, 3.911029712552561*^9, 
   3.9110578908529463`*^9, {3.911058835688365*^9, 3.911058842494705*^9}, 
   3.911059669476182*^9, 3.911060073991666*^9, 3.911060150589263*^9, 
   3.911060209455995*^9, 3.9110615534688883`*^9, 3.911061665751631*^9, 
   3.9111561516008368`*^9, 3.911157169962885*^9, 3.911158214943695*^9, 
   3.9111586243132353`*^9, {3.9119894597855663`*^9, 3.911989490257873*^9}, {
   3.9119895353743963`*^9, 3.9119895537518873`*^9}, 3.9150353010450077`*^9, 
   3.916928153911038*^9, 3.920963665043706*^9},
 CellLabel->
  "Out[324]=",ExpressionUUID->"f31c323c-807d-4a3d-b75c-c3dbbaf966be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TCtoLCS", "=", 
  RowBox[{"ContinuationCfrobtoInt", "[", "\[Kappa]", "]"}]}]], "Input",
 CellChangeTimes->{{3.9108146540359297`*^9, 3.910814680661415*^9}, {
  3.910814856288308*^9, 3.91081486243421*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"87129731-8906-472c-ba2f-07e41eecf569"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["\[Kappa]"]}], "2"], ",", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SqrtBox["\[Kappa]"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[ImaginaryI]", 
      SqrtBox["\[Kappa]"]], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9108146651510897`*^9, 3.910814681289172*^9}, {
   3.9108148599770603`*^9, 3.9108148627155743`*^9}, 3.911029712564711*^9, 
   3.911057890861734*^9, {3.911058835695784*^9, 3.9110588425017977`*^9}, 
   3.9110596694834633`*^9, 3.911060073999737*^9, 3.9110601505996237`*^9, 
   3.911060209464335*^9, 3.9110615534773493`*^9, 3.911061665760109*^9, 
   3.911156151608802*^9, 3.9111571699717903`*^9, 3.911158214952217*^9, 
   3.911158624321652*^9, {3.911989459796682*^9, 3.911989490267411*^9}, {
   3.911989535383748*^9, 3.9119895537618113`*^9}, 3.915035303170931*^9, 
   3.916928153930585*^9, 3.9209636650568647`*^9},
 CellLabel->
  "Out[325]=",ExpressionUUID->"aa65b711-5852-4fc0-8866-10866e0975fa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"TCtoLCS", ".", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "}"}], ".", 
   RowBox[{"Inverse", "[", "TCtoLCS", "]"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.910814863572946*^9, 3.910814882993788*^9}, {
  3.910815038366048*^9, 3.910815043123103*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"cb989e90-52f1-4154-a900-d3ddae4814ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "\[Kappa]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.910814878823634*^9, 3.910814883610214*^9}, 
   3.910815043395115*^9, 3.911029712568409*^9, 3.911057890866531*^9, {
   3.9110588356992273`*^9, 3.911058842505541*^9}, 3.911059669486614*^9, 
   3.911060074003428*^9, 3.911060150603413*^9, 3.911060209468338*^9, 
   3.911061553486867*^9, 3.9110616657637377`*^9, 3.9111561516127853`*^9, 
   3.911157169976499*^9, 3.91115821495671*^9, 3.911158624325938*^9, {
   3.911989459803855*^9, 3.9119894902722073`*^9}, {3.91198953538862*^9, 
   3.911989553772852*^9}, 3.915035305737545*^9, 3.9169281539351463`*^9, 
   3.9209636650618963`*^9},
 CellLabel->
  "Out[326]=",ExpressionUUID->"365810cb-9466-4c01-a8ff-b3be64ea3cb2"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T\[Infinity]toint", "=", 
   RowBox[{
    RowBox[{"ContinuationMatrix", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"pi\[Infinity]frob", "/.", 
        RowBox[{"{", 
         RowBox[{"x", "->", 
          RowBox[{"1", "/", "x"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "/", "\[Mu]val"}]}], "}"}]}], ",", 
      RowBox[{"piC", "/.", 
       RowBox[{"{", 
        RowBox[{"x", "->", 
         RowBox[{"x", "/", "\[Mu]val"}]}], "}"}]}], ",", 
      RowBox[{"3", "/", "2"}]}], "]"}], "//", "Chop"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi\[Infinity]", "=", 
   RowBox[{
    RowBox[{"T\[Infinity]toint", ".", "pi\[Infinity]frob"}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"1", "/", "x"}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.911156604112982*^9, 3.911156681941477*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"b3defaf4-093b-42e2-8629-4d044251a993"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Monodromies", "Subsection",
 CellChangeTimes->{{3.910435036839422*^9, 
  3.9104350435134163`*^9}},ExpressionUUID->"c1537478-00c9-48f0-804d-\
ed0df3940e03"],

Cell["Monodromy around LCS", "Text",
 CellChangeTimes->{{3.910435526265966*^9, 
  3.9104355387170563`*^9}},ExpressionUUID->"6ed78c0b-3810-4d3a-bca9-\
83ff2dfc83b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{"piLCSfrob", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Log", "[", "x", "]"}], "->", 
       RowBox[{
        RowBox[{"Log", "[", "x", "]"}], "+", 
        RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]}]}], "}"}]}], ")"}], "-", 
   RowBox[{"M0", ".", "piLCSfrob"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9104350444055367`*^9, 3.910435086477112*^9}, {
  3.9104351255701113`*^9, 3.910435141771422*^9}, {3.9104355093274603`*^9, 
  3.9104355095162363`*^9}},
 CellLabel->
  "In[329]:=",ExpressionUUID->"0e7f1dd0-21a9-483c-a574-c1cbfc330dc1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.910435064014456*^9, {3.910435135534285*^9, 3.9104351420917673`*^9}, 
   3.910435461454011*^9, 3.910436142620557*^9, 3.910436689631871*^9, 
   3.910437006429596*^9, 3.910449244734643*^9, {3.9104492748035297`*^9, 
   3.910449290961657*^9}, 3.910453557599989*^9, 3.910463254661615*^9, 
   3.910463747731598*^9, 3.910463794025676*^9, 3.910463831408753*^9, {
   3.9104639257360487`*^9, 3.910463963066016*^9}, {3.910464195443098*^9, 
   3.910464220453023*^9}, 3.9107024586369877`*^9, 3.91081464483342*^9, 
   3.911029721582148*^9, 3.91105789087562*^9, {3.911058835709036*^9, 
   3.9110588425130377`*^9}, 3.9110596694937696`*^9, 3.9110600740118017`*^9, 
   3.911060150612084*^9, 3.911060209476309*^9, 3.9110615534913588`*^9, 
   3.9110616657722063`*^9, 3.9111561516202183`*^9, 3.911157170020402*^9, 
   3.911158215002116*^9, 3.911158624373304*^9, {3.911989459845058*^9, 
   3.91198949031494*^9}, {3.911989535433326*^9, 3.911989553814674*^9}, 
   3.916928157714902*^9, 3.92096368708778*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"e9c21f8a-46ab-4bf7-9722-9e896ceed4e4"]
}, Open  ]],

Cell["Monodromy around conifold point", "Text",
 CellChangeTimes->{{3.910435540018631*^9, 
  3.910435545542088*^9}},ExpressionUUID->"2cba2dd7-e46a-4200-9e65-\
61fe0106f88c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"piCloc", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "x", "]"}], "->", 
         RowBox[{
          RowBox[{"Log", "[", "x", "]"}], "+", 
          RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}]}]}], "}"}]}], ")"}], 
     "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"M1", "/.", 
        RowBox[{"{", 
         RowBox[{"\[Kappa]", "->", "\[Kappa]val"}], "}"}]}], ")"}], ".", 
      "piCloc"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "->", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "\[Mu]val"}], ")"}]}]}], "}"}]}], "//", "N"}], "//",
   "Chop"}]], "Input",
 CellChangeTimes->{{3.910435320594632*^9, 3.9104353969732122`*^9}, {
  3.910435499487689*^9, 3.9104355028414087`*^9}, {3.910435549878934*^9, 
  3.9104355568781776`*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"ece0714b-c9fe-453b-a7c4-c94f411cf6a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.910435358418746*^9, 3.910435397382759*^9}, 
   3.910435461480585*^9, 3.910435503224163*^9, 3.91043555721516*^9, 
   3.910436143898301*^9, 3.910436689644845*^9, 3.910437006445362*^9, 
   3.910449244748269*^9, {3.910449274816435*^9, 3.9104492909768*^9}, 
   3.910453557616549*^9, 3.910463254669841*^9, 3.91046374774398*^9, 
   3.910463794036347*^9, 3.910463831415544*^9, {3.910463925746393*^9, 
   3.9104639630761347`*^9}, {3.910464195453573*^9, 3.910464220459899*^9}, 
   3.910702458682822*^9, 3.910814644845742*^9, 3.9110297216249313`*^9, 
   3.91105789088732*^9, {3.911058835717984*^9, 3.911058842522187*^9}, 
   3.9110596695018053`*^9, 3.911060074020298*^9, 3.9110601506208277`*^9, 
   3.911060209486806*^9, 3.91106155349969*^9, 3.911061665783369*^9, 
   3.911156151630492*^9, 3.911157170027953*^9, 3.911158215012385*^9, 
   3.911158624389452*^9, {3.911989459911113*^9, 3.911989490323922*^9}, {
   3.911989535442504*^9, 3.911989553824958*^9}, 3.916928157762802*^9, 
   3.920963687130849*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"37065e2a-d502-44ee-8275-0424db53a502"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Closed form for LCS periods", "Subsection",
 CellChangeTimes->{{3.9169282335345573`*^9, 3.91692824419206*^9}, {
  3.920963674027742*^9, 
  3.920963674339479*^9}},ExpressionUUID->"f00fe0a6-8998-4612-a73a-\
5e681a527d19"],

Cell["Periods for \[Kappa]=1", "Text",
 CellChangeTimes->{{3.916928273837956*^9, 
  3.916928286885014*^9}},ExpressionUUID->"514555c5-bf66-4c14-b297-\
58dc64847141"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi0coef", "=", 
   FractionBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"6", "n"}]}], "]"}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "n"}]}], "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"3", "n"}]}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pi0", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"pi0coef", " ", 
     SuperscriptBox["z", "n"]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"pi1coef", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"pi0coef", "/.", 
       RowBox[{"{", 
        RowBox[{"n", "->", 
         RowBox[{"n", "+", "\[Rho]"}]}], "}"}]}], ",", "\[Rho]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Rho]", "->", "0"}], "}"}]}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"pi1coef", " ", 
    SuperscriptBox["z", "n"]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.916928281550508*^9, 3.916928422127432*^9}},
 CellLabel->
  "In[337]:=",ExpressionUUID->"6a141ce8-cd8d-4473-a435-5e453bbd9870"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"60", " ", "z"}], "+", 
  RowBox[{"13860", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"4084080", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"1338557220", " ", 
   SuperscriptBox["z", "4"]}], "+", 
  RowBox[{"465817912560", " ", 
   SuperscriptBox["z", "5"]}]}]], "Output",
 CellChangeTimes->{{3.916928319641534*^9, 3.916928363899962*^9}, {
   3.91692841406355*^9, 3.916928422438538*^9}, 3.920963710192029*^9},
 CellLabel->
  "Out[338]=",ExpressionUUID->"babb8ccc-3041-4014-bcef-1c97335d92ee"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"6", " ", "n"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"HarmonicNumber", "[", "n", "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"2", " ", "n"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"3", " ", "n"}], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"6", " ", "n"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", "n"}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}]}], "]"}], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"3", " ", "n"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{{3.916928319641534*^9, 3.916928363899962*^9}, {
   3.91692841406355*^9, 3.916928422438538*^9}, 3.9209637103698378`*^9},
 CellLabel->
  "Out[339]=",ExpressionUUID->"8f7bc189-57bd-47e2-96f5-c635af56e7da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"312", " ", "z"}], "+", 
  RowBox[{"77652", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"23485136", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"7799865834", " ", 
   SuperscriptBox["z", "4"]}], "+", 
  FractionBox[
   RowBox[{"13680992820312", " ", 
    SuperscriptBox["z", "5"]}], "5"]}]], "Output",
 CellChangeTimes->{{3.916928319641534*^9, 3.916928363899962*^9}, {
   3.91692841406355*^9, 3.916928422438538*^9}, 3.920963710371533*^9},
 CellLabel->
  "Out[340]=",ExpressionUUID->"86e775ae-b76f-4b92-ba4f-c814b5e3e0b9"]
}, Open  ]],

Cell["Period for \[Kappa]=2", "Text",
 CellChangeTimes->{{3.916928631495502*^9, 
  3.916928636378222*^9}},ExpressionUUID->"4703c1cb-1b60-4b49-9b77-\
df0e1e3ffd24"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi0coef", "=", 
   FractionBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"4", "n"}]}], "]"}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "+", "n"}], "]"}], "2"], 
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "n"}]}], "]"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pi0", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"pi0coef", " ", 
     SuperscriptBox["z", "n"]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi1coef", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"pi0coef", "/.", 
        RowBox[{"{", 
         RowBox[{"n", "->", 
          RowBox[{"n", "+", "\[Rho]"}]}], "}"}]}], ",", "\[Rho]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Rho]", "->", "0"}], "}"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pi1coef", "=", 
  RowBox[{"pi1coef", "/.", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "n"}], "]"}], "->", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"4", "n"}], "+", "1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "n"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"pi1coef", " ", 
    SuperscriptBox["z", "n"]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.916928641387802*^9, 3.916928694927744*^9}},
 CellLabel->
  "In[122]:=",ExpressionUUID->"4e363a62-e5c6-406a-9ae1-5ce0e6aeafda"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"12", " ", "z"}], "+", 
  RowBox[{"420", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"18480", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"900900", " ", 
   SuperscriptBox["z", "4"]}], "+", 
  RowBox[{"46558512", " ", 
   SuperscriptBox["z", "5"]}]}]], "Output",
 CellChangeTimes->{
  3.916928647607459*^9, {3.916928687902493*^9, 3.916928695122756*^9}},
 CellLabel->
  "Out[123]=",ExpressionUUID->"b5529154-8319-427d-a9f4-80cf920316c0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"4", " ", "n"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"HarmonicNumber", "[", "n", "]"}], "+", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{"2", " ", "n"}], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"4", " ", "n"}], "]"}]}]}], ")"}]}], 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}], "2"], " ", 
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}]}], "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.916928647607459*^9, {3.916928687902493*^9, 3.916928695236699*^9}},
 CellLabel->
  "Out[125]=",ExpressionUUID->"bb763420-1ad1-413c-9e8f-89dde8c07de9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"40", " ", "z"}], "+", 
  RowBox[{"1556", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  FractionBox[
   RowBox[{"213232", " ", 
    SuperscriptBox["z", "3"]}], "3"], "+", 
  RowBox[{"3532010", " ", 
   SuperscriptBox["z", "4"]}], "+", 
  RowBox[{"184667608", " ", 
   SuperscriptBox["z", "5"]}]}]], "Output",
 CellChangeTimes->{
  3.916928647607459*^9, {3.916928687902493*^9, 3.916928695238662*^9}},
 CellLabel->
  "Out[126]=",ExpressionUUID->"840266cf-2c36-4d3a-bc8c-f55b99367280"]
}, Open  ]],

Cell["Period for \[Kappa]=3", "Text",
 CellChangeTimes->{{3.916928701105509*^9, 
  3.91692870431525*^9}},ExpressionUUID->"a935103d-609e-418b-9dec-\
5fb7cf379798"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi0coef", "=", 
   FractionBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"3", "n"}]}], "]"}], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}], "3"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pi0", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"pi0coef", " ", 
     SuperscriptBox["z", "n"]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi1coef", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"pi0coef", "/.", 
        RowBox[{"{", 
         RowBox[{"n", "->", 
          RowBox[{"n", "+", "\[Rho]"}]}], "}"}]}], ",", "\[Rho]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Rho]", "->", "0"}], "}"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pi1coef", "=", 
  RowBox[{"pi1coef", "/.", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "n"}], "]"}], "->", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"4", "n"}], "+", "1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "n"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"pi1coef", " ", 
    SuperscriptBox["z", "n"]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.916928716064728*^9, 3.916928719621276*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"86c59cac-34fe-46cc-8154-1baa406addac"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"6", " ", "z"}], "+", 
  RowBox[{"90", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"1680", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"34650", " ", 
   SuperscriptBox["z", "4"]}], "+", 
  RowBox[{"756756", " ", 
   SuperscriptBox["z", "5"]}]}]], "Output",
 CellChangeTimes->{3.916928720170084*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"4d161272-d268-4d39-92bb-970ba320f112"],

Cell[BoxData[
 FractionBox[
  RowBox[{"3", " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", "n"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"HarmonicNumber", "[", "n", "]"}]}], "+", 
     RowBox[{"HarmonicNumber", "[", 
      RowBox[{"3", " ", "n"}], "]"}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}], "3"]]], "Output",
 CellChangeTimes->{3.916928720213484*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"a5131778-2ff3-483a-9638-04e80678e296"],

Cell[BoxData[
 RowBox[{
  RowBox[{"15", " ", "z"}], "+", 
  FractionBox[
   RowBox[{"513", " ", 
    SuperscriptBox["z", "2"]}], "2"], "+", 
  RowBox[{"5018", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  FractionBox[
   RowBox[{"424065", " ", 
    SuperscriptBox["z", "4"]}], "4"], "+", 
  FractionBox[
   RowBox[{"4698981", " ", 
    SuperscriptBox["z", "5"]}], "2"]}]], "Output",
 CellChangeTimes->{3.916928720215563*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"0d035be1-b68d-4dcf-82df-05de846652b2"]
}, Open  ]],

Cell["Period for \[Kappa]=4", "Text",
 CellChangeTimes->{{3.9169287084436293`*^9, 
  3.91692871091943*^9}},ExpressionUUID->"e1a1e791-1bbf-4de3-a056-\
d90cb01249f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"pi0coef", "=", 
   FractionBox[
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", 
       RowBox[{"2", "n"}]}], "]"}], "2"], 
    SuperscriptBox[
     RowBox[{"Gamma", "[", 
      RowBox[{"1", "+", "n"}], "]"}], "4"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"pi0", "=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{"pi0coef", " ", 
     SuperscriptBox["z", "n"]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pi1coef", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"pi0coef", "/.", 
        RowBox[{"{", 
         RowBox[{"n", "->", 
          RowBox[{"n", "+", "\[Rho]"}]}], "}"}]}], ",", "\[Rho]"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"\[Rho]", "->", "0"}], "}"}]}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"pi1coef", "=", 
  RowBox[{"pi1coef", "/.", 
   RowBox[{
    RowBox[{"Gamma", "[", 
     RowBox[{"4", "n"}], "]"}], "->", 
    RowBox[{
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"4", "n"}], "+", "1"}], "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"4", "n"}], ")"}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"pi1coef", " ", 
    SuperscriptBox["z", "n"]}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "0", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.916928731475605*^9, 3.91692873667632*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"544a128b-7494-461b-8cac-266ec7c74cc1"],

Cell[BoxData[
 RowBox[{"1", "+", 
  RowBox[{"4", " ", "z"}], "+", 
  RowBox[{"36", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  RowBox[{"400", " ", 
   SuperscriptBox["z", "3"]}], "+", 
  RowBox[{"4900", " ", 
   SuperscriptBox["z", "4"]}], "+", 
  RowBox[{"63504", " ", 
   SuperscriptBox["z", "5"]}]}]], "Output",
 CellChangeTimes->{3.916928737125737*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"b30ade9d-1f26-4340-b025-6c3063439fb5"],

Cell[BoxData[
 FractionBox[
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"Gamma", "[", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "n"}]}], "]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"HarmonicNumber", "[", "n", "]"}]}], "+", 
     RowBox[{"HarmonicNumber", "[", 
      RowBox[{"2", " ", "n"}], "]"}]}], ")"}]}], 
  SuperscriptBox[
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}], "4"]]], "Output",
 CellChangeTimes->{3.91692873719514*^9},
 CellLabel->
  "Out[135]=",ExpressionUUID->"21bade78-23d3-4d36-888d-37e5b4abde72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"8", " ", "z"}], "+", 
  RowBox[{"84", " ", 
   SuperscriptBox["z", "2"]}], "+", 
  FractionBox[
   RowBox[{"2960", " ", 
    SuperscriptBox["z", "3"]}], "3"], "+", 
  FractionBox[
   RowBox[{"37310", " ", 
    SuperscriptBox["z", "4"]}], "3"], "+", 
  FractionBox[
   RowBox[{"820008", " ", 
    SuperscriptBox["z", "5"]}], "5"]}]], "Output",
 CellChangeTimes->{3.916928737197184*^9},
 CellLabel->
  "Out[136]=",ExpressionUUID->"9c8c718c-fb46-4d77-82ec-efb5bcfd0119"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1162, 831},
WindowMargins->{{Automatic, 132}, {Automatic, 70}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7d48587e-5165-4647-9abc-64cc14471e9b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 823, 16, 35, "Text",ExpressionUUID->"1319320d-b09e-4670-b539-4eb982afe157"],
Cell[CellGroupData[{
Cell[1406, 40, 314, 5, 69, "Chapter",ExpressionUUID->"478dd64a-5f44-4c82-9c15-ea25e10b775e"],
Cell[1723, 47, 289, 7, 35, "Text",ExpressionUUID->"107e9092-0a9a-457f-8f5c-3454743be458"],
Cell[CellGroupData[{
Cell[2037, 58, 180, 3, 54, "Subsection",ExpressionUUID->"3f8954f0-8c52-4c01-b0c6-f4cf3721504d"],
Cell[2220, 63, 425, 8, 58, "Text",ExpressionUUID->"5da806d3-089f-4b60-a32e-a7ab3efad7fa"],
Cell[2648, 73, 681, 21, 52, "Input",ExpressionUUID->"d3493d32-e813-4643-86d4-8ed7041f3b6b"],
Cell[CellGroupData[{
Cell[3354, 98, 606, 15, 73, "Input",ExpressionUUID->"b085e66b-7a4d-4626-9b8f-ccf41d1479b6"],
Cell[3963, 115, 2064, 57, 70, "Output",ExpressionUUID->"6b1a981e-7714-4640-bce2-b1061f15974b"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[6076, 178, 223, 4, 38, "Subsection",ExpressionUUID->"9242dfb1-2ef6-45b0-bbb8-42894ceffed2"],
Cell[6302, 184, 252, 6, 35, "Text",ExpressionUUID->"74fe7815-0cb9-4d04-a273-657a959654ca"],
Cell[6557, 192, 556, 14, 30, "Input",ExpressionUUID->"5e352390-52ab-4079-94bb-60ebe7ea34b9"],
Cell[7116, 208, 164, 3, 35, "Text",ExpressionUUID->"d990a736-148e-4170-bb02-5d6ed659b0cf"],
Cell[CellGroupData[{
Cell[7305, 215, 1508, 40, 115, "Input",ExpressionUUID->"4dd12809-367d-43fc-a63e-9318a7b9fa3e"],
Cell[8816, 257, 672, 10, 70, "Output",ExpressionUUID->"c6ff1862-81bf-4af8-b686-53d3e8c9c847"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[9537, 273, 157, 3, 38, "Subsection",ExpressionUUID->"9e2d8388-1ba2-4190-a40b-f30a9fec735f"],
Cell[9697, 278, 222, 4, 35, "Text",ExpressionUUID->"04d9be33-7767-48ef-88aa-448771141eb8"],
Cell[CellGroupData[{
Cell[9944, 286, 507, 12, 52, "Input",ExpressionUUID->"5c90fbae-1839-4636-8ad5-3229e5c64ae1"],
Cell[10454, 300, 1167, 31, 70, "Output",ExpressionUUID->"f5222a14-9d22-46bd-8357-f0556255590a"],
Cell[11624, 333, 650, 11, 70, "Output",ExpressionUUID->"a7ac9221-7d4d-4edb-8372-5539f5f44b85"]
}, Open  ]],
Cell[12289, 347, 223, 4, 35, "Text",ExpressionUUID->"f3b42124-adf3-46a0-b771-cd506e4ce823"],
Cell[CellGroupData[{
Cell[12537, 355, 603, 16, 52, "Input",ExpressionUUID->"f1577a57-a2cf-4428-b466-673698fe3776"],
Cell[13143, 373, 1612, 47, 70, "Output",ExpressionUUID->"8c268999-6bf7-405f-ac0c-431d32d1996b"]
}, Open  ]],
Cell[14770, 423, 176, 3, 35, "Text",ExpressionUUID->"ba7e1633-2890-480c-9e57-12d82488a196"],
Cell[CellGroupData[{
Cell[14971, 430, 610, 14, 52, "Input",ExpressionUUID->"31c990d3-b930-41a1-9190-f8c7de31fe53"],
Cell[15584, 446, 2063, 61, 70, "Output",ExpressionUUID->"16a1b7ba-7a9a-42aa-9aee-f726a79b20fe"],
Cell[17650, 509, 682, 12, 70, "Output",ExpressionUUID->"1e65d45d-b971-476a-a563-e97171d1f662"]
}, Open  ]],
Cell[18347, 524, 174, 3, 35, "Text",ExpressionUUID->"c314451b-be4f-4a69-9ae3-ea0e33de8bda"],
Cell[CellGroupData[{
Cell[18546, 531, 794, 20, 73, "Input",ExpressionUUID->"2a532fcb-2fd4-4c7f-966c-71367f040045"],
Cell[19343, 553, 2913, 87, 70, "Output",ExpressionUUID->"400153b2-c31f-4bb6-8de5-978e501238a8"],
Cell[22259, 642, 769, 15, 70, "Output",ExpressionUUID->"7a994126-6a83-4de6-be67-9a1d32d2a5be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23065, 662, 496, 14, 30, "Input",ExpressionUUID->"4b8c022c-04da-4b14-af3b-949187af71e3"],
Cell[23564, 678, 2204, 67, 70, "Output",ExpressionUUID->"7a0552c3-1fda-46b5-a28a-a5069b76f715"]
}, Open  ]],
Cell[25783, 748, 175, 3, 35, "Text",ExpressionUUID->"9a89df5f-df93-42a9-a052-230e09375162"],
Cell[CellGroupData[{
Cell[25983, 755, 654, 17, 52, "Input",ExpressionUUID->"ed1da090-36db-4711-a05b-cdaa71cff0c0"],
Cell[26640, 774, 974, 23, 70, "Output",ExpressionUUID->"26a27d84-adc9-4e6e-8152-b23e99b05563"],
Cell[27617, 799, 632, 10, 70, "Output",ExpressionUUID->"b772a3e3-1f5d-4728-8a53-c4f0f6eac663"]
}, Open  ]],
Cell[28264, 812, 225, 4, 35, "Text",ExpressionUUID->"13ac162a-d5a6-4295-8019-fcf2d2dd4cac"],
Cell[CellGroupData[{
Cell[28514, 820, 783, 19, 52, "Input",ExpressionUUID->"ecca0586-0362-4d74-be55-ecd6dd3f72e8"],
Cell[29300, 841, 1963, 55, 70, "Output",ExpressionUUID->"925cfaee-cdee-4d01-8730-35e5d79421f3"],
Cell[31266, 898, 765, 13, 70, "Output",ExpressionUUID->"dc2c66f6-cf51-4d37-a81b-83be4ee6d3a6"]
}, Open  ]],
Cell[32046, 914, 163, 3, 35, "Text",ExpressionUUID->"e5cf20d9-c1d3-4974-850d-df32bb3cdd4c"],
Cell[CellGroupData[{
Cell[32234, 921, 376, 9, 30, "Input",ExpressionUUID->"ca9648cf-231f-4af7-beff-6e89f95d57b6"],
Cell[32613, 932, 819, 18, 70, "Output",ExpressionUUID->"518d32c2-dbdd-4052-b32b-4ce2c24cc3ac"]
}, Open  ]],
Cell[33447, 953, 163, 3, 35, "Text",ExpressionUUID->"dafb2dd8-32d6-4f0e-b2b2-19df4fe40375"],
Cell[CellGroupData[{
Cell[33635, 960, 695, 19, 71, "Input",ExpressionUUID->"e8415ced-e2f8-422c-9fc8-10989779a0ce"],
Cell[34333, 981, 948, 26, 70, "Output",ExpressionUUID->"95130f6d-a02a-4025-980b-87e2ff741aa3"]
}, Open  ]],
Cell[35296, 1010, 179, 3, 35, "Text",ExpressionUUID->"ea44be58-a1b3-433b-a6f2-2e01edf49b84"],
Cell[CellGroupData[{
Cell[35500, 1017, 952, 22, 52, "Input",ExpressionUUID->"b8ddd862-3c1d-42f5-ab13-e2e2d72edd5c"],
Cell[36455, 1041, 557, 10, 70, "Output",ExpressionUUID->"eda16987-976b-4a2c-840f-482a4784d80b"]
}, Open  ]],
Cell[37027, 1054, 221, 4, 35, "Text",ExpressionUUID->"3a3d0878-bed7-4f3c-a43e-272a48d9fce5"],
Cell[CellGroupData[{
Cell[37273, 1062, 416, 12, 30, "Input",ExpressionUUID->"aa85a1e6-d084-45da-83e9-0a1548b7bb9b"],
Cell[37692, 1076, 502, 9, 70, "Output",ExpressionUUID->"9e60966d-bd6c-4f8f-b863-2f59213b92f2"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38255, 1092, 309, 5, 69, "Chapter",ExpressionUUID->"01921fb5-0acb-44b3-8031-589750ff4019"],
Cell[38567, 1099, 157, 3, 35, "Text",ExpressionUUID->"8a4ea9f0-3b45-406b-903f-626e427ed233"],
Cell[38727, 1104, 160, 4, 30, "Input",ExpressionUUID->"b583909d-4a7f-418f-a0cb-d00729dcb7e9"],
Cell[CellGroupData[{
Cell[38912, 1112, 154, 3, 54, "Subsection",ExpressionUUID->"ef0d5dba-e83b-4edf-949f-1ca7b734b3c4"],
Cell[39069, 1117, 205, 3, 35, "Text",ExpressionUUID->"bab10fdd-6f76-4754-818f-a69316fc62f9"],
Cell[CellGroupData[{
Cell[39299, 1124, 857, 18, 52, "Input",ExpressionUUID->"f9cff9b7-0c63-4618-9c19-2f662bfb03ca"],
Cell[40159, 1144, 1625, 27, 50, "Output",ExpressionUUID->"5f3dc36c-82a5-4008-97bb-7f17dc7b3fdd"],
Cell[41787, 1173, 1538, 23, 34, "Output",ExpressionUUID->"348cc4f5-7ecb-4fc4-ac7e-d46cf98f1d48"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43374, 1202, 220, 4, 54, "Subsection",ExpressionUUID->"22711e18-cd37-4199-b8ab-953a4da25b84"],
Cell[43597, 1208, 300, 6, 35, "Text",ExpressionUUID->"afe21211-5819-48ec-b785-904d553ac8f3"],
Cell[43900, 1216, 979, 21, 30, "Input",ExpressionUUID->"c67974da-70e6-49dc-8560-7987281d1e0c"],
Cell[44882, 1239, 771, 20, 40, "Text",ExpressionUUID->"a1025514-436e-417f-a872-b873ead19e3f"],
Cell[45656, 1261, 1316, 34, 136, "Input",ExpressionUUID->"e729de66-41c4-45b2-8ee4-881871c2798a"],
Cell[46975, 1297, 209, 4, 35, "Text",ExpressionUUID->"5a12317f-ca5c-492f-a03f-1cfda3e8efb8"],
Cell[CellGroupData[{
Cell[47209, 1305, 936, 22, 115, "Input",ExpressionUUID->"d4689ce5-00ab-4c50-a9c5-786327df2be4"],
Cell[48148, 1329, 2298, 46, 34, "Output",ExpressionUUID->"d1b67ac2-0bd2-48f0-adfe-d998962b7593"]
}, Open  ]],
Cell[50461, 1378, 182, 3, 35, "Text",ExpressionUUID->"1cbdab9e-2f51-467a-b3bf-e4d8d637b111"],
Cell[50646, 1383, 1366, 42, 73, "Input",ExpressionUUID->"0c06791d-498e-4f0f-abcc-6e3f89a86b10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52049, 1430, 219, 4, 54, "Subsection",ExpressionUUID->"790ce8d1-5f43-4c4e-9e75-07e8be60c8d5"],
Cell[52271, 1436, 468, 9, 58, "Text",ExpressionUUID->"ebeb0f5a-000b-4edb-94ba-1f53a37c6cdd"],
Cell[52742, 1447, 4401, 98, 267, "Input",ExpressionUUID->"d975cbba-b7f1-4166-95b3-49b753f22b71"],
Cell[57146, 1547, 250, 4, 35, "Text",ExpressionUUID->"87c4b89b-8cb4-455c-a53f-85e2f34db1b7"],
Cell[CellGroupData[{
Cell[57421, 1555, 277, 6, 30, "Input",ExpressionUUID->"dec42152-b7a9-470d-ad63-eac846745589"],
Cell[57701, 1563, 4762, 93, 55, "Output",ExpressionUUID->"b1afa7be-140d-4053-95a9-32a1b2864ac1"]
}, Open  ]],
Cell[62478, 1659, 220, 4, 35, "Text",ExpressionUUID->"6ae7e3d8-b814-43e5-b1a7-37d5cfddb420"],
Cell[CellGroupData[{
Cell[62723, 1667, 373, 8, 30, "Input",ExpressionUUID->"cf4c075d-eb24-42f6-9933-ee559e8b2f3a"],
Cell[63099, 1677, 4802, 93, 55, "Output",ExpressionUUID->"8c3dbdf6-86bd-47b5-9d0c-7a9f195775fa"]
}, Open  ]],
Cell[67916, 1773, 196, 3, 35, "Text",ExpressionUUID->"d60819cf-b2f5-470d-b4b1-ed579513e9ed"],
Cell[CellGroupData[{
Cell[68137, 1780, 295, 6, 30, "Input",ExpressionUUID->"8ad84f5d-6953-4d4a-9446-5e6ccc8a42ca"],
Cell[68435, 1788, 4423, 85, 50, "Output",ExpressionUUID->"c34d91b9-971a-45af-a551-4e2c76b630cf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[72907, 1879, 173, 3, 54, "Subsection",ExpressionUUID->"0969279c-c23b-4022-93cb-4dbce65faf15"],
Cell[73083, 1884, 846, 16, 127, "Text",ExpressionUUID->"e91e285a-32d0-4925-82bb-5896002f8668"],
Cell[CellGroupData[{
Cell[73954, 1904, 6001, 127, 652, "Input",ExpressionUUID->"80c688b0-eace-4a76-a343-7f37669107c4"],
Cell[79958, 2033, 4364, 74, 34, "Output",ExpressionUUID->"46762512-ca08-4ad0-86b1-da342d4febf3"],
Cell[84325, 2109, 4404, 76, 34, "Output",ExpressionUUID->"1f85b541-307b-4a59-86fb-faa38c8f1563"],
Cell[88732, 2187, 4566, 81, 51, "Output",ExpressionUUID->"df63fb03-26e3-458c-bf44-fc93f25e096e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[93347, 2274, 174, 3, 54, "Subsection",ExpressionUUID->"670392e4-41a5-4c48-b14e-ee9014452b8e"],
Cell[93524, 2279, 476, 9, 35, "Text",ExpressionUUID->"85855500-b4ca-49f0-93c7-22ee2db71eb3"],
Cell[94003, 2290, 1030, 19, 30, "Input",ExpressionUUID->"fc9fd090-c668-421a-a98a-a6a8bb475118"],
Cell[95036, 2311, 160, 3, 35, "Text",ExpressionUUID->"e3cfe4f0-e133-489d-89ac-199148a9dc82"],
Cell[95199, 2316, 873, 20, 73, "Input",ExpressionUUID->"33ed4f6b-c32e-4a50-943a-d673ac84db71"],
Cell[96075, 2338, 334, 5, 35, "Text",ExpressionUUID->"99f52606-981b-4c08-b39a-35869231dbd2"],
Cell[96412, 2345, 1430, 27, 73, "Input",ExpressionUUID->"95405009-060f-4169-b690-a788c26a5f4f"],
Cell[97845, 2374, 389, 6, 35, "Text",ExpressionUUID->"02765f3a-8ee4-4027-be3b-015856dcb509"],
Cell[98237, 2382, 796, 20, 73, "Input",ExpressionUUID->"7c692186-a2d7-4f4f-a7cd-459ce7b3c096"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99070, 2407, 169, 3, 54, "Subsection",ExpressionUUID->"abb831d1-a4e5-4848-9618-22d9a69c4e41"],
Cell[99242, 2412, 267, 6, 35, "Text",ExpressionUUID->"ea4c9fe9-64f9-4b4c-b136-8be068bdedb3"],
Cell[99512, 2420, 3764, 94, 310, "Input",ExpressionUUID->"4cdbc352-dfcd-48c9-8597-c8e5027ca027"],
Cell[103279, 2516, 222, 4, 35, "Text",ExpressionUUID->"7abe11da-6ff7-4da4-8154-617665f57344"],
Cell[CellGroupData[{
Cell[103526, 2524, 3241, 69, 166, "Input",ExpressionUUID->"0de9831f-ab35-4706-a186-35ddbc43bcba"],
Cell[106770, 2595, 1896, 37, 71, "Output",ExpressionUUID->"8a3e7818-a663-49b4-b779-c89327cc63a5"],
Cell[108669, 2634, 1488, 25, 34, "Output",ExpressionUUID->"3be2625e-634e-45b0-8010-121296c9735a"]
}, Open  ]],
Cell[110172, 2662, 292, 7, 35, "Text",ExpressionUUID->"109da015-e0ae-4129-b6bd-7be1692319fe"],
Cell[CellGroupData[{
Cell[110489, 2673, 713, 21, 60, "Input",ExpressionUUID->"48c7f028-5a67-441f-9c9f-0d0a04edfc08"],
Cell[111205, 2696, 882, 17, 34, "Output",ExpressionUUID->"f31c323c-807d-4a3d-b75c-c3dbbaf966be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112124, 2718, 310, 6, 30, "Input",ExpressionUUID->"87129731-8906-472c-ba2f-07e41eecf569"],
Cell[112437, 2726, 1115, 25, 58, "Output",ExpressionUUID->"aa65b711-5852-4fc0-8866-10866e0975fa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113589, 2756, 497, 14, 30, "Input",ExpressionUUID->"cb989e90-52f1-4154-a900-d3ddae4814ac"],
Cell[114089, 2772, 880, 18, 34, "Output",ExpressionUUID->"365810cb-9466-4c01-a8ff-b3be64ea3cb2"]
}, Open  ]],
Cell[114984, 2793, 1000, 29, 52, "Input",ExpressionUUID->"b3defaf4-093b-42e2-8629-4d044251a993"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116021, 2827, 161, 3, 54, "Subsection",ExpressionUUID->"c1537478-00c9-48f0-804d-ed0df3940e03"],
Cell[116185, 2832, 164, 3, 35, "Text",ExpressionUUID->"6ed78c0b-3810-4d3a-bca9-83ff2dfc83b7"],
Cell[CellGroupData[{
Cell[116374, 2839, 629, 16, 30, "Input",ExpressionUUID->"0e7f1dd0-21a9-483c-a574-c1cbfc330dc1"],
Cell[117006, 2857, 1163, 19, 34, "Output",ExpressionUUID->"e9c21f8a-46ab-4bf7-9722-9e896ceed4e4"]
}, Open  ]],
Cell[118184, 2879, 173, 3, 35, "Text",ExpressionUUID->"2cba2dd7-e46a-4200-9e65-61fe0106f88c"],
Cell[CellGroupData[{
Cell[118382, 2886, 978, 30, 30, "Input",ExpressionUUID->"ece0714b-c9fe-453b-a7c4-c94f411cf6a5"],
Cell[119363, 2918, 1172, 19, 34, "Output",ExpressionUUID->"37065e2a-d502-44ee-8275-0424db53a502"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[120584, 2943, 225, 4, 54, "Subsection",ExpressionUUID->"f00fe0a6-8998-4612-a73a-5e681a527d19"],
Cell[120812, 2949, 164, 3, 35, "Text",ExpressionUUID->"514555c5-bf66-4c14-b297-58dc64847141"],
Cell[CellGroupData[{
Cell[121001, 2956, 1374, 44, 119, "Input",ExpressionUUID->"6a141ce8-cd8d-4473-a435-5e453bbd9870"],
Cell[122378, 3002, 556, 14, 34, "Output",ExpressionUUID->"babb8ccc-3041-4014-bcef-1c97335d92ee"],
Cell[122937, 3018, 1089, 31, 53, "Output",ExpressionUUID->"8f7bc189-57bd-47e2-96f5-c635af56e7da"],
Cell[124029, 3051, 573, 15, 53, "Output",ExpressionUUID->"86e775ae-b76f-4b92-ba4f-c814b5e3e0b9"]
}, Open  ]],
Cell[124617, 3069, 163, 3, 35, "Text",ExpressionUUID->"4703c1cb-1b60-4b49-9b77-df0e1e3ffd24"],
Cell[CellGroupData[{
Cell[124805, 3076, 1664, 54, 143, "Input",ExpressionUUID->"4e363a62-e5c6-406a-9ae1-5ce0e6aeafda"],
Cell[126472, 3132, 498, 14, 34, "Output",ExpressionUUID->"b5529154-8319-427d-a9f4-80cf920316c0"],
Cell[126973, 3148, 841, 25, 55, "Output",ExpressionUUID->"bb763420-1ad1-413c-9e8f-89dde8c07de9"],
Cell[127817, 3175, 515, 15, 53, "Output",ExpressionUUID->"840266cf-2c36-4d3a-bc8c-f55b99367280"]
}, Open  ]],
Cell[128347, 3193, 162, 3, 35, "Text",ExpressionUUID->"a935103d-609e-418b-9dec-5fb7cf379798"],
Cell[CellGroupData[{
Cell[128534, 3200, 1556, 50, 143, "Input",ExpressionUUID->"86c59cac-34fe-46cc-8154-1baa406addac"],
Cell[130093, 3252, 443, 13, 34, "Output",ExpressionUUID->"4d161272-d268-4d39-92bb-970ba320f112"],
Cell[130539, 3267, 558, 17, 55, "Output",ExpressionUUID->"a5131778-2ff3-483a-9638-04e80678e296"],
Cell[131100, 3286, 506, 16, 52, "Output",ExpressionUUID->"0d035be1-b68d-4dcf-82df-05de846652b2"]
}, Open  ]],
Cell[131621, 3305, 164, 3, 35, "Text",ExpressionUUID->"e1a1e791-1bbf-4de3-a056-d90cb01249f7"],
Cell[CellGroupData[{
Cell[131810, 3312, 1584, 51, 147, "Input",ExpressionUUID->"544a128b-7494-461b-8cac-266ec7c74cc1"],
Cell[133397, 3365, 440, 13, 34, "Output",ExpressionUUID->"b30ade9d-1f26-4340-b025-6c3063439fb5"],
Cell[133840, 3380, 585, 18, 57, "Output",ExpressionUUID->"21bade78-23d3-4d36-888d-37e5b4abde72"],
Cell[134428, 3400, 502, 16, 53, "Output",ExpressionUUID->"9c8c718c-fb46-4d77-82ec-efb5bcfd0119"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


